Scalar baryons in neutron stars

Neutron stars have baryon chemical potentials that can exceed the neutron mass, providing favorable conditions to convert neutrons to new particles carrying baryon number, even if those processes are kinematically forbidden in vacuum. We study the effect of GeV-scale scalars with baryon number on neutron stars' equation of state and show that non-perturbatively large repulsive self-couplings are required to support the observed two-solar-mass neutron stars. We also study potentials with attractive self-interactions, which can trigger scalar production even for masses above the chemical potential and resemble Coleman's Q-matter.

==> anc/Contour_quartic_sextic/boson_APRU_Mmax_scan_contour_quartic.dat <==
Log10[lambda]	mPhi(GeV)	Mmax(Msun)
-3.	0.01	0.002518877999997712
-3.	0.08900000000000002	0.002528501349811154
-3.	0.16800000000000004	0.0025537615631637915
-3.	0.24700000000000005	0.0025954215536948743
-3.	0.32600000000000007	0.002654792312816394
-3.	0.405	0.0027338154080137757
-3.	0.4840000000000001	0.0028352347598313513
-3.	0.5630000000000001	0.002962728757637512
-3.	0.6420000000000001	0.00312094875363904
-3.	0.7210000000000001	0.003314640076407709
-3.	0.8	0.0035424094088416114
-3.	0.8900000000000001	0.0037636665617060173
-3.	0.9800000000000002	0.8279183335570467
-3.	1.0699999999999998	0.9675041900364749
-3.	1.1600000000000001	1.2787499856801527
-3.	1.25	1.5556824194720325
-3.	1.3399999999999999	1.727397292817444
-3.	1.4300000000000002	1.8645981747978622
-3.	1.52	1.9711462276182157
-3.	1.61	2.0468762150883477
-3.	1.7	2.0890065586316338
-3.	1.73	2.1077261460804526
-3.	1.7600000000000002	2.120938459500335
-3.	1.79	2.122511154896896
-3.	1.82	2.1356650882244765
-3.	1.85	2.143416337006159
-3.	1.88	2.146639620357259
-3.	1.9100000000000001	2.154722803915266
-3.	1.94	2.164305327668228
-3.	1.97	2.1644344168157517
-3.	2.	2.1707305263807526
-2.7333333333333334	0.01	0.0034240511376566816
-2.7333333333333334	0.08900000000000002	0.0034371325219700265
-2.7333333333333334	0.16800000000000004	0.0034714709576501653
-2.7333333333333334	0.24700000000000005	0.003528098387090444
-2.7333333333333334	0.32600000000000007	0.0036088070438078704
-2.7333333333333334	0.405	0.0037162262833814867
-2.7333333333333334	0.4840000000000001	0.003854092316271782
-2.7333333333333334	0.5630000000000001	0.0040273994311746785
-2.7333333333333334	0.6420000000000001	0.004242476386367987
-2.7333333333333334	0.7210000000000001	0.004505771068972537
-2.7333333333333334	0.8	0.004815389270731137
-2.7333333333333334	0.8900000000000001	0.00511615236837804
-2.7333333333333334	0.9800000000000002	0.8669365936844016
-2.7333333333333334	1.0699999999999998	0.8406008407312402
-2.7333333333333334	1.1600000000000001	1.2785397274521988
-2.7333333333333334	1.25	1.5563989881215239
-2.7333333333333334	1.3399999999999999	1.7272825899086937
-2.7333333333333334	1.4300000000000002	1.8647053587734899
-2.7333333333333334	1.52	1.9712374652900877
-2.7333333333333334	1.61	2.048413659219824
-2.7333333333333334	1.7	2.091077108844083
-2.7333333333333334	1.73	2.1070337209982752
-2.7333333333333334	1.7600000000000002	2.1229269780753146
-2.7333333333333334	1.79	2.122648524308514
-2.7333333333333334	1.82	2.135411083098125
-2.7333333333333334	1.85	2.1470143075274373
-2.7333333333333334	1.88	2.146667718228672
-2.7333333333333334	1.9100000000000001	2.1564396433909665
-2.7333333333333334	1.94	2.1646535018547266
-2.7333333333333334	1.97	2.164434331230749
-2.7333333333333334	2.	2.170558060674995
-2.4666666666666663	0.01	0.004654500662728149
-2.4666666666666663	0.08900000000000002	0.00467228295744859
-2.4666666666666663	0.16800000000000004	0.004718960093079603
-2.4666666666666663	0.24700000000000005	0.004795937408215777
-2.4666666666666663	0.32600000000000007	0.004905649131999232
-2.4666666666666663	0.405	0.005051668395417335
-2.4666666666666663	0.4840000000000001	0.005239077041624275
-2.4666666666666663	0.5630000000000001	0.0054746617462310375
-2.4666666666666663	0.6420000000000001	0.005767029625037178
-2.4666666666666663	0.7210000000000001	0.006124933471949426
-2.4666666666666663	0.8	0.006545808371325989
-2.4666666666666663	0.8900000000000001	0.006954645785095439
-2.4666666666666663	0.9800000000000002	0.9442255767117429
-2.4666666666666663	1.0699999999999998	0.8406836847417657
-2.4666666666666663	1.1600000000000001	1.2784996470123906
-2.4666666666666663	1.25	1.5582333308565828
-2.4666666666666663	1.3399999999999999	1.7273945814340297
-2.4666666666666663	1.4300000000000002	1.8646950050347613
-2.4666666666666663	1.52	1.971620111326177
-2.4666666666666663	1.61	2.049388002712372
-2.4666666666666663	1.7	2.0910124189744184
-2.4666666666666663	1.73	2.108307384312312
-2.4666666666666663	1.7600000000000002	2.123057606297995
-2.4666666666666663	1.79	2.1226121752226583
-2.4666666666666663	1.82	2.1352418273825498
-2.4666666666666663	1.85	2.1453424280172886
-2.4666666666666663	1.88	2.146668061443454
-2.4666666666666663	1.9100000000000001	2.1564645458311387
-2.4666666666666663	1.94	2.1646011076820324
-2.4666666666666663	1.97	2.164419935940254
-2.4666666666666663	2.	2.1711942921022414
-2.2	0.01	0.006327113078384798
-2.2	0.08900000000000002	0.006351284729406461
-2.2	0.16800000000000004	0.0064147355301961495
-2.2	0.24700000000000005	0.00651937614512566
-2.2	0.32600000000000007	0.0066685094847857675
-2.2	0.405	0.006867001103696272
-2.2	0.4840000000000001	0.007121750693051917
-2.2	0.5630000000000001	0.007441992021900214
-2.2	0.6420000000000001	0.0078394135965448
-2.2	0.7210000000000001	0.008325934387890675
-2.2	0.8	0.008898034975490078
-2.2	0.8900000000000001	0.009453769374740063
-2.2	0.9800000000000002	0.940763619661943
-2.2	1.0699999999999998	0.8407782420645958
-2.2	1.1600000000000001	1.2786671834957013
-2.2	1.25	1.5582279022112622
-2.2	1.3399999999999999	1.7274127627099494
-2.2	1.4300000000000002	1.864705019487261
-2.2	1.52	1.97162577988629
-2.2	1.61	2.0512916506847234
-2.2	1.7	2.0912512205216722
-2.2	1.73	2.1081852298536483
-2.2	1.7600000000000002	2.122600072600478
-2.2	1.79	2.122627951370976
-2.2	1.82	2.135708025189092
-2.2	1.85	2.1463579921713034
-2.2	1.88	2.146666068252461
-2.2	1.9100000000000001	2.156389362751358
-2.2	1.94	2.164505041033841
-2.2	1.97	2.164430614613677
-2.2	2.	2.1713068025322295
-1.9333333333333336	0.01	0.008600778623990843
-1.9333333333333336	0.08900000000000002	0.00863362930760769
-1.9333333333333336	0.16800000000000004	0.008719882331709202
-1.9333333333333336	0.24700000000000005	0.008862118397080598
-1.9333333333333336	0.32600000000000007	0.009064841955824871
-1.9333333333333336	0.405	0.00933465824102997
-1.9333333333333336	0.4840000000000001	0.009680946888286112
-1.9333333333333336	0.5630000000000001	0.010116273411432852
-1.9333333333333336	0.6420000000000001	0.010656481983280962
-1.9333333333333336	0.7210000000000001	0.011317808850740657
-1.9333333333333336	0.8	0.012095469611407363
-1.9333333333333336	0.8900000000000001	0.01285086002742758
-1.9333333333333336	0.9800000000000002	0.9384327253111567
-1.9333333333333336	1.0699999999999998	0.8407844219103161
-1.9333333333333336	1.1600000000000001	1.278686091873937
-1.9333333333333336	1.25	1.5582004178052502
-1.9333333333333336	1.3399999999999999	1.7274202243756276
-1.9333333333333336	1.4300000000000002	1.864709857601517
-1.9333333333333336	1.52	1.9716526096406197
-1.9333333333333336	1.61	2.0515591893104443
-1.9333333333333336	1.7	2.0913011827413523
-1.9333333333333336	1.73	2.1081973676901256
-1.9333333333333336	1.7600000000000002	2.123199406178063
-1.9333333333333336	1.79	2.122636929251079
-1.9333333333333336	1.82	2.1356918859847513
-1.9333333333333336	1.85	2.1469411835140244
-1.9333333333333336	1.88	2.146670794351632
-1.9333333333333336	1.9100000000000001	2.156433152661211
-1.9333333333333336	1.94	2.1645132095144386
-1.9333333333333336	1.97	2.164439685395175
-1.9333333333333336	2.	2.1713261994030186
-1.6666666666666667	0.01	0.011691435142076607
-1.6666666666666667	0.08900000000000002	0.01173609950927833
-1.6666666666666667	0.16800000000000004	0.011853341414750309
-1.6666666666666667	0.24700000000000005	0.012046689228714888
-1.6666666666666667	0.32600000000000007	0.012322255801152482
-1.6666666666666667	0.405	0.012689018186366556
-1.6666666666666667	0.4840000000000001	0.013159741177406061
-1.6666666666666667	0.5630000000000001	0.013751450020387204
-1.6666666666666667	0.6420000000000001	0.014485768900084408
-1.6666666666666667	0.7210000000000001	0.015384693475245792
-1.6666666666666667	0.8	0.016441724799677093
-1.6666666666666667	0.8900000000000001	0.017468438130125153
-1.6666666666666667	0.9800000000000002	0.9341370024981727
-1.6666666666666667	1.0699999999999998	0.8408208512958962
-1.6666666666666667	1.1600000000000001	1.2787290781762355
-1.6666666666666667	1.25	1.5582155312224197
-1.6666666666666667	1.3399999999999999	1.7274216088621115
-1.6666666666666667	1.4300000000000002	1.8647548650298018
-1.6666666666666667	1.52	1.971670708105678
-1.6666666666666667	1.61	2.0517052614072613
-1.6666666666666667	1.7	2.091336870523599
-1.6666666666666667	1.73	2.1083293977036486
-1.6666666666666667	1.7600000000000002	2.1231438434303014
-1.6666666666666667	1.79	2.122653686738488
-1.6666666666666667	1.82	2.1357298313179194
-1.6666666666666667	1.85	2.1469972837930458
-1.6666666666666667	1.88	2.1466774290052375
-1.6666666666666667	1.9100000000000001	2.1564527794596
-1.6666666666666667	1.94	2.164629831917622
-1.6666666666666667	1.97	2.164444121752669
-1.6666666666666667	2.	2.1713271282844158
-1.4000000000000004	0.01	0.01589263161689018
-1.4000000000000004	0.08900000000000002	0.015953344859103196
-1.4000000000000004	0.16800000000000004	0.01611270838302991
-1.4000000000000004	0.24700000000000005	0.01637552417394588
-1.4000000000000004	0.32600000000000007	0.01675009335026631
-1.4000000000000004	0.405	0.01724862607056372
-1.4000000000000004	0.4840000000000001	0.017888445948069175
-1.4000000000000004	0.5630000000000001	0.01869274183602706
-1.4000000000000004	0.6420000000000001	0.019690853311792364
-1.4000000000000004	0.7210000000000001	0.02091267227796749
-1.4000000000000004	0.8	0.022349335425001126
-1.4000000000000004	0.8900000000000001	0.023744684565393154
-1.4000000000000004	0.9800000000000002	0.9269115779222095
-1.4000000000000004	1.0699999999999998	0.8408022967761829
-1.4000000000000004	1.1600000000000001	1.2787660798849583
-1.4000000000000004	1.25	1.5582605389558941
-1.4000000000000004	1.3399999999999999	1.7274847683884917
-1.4000000000000004	1.4300000000000002	1.864793276002076
-1.4000000000000004	1.52	1.971678189604237
-1.4000000000000004	1.61	2.051733710567766
-1.4000000000000004	1.7	2.091331936787478
-1.4000000000000004	1.73	2.108331654991617
-1.4000000000000004	1.7600000000000002	2.123208284032964
-1.4000000000000004	1.79	2.1226588378291797
-1.4000000000000004	1.82	2.1357489489239736
-1.4000000000000004	1.85	2.1470743516834565
-1.4000000000000004	1.88	2.1466912697829548
-1.4000000000000004	1.9100000000000001	2.1564666056153086
-1.4000000000000004	1.94	2.1646684089182338
-1.4000000000000004	1.97	2.1644524930364395
-1.4000000000000004	2.	2.1713328813073653
-1.133333333333333	0.01	0.021603261524944076
-1.133333333333333	0.08900000000000002	0.021685784240156193
-1.133333333333333	0.16800000000000004	0.021902394904003385
-1.133333333333333	0.24700000000000005	0.022259618867536423
-1.133333333333333	0.32600000000000007	0.0227687356075691
-1.133333333333333	0.405	0.02344635070511423
-1.133333333333333	0.4840000000000001	0.024315977954453526
-1.133333333333333	0.5630000000000001	0.025409144376900353
-1.133333333333333	0.6420000000000001	0.026765700993794956
-1.133333333333333	0.7210000000000001	0.028426242832932717
-1.133333333333333	0.8	0.030378642511062443
-1.133333333333333	0.8900000000000001	0.03227459270447159
-1.133333333333333	0.9800000000000002	0.9152642175565516
-1.133333333333333	1.0699999999999998	0.8335607771294651
-1.133333333333333	1.1600000000000001	1.2788532487610083
-1.133333333333333	1.25	1.5582931926193218
-1.133333333333333	1.3399999999999999	1.7275456435005463
-1.133333333333333	1.4300000000000002	1.8648726344040016
-1.133333333333333	1.52	1.9716991482788835
-1.133333333333333	1.61	2.0517407777470402
-1.133333333333333	1.7	2.091342951188436
-1.133333333333333	1.73	2.108334336035176
-1.133333333333333	1.7600000000000002	2.1232109069893803
-1.133333333333333	1.79	2.122668911744427
-1.133333333333333	1.82	2.13576060136579
-1.133333333333333	1.85	2.147075892940591
-1.133333333333333	1.88	2.1467118791788544
-1.133333333333333	1.9100000000000001	2.1564670364816716
-1.133333333333333	1.94	2.164682811044956
-1.133333333333333	1.97	2.1644696641624415
-1.133333333333333	2.	2.171333552757751
-0.8666666666666669	0.01	0.029365305576330082
-0.8666666666666669	0.08900000000000002	0.029477457445433997
-0.8666666666666669	0.16800000000000004	0.029771858935268243
-0.8666666666666669	0.24700000000000005	0.030257372142115706
-0.8666666666666669	0.32600000000000007	0.03094929740693617
-0.8666666666666669	0.405	0.03187020867920927
-0.8666666666666669	0.4840000000000001	0.033052071360712636
-0.8666666666666669	0.5630000000000001	0.034537692783515574
-0.8666666666666669	0.6420000000000001	0.03638115384676395
-0.8666666666666669	0.7210000000000001	0.038637554136009826
-0.8666666666666669	0.8	0.041290190655338455
-0.8666666666666669	0.8900000000000001	0.04386542152155803
-0.8666666666666669	0.9800000000000002	0.8969802707539438
-0.8666666666666669	1.0699999999999998	0.8410542161833336
-0.8666666666666669	1.1600000000000001	1.2789254144855386
-0.8666666666666669	1.25	1.5583580080523136
-0.8666666666666669	1.3399999999999999	1.7276879785613577
-0.8666666666666669	1.4300000000000002	1.8650350507753886
-0.8666666666666669	1.52	1.9717310806659911
-0.8666666666666669	1.61	2.051751180923548
-0.8666666666666669	1.7	2.091360034839224
-0.8666666666666669	1.73	2.1083376973949757
-0.8666666666666669	1.7600000000000002	2.1232216598005014
-0.8666666666666669	1.79	2.1226869368206747
-0.8666666666666669	1.82	2.1357618751708682
-0.8666666666666669	1.85	2.147076268268978
-0.8666666666666669	1.88	2.146755556605721
-0.8666666666666669	1.9100000000000001	2.1564718384283017
-0.8666666666666669	1.94	2.1646953379206573
-0.8666666666666669	1.97	2.1645032679206873
-0.8666666666666669	2.	2.1713357958154527
-0.5999999999999996	0.01	0.03991482757655936
-0.5999999999999996	0.08900000000000002	0.04006726358086485
-0.5999999999999996	0.16800000000000004	0.040467296793571514
-0.5999999999999996	0.24700000000000005	0.041127038698075095
-0.5999999999999996	0.32600000000000007	0.04206728393907441
-0.5999999999999996	0.405	0.043318639039133876
-0.5999999999999996	0.4840000000000001	0.04492453243465017
-0.5999999999999996	0.5630000000000001	0.04694300605911531
-0.5999999999999996	0.6420000000000001	0.049447494701655534
-0.5999999999999996	0.7210000000000001	0.05251255856498564
-0.5999999999999996	0.8	0.056115012526455864
-0.5999999999999996	0.8900000000000001	0.05961054504779966
-0.5999999999999996	0.9800000000000002	0.8657250745931774
-0.5999999999999996	1.0699999999999998	0.8412641688623665
-0.5999999999999996	1.1600000000000001	1.2791050222630718
-0.5999999999999996	1.25	1.5584648595446093
-0.5999999999999996	1.3399999999999999	1.7279397665876257
-0.5999999999999996	1.4300000000000002	1.8653490133775847
-0.5999999999999996	1.52	1.9717973481305464
-0.5999999999999996	1.61	2.051768619449914
-0.5999999999999996	1.7	2.0913864331531813
-0.5999999999999996	1.73	2.108348947700237
-0.5999999999999996	1.7600000000000002	2.123225643489992
-0.5999999999999996	1.79	2.122724137960755
-0.5999999999999996	1.82	2.1357745082068997
-0.5999999999999996	1.85	2.1470834946584234
-0.5999999999999996	1.88	2.1468275579881424
-0.5999999999999996	1.9100000000000001	2.156479449941783
-0.5999999999999996	1.94	2.1646985758690596
-0.5999999999999996	1.97	2.1645575490078515
-0.5999999999999996	2.	2.1713402277636003
-0.3333333333333335	0.01	0.054250726902653666
-0.3333333333333335	0.08900000000000002	0.05445778278089833
-0.3333333333333335	0.16800000000000004	0.05500127088115906
-0.3333333333333335	0.24700000000000005	0.05589752497221962
-0.3333333333333335	0.32600000000000007	0.05717479667603294
-0.3333333333333335	0.405	0.05887458735007587
-0.3333333333333335	0.4840000000000001	0.061055810470193976
-0.3333333333333335	0.5630000000000001	0.06379715945010511
-0.3333333333333335	0.6420000000000001	0.06719802221727182
-0.3333333333333335	0.7210000000000001	0.0713590762421389
-0.3333333333333335	0.8	0.07624751391779412
-0.3333333333333335	0.8900000000000001	0.08098635898069012
-0.3333333333333335	0.9800000000000002	0.96751402970084
-0.3333333333333335	1.0699999999999998	0.8417584263972816
-0.3333333333333335	1.1600000000000001	1.279408400444324
-0.3333333333333335	1.25	1.5586743016639766
-0.3333333333333335	1.3399999999999999	1.728440671173057
-0.3333333333333335	1.4300000000000002	1.8659164358842801
-0.3333333333333335	1.52	1.9719152315976394
-0.3333333333333335	1.61	2.051801468066693
-0.3333333333333335	1.7	2.091427122990293
-0.3333333333333335	1.73	2.108374528271186
-0.3333333333333335	1.7600000000000002	2.123240946269933
-0.3333333333333335	1.79	2.122793863456775
-0.3333333333333335	1.82	2.135795528567348
-0.3333333333333335	1.85	2.147093178359699
-0.3333333333333335	1.88	2.146955470363699
-0.3333333333333335	1.9100000000000001	2.156494541018227
-0.3333333333333335	1.94	2.1647044230942982
-0.3333333333333335	1.97	2.1646555651369375
-0.3333333333333335	2.	2.1713461694878116
-0.06666666666666667	0.01	0.07372662339555083
-0.06666666666666667	0.08900000000000002	0.07400776674146756
-0.06666666666666667	0.16800000000000004	0.07474572020228265
-0.06666666666666667	0.24700000000000005	0.07596261455756759
-0.06666666666666667	0.32600000000000007	0.07769670498261308
-0.06666666666666667	0.405	0.0800042415962352
-0.06666666666666667	0.4840000000000001	0.08296492620868569
-0.06666666666666667	0.5630000000000001	0.08668515525496047
-0.06666666666666667	0.6420000000000001	0.09129906346441609
-0.06666666666666667	0.7210000000000001	0.09694171794859024
-0.06666666666666667	0.8	0.10356538225691808
-0.06666666666666667	0.8900000000000001	0.10997525825876545
-0.06666666666666667	0.9800000000000002	0.9675175387935763
-0.06666666666666667	1.0699999999999998	0.8426512491299399
-0.06666666666666667	1.1600000000000001	1.280004102437827
-0.06666666666666667	1.25	1.5590710924147224
-0.06666666666666667	1.3399999999999999	1.729392422276059
-0.06666666666666667	1.4300000000000002	1.86701962252159
-0.06666666666666667	1.52	1.9721422846425285
-0.06666666666666667	1.61	2.0518625278334084
-0.06666666666666667	1.7	2.0915037837307997
-0.06666666666666667	1.73	2.1084138950365667
-0.06666666666666667	1.7600000000000002	2.1232641597401916
-0.06666666666666667	1.79	2.1229194757679597
-0.06666666666666667	1.82	2.135831899573407
-0.06666666666666667	1.85	2.1471095733974814
-0.06666666666666667	1.88	2.147190795437004
-0.06666666666666667	1.9100000000000001	2.156521912505176
-0.06666666666666667	1.94	2.164714639134743
-0.06666666666666667	1.97	2.1648284494720325
-0.06666666666666667	2.	2.1713624803428875
0.20000000000000015	0.01	0.1001719377805018
0.20000000000000015	0.08900000000000002	0.10055332571977665
0.20000000000000015	0.16800000000000004	0.10155436013886177
0.20000000000000015	0.24700000000000005	0.10320495385130665
0.20000000000000015	0.32600000000000007	0.10555676289112613
0.20000000000000015	0.405	0.10868578548267063
0.20000000000000015	0.4840000000000001	0.11269945582922204
0.20000000000000015	0.5630000000000001	0.11774097692158772
0.20000000000000015	0.6420000000000001	0.12399022387604802
0.20000000000000015	0.7210000000000001	0.13162640111888796
0.20000000000000015	0.8	0.1405768684065359
0.20000000000000015	0.8900000000000001	0.14921131321817568
0.20000000000000015	0.9800000000000002	0.967519274351569
0.20000000000000015	1.0699999999999998	0.8444079381376202
0.20000000000000015	1.1600000000000001	1.2811578299001827
0.20000000000000015	1.25	1.559806185407361
0.20000000000000015	1.3399999999999999	1.7312182322817586
0.20000000000000015	1.4300000000000002	1.8691043474459732
0.20000000000000015	1.52	1.972564403451579
0.20000000000000015	1.61	2.051971887053478
0.20000000000000015	1.7	2.09164605616358
0.20000000000000015	1.73	2.1084889693488256
0.20000000000000015	1.7600000000000002	2.1233090328665503
0.20000000000000015	1.79	2.1231490173570244
0.20000000000000015	1.82	2.1359006899821398
0.20000000000000015	1.85	2.1471412612317615
0.20000000000000015	1.88	2.147605620185369
0.20000000000000015	1.9100000000000001	2.156571930810416
0.20000000000000015	1.94	2.1647336289192483
0.20000000000000015	1.97	2.1651293752019605
0.20000000000000015	2.	2.1713889247169664
0.466666666666667	0.01	0.13604696032923372
0.466666666666667	0.08900000000000002	0.1365634066571231
0.466666666666667	0.16800000000000004	0.1379188988548831
0.466666666666667	0.24700000000000005	0.14015363151395704
0.466666666666667	0.32600000000000007	0.14333703292280423
0.466666666666667	0.405	0.14757109494235285
0.466666666666667	0.4840000000000001	0.15299975562106993
0.466666666666667	0.5630000000000001	0.15981409847872247
0.466666666666667	0.6420000000000001	0.16825255034689798
0.466666666666667	0.7210000000000001	0.17854786599094405
0.466666666666667	0.8	0.1905825552229502
0.466666666666667	0.8900000000000001	0.20212756435726748
0.466666666666667	0.9800000000000002	0.9675206144559388
0.466666666666667	1.0699999999999998	0.8478757159307381
0.466666666666667	1.1600000000000001	1.28336720807971
0.466666666666667	1.25	1.5612150145126253
0.466666666666667	1.3399999999999999	1.7347244979961542
0.466666666666667	1.4300000000000002	1.8729716207886589
0.466666666666667	1.52	1.9733662351522272
0.466666666666667	1.61	2.05218178191913
0.466666666666667	1.7	2.0919153325613102
0.466666666666667	1.73	2.108625717186792
0.466666666666667	1.7600000000000002	2.123389094436882
0.466666666666667	1.79	2.1235696203374976
0.466666666666667	1.82	2.1360256053309556
0.466666666666667	1.85	2.1472020936893808
0.466666666666667	1.88	2.1483159996529544
0.466666666666667	1.9100000000000001	2.156662899702959
0.466666666666667	1.94	2.1647721688765307
0.466666666666667	1.97	2.165632342525073
0.466666666666667	2.	2.1714370603139224
0.7333333333333334	0.01	0.18462968771819946
0.7333333333333334	0.08900000000000002	0.18532683829270513
0.7333333333333334	0.16800000000000004	0.18715629177983853
0.7333333333333334	0.24700000000000005	0.1901716946577611
0.7333333333333334	0.32600000000000007	0.19446531728276042
0.7333333333333334	0.405	0.20017276760637537
0.7333333333333334	0.4840000000000001	0.2074843370402881
0.7333333333333334	0.5630000000000001	0.21665110439684146
0.7333333333333334	0.6420000000000001	0.2279823230376488
0.7333333333333334	0.7210000000000001	0.2417680859335964
0.7333333333333334	0.8	0.2578048770103866
0.7333333333333334	0.8900000000000001	0.2730409942173013
0.7333333333333334	0.9800000000000002	0.9675208298457657
0.7333333333333334	1.0699999999999998	0.8547389221855699
0.7333333333333334	1.1600000000000001	1.287644243331753
0.7333333333333334	1.25	1.5639044058224958
0.7333333333333334	1.3399999999999999	1.7412537461511077
0.7333333333333334	1.4300000000000002	1.8798713294729352
0.7333333333333334	1.52	1.9748647732516973
0.7333333333333334	1.61	2.0525654252676144
0.7333333333333334	1.7	2.092410991061523
0.7333333333333334	1.73	2.108880748590624
0.7333333333333334	1.7600000000000002	2.123539000350557
0.7333333333333334	1.79	2.124321035883898
0.7333333333333334	1.82	2.1362544130391043
0.7333333333333334	1.85	2.147313771419874
0.7333333333333334	1.88	2.1494746999956575
0.7333333333333334	1.9100000000000001	2.156829373422089
0.7333333333333334	1.94	2.1648395053268428
0.7333333333333334	1.97	2.1664312315830903
0.7333333333333334	2.	2.171525322033699
1.	0.01	0.2502117094282481
1.	0.08900000000000002	0.25114721197186474
1.	0.16800000000000004	0.25360162764413663
1.	0.24700000000000005	0.2576452669624117
1.	0.32600000000000007	0.2633985338366963
1.	0.405	0.2710383249163359
1.	0.4840000000000001	0.28081029915125616
1.	0.5630000000000001	0.29303498793922395
1.	0.6420000000000001	0.3080976831093651
1.	0.7210000000000001	0.3263310057097244
1.	0.8	0.34736155038103245
1.	0.8900000000000001	0.3670283323212022
1.	0.9800000000000002	0.9675218754314318
1.	1.0699999999999998	0.8670940426518289
1.	1.1600000000000001	1.2957120105540194
1.	1.25	1.569017245244377
1.	1.3399999999999999	1.7524686232222633
1.	1.4300000000000002	1.8892745247605882
1.	1.52	1.977585661132817
1.	1.61	2.0532773544787237
1.	1.7	2.093312422614599
1.	1.73	2.109348870487883
1.	1.7600000000000002	2.123814779775236
1.	1.79	2.125600704970465
1.	1.82	2.1366722538671903
1.	1.85	2.1475163361803005
1.	1.88	2.1512758563805807
1.	1.9100000000000001	2.1571276651071436
1.	1.94	2.1649640131401955
1.	1.97	2.1676399161864244
1.	2.	2.1716818864284924
1.2666666666666666	0.01	0.3382231457469691
1.2666666666666666	0.08900000000000002	0.33946509711452955
1.2666666666666666	0.16800000000000004	0.34272222683568976
1.2666666666666666	0.24700000000000005	0.34808397818044307
1.2666666666666666	0.32600000000000007	0.3557021237145003
1.2666666666666666	0.405	0.36579953055409864
1.2666666666666666	0.4840000000000001	0.3786793070121391
1.2666666666666666	0.5630000000000001	0.3947295564935748
1.2666666666666666	0.6420000000000001	0.41439449752318164
1.2666666666666666	0.7210000000000001	0.4379908646903556
1.2666666666666666	0.8	0.46481918368100816
1.2666666666666666	0.8900000000000001	0.48933666997671593
1.2666666666666666	0.9800000000000002	0.9675231928518222
1.2666666666666666	1.0699999999999998	0.8879290871749368
1.2666666666666666	1.1600000000000001	1.3092074688557345
1.2666666666666666	1.25	1.5785787893452081
1.2666666666666666	1.3399999999999999	1.765007237061368
1.2666666666666666	1.4300000000000002	1.8978541228265347
1.2666666666666666	1.52	1.9823308635444585
1.2666666666666666	1.61	2.054564152967979
1.2666666666666666	1.7	2.0948832776918094
1.2666666666666666	1.73	2.1101855381377495
1.2666666666666666	1.7600000000000002	2.1243106574863817
1.2666666666666666	1.79	2.1276784333977594
1.2666666666666666	1.82	2.1374041567810242
1.2666666666666666	1.85	2.1478785535022373
1.2666666666666666	1.88	2.1534387632754823
1.2666666666666666	1.9100000000000001	2.1576417144636197
1.2666666666666666	1.94	2.1651845639682463
1.2666666666666666	1.97	2.169141148456939
1.2666666666666666	2.	2.171952971116986
1.533333333333333	0.01	0.4550761372810605
1.533333333333333	0.08900000000000002	0.4566934025065923
1.533333333333333	0.16800000000000004	0.4609319841277041
1.533333333333333	0.24700000000000005	0.4678993250748568
1.533333333333333	0.32600000000000007	0.47777511827100927
1.533333333333333	0.405	0.49082229360231744
1.533333333333333	0.4840000000000001	0.5073849084724805
1.533333333333333	0.5630000000000001	0.5278877244411319
1.533333333333333	0.6420000000000001	0.5527681860274707
1.533333333333333	0.7210000000000001	0.582196036098408
1.533333333333333	0.8	0.6148966864684987
1.533333333333333	0.8900000000000001	0.643989270243168
1.533333333333333	0.9800000000000002	0.9675244469724416
1.533333333333333	1.0699999999999998	0.9273817574589097
1.533333333333333	1.1600000000000001	1.3316794001500765
1.533333333333333	1.25	1.5951520513989426
1.533333333333333	1.3399999999999999	1.7781045229726655
1.533333333333333	1.4300000000000002	1.9062208850388154
1.533333333333333	1.52	1.9896306865564315
1.533333333333333	1.61	2.0568107694609528
1.533333333333333	1.7	2.0975028230950086
1.533333333333333	1.73	2.1116255822815853
1.533333333333333	1.7600000000000002	2.125178187677182
1.533333333333333	1.79	2.130688886135008
1.533333333333333	1.82	2.1386254037939714
1.533333333333333	1.85	2.148505902773935
1.533333333333333	1.88	2.155151942465621
1.533333333333333	1.9100000000000001	2.1584840445719666
1.533333333333333	1.94	2.165564675864424
1.533333333333333	1.97	2.1703068354931063
1.533333333333333	2.	2.1723962448592795
1.7999999999999998	0.01	0.6072543074443577
1.7999999999999998	0.08900000000000002	0.6092903083825548
1.7999999999999998	0.16800000000000004	0.6146192632009759
1.7999999999999998	0.24700000000000005	0.6233590434724587
1.7999999999999998	0.32600000000000007	0.6356995409987168
1.7999999999999998	0.405	0.6519107089113387
1.7999999999999998	0.4840000000000001	0.6723302040529906
1.7999999999999998	0.5630000000000001	0.6973362982841519
1.7999999999999998	0.6420000000000001	0.7272219589956971
1.7999999999999998	0.7210000000000001	0.7618011792906216
1.7999999999999998	0.8	0.7990261175336307
1.7999999999999998	0.8900000000000001	0.8315259465766084
1.7999999999999998	0.9800000000000002	0.9675253900977884
1.7999999999999998	1.0699999999999998	1.0136215770587562
1.7999999999999998	1.1600000000000001	1.3710901785632168
1.7999999999999998	1.25	1.6201013148440995
1.7999999999999998	1.3399999999999999	1.794325335502084
1.7999999999999998	1.4300000000000002	1.916217945482553
1.7999999999999998	1.52	1.997984685943776
1.7999999999999998	1.61	2.060578868077355
1.7999999999999998	1.7	2.1015191711796017
1.7999999999999998	1.73	2.113992514114965
1.7999999999999998	1.7600000000000002	2.1266323110140704
1.7999999999999998	1.79	2.1336650644201316
1.7999999999999998	1.82	2.140571420352247
1.7999999999999998	1.85	2.1495418613806234
1.7999999999999998	1.88	2.1566039307486164
1.7999999999999998	1.9100000000000001	2.159799121169953
1.7999999999999998	1.94	2.1661859698237755
1.7999999999999998	1.97	2.1712358931217257
1.7999999999999998	2.	2.173086035327632
2.0666666666666664	0.01	0.7988315893217162
2.0666666666666664	0.08900000000000002	0.8012541353621897
2.0666666666666664	0.16800000000000004	0.8075816245496836
2.0666666666666664	0.24700000000000005	0.8179165622833543
2.0666666666666664	0.32600000000000007	0.8324253680160092
2.0666666666666664	0.405	0.8513197458395902
2.0666666666666664	0.4840000000000001	0.8748428779064171
2.0666666666666664	0.5630000000000001	0.90318982487834
2.0666666666666664	0.6420000000000001	0.9363431632039725
2.0666666666666664	0.7210000000000001	0.9736021425489461
2.0666666666666664	0.8	1.0122735333016484
2.0666666666666664	0.8900000000000001	1.0462728634539653
2.0666666666666664	0.9800000000000002	1.0577251073325133
2.0666666666666664	1.0699999999999998	1.1830373456805312
2.0666666666666664	1.1600000000000001	1.4406515439094516
2.0666666666666664	1.25	1.6586604691953417
2.0666666666666664	1.3399999999999999	1.8172057415581335
2.0666666666666664	1.4300000000000002	1.9300711994833515
2.0666666666666664	1.52	2.008085395211711
2.0666666666666664	1.61	2.0664128125159182
2.0666666666666664	1.7	2.106289846153489
2.0666666666666664	1.73	2.117623538293307
2.0666666666666664	1.7600000000000002	2.1289668992330033
2.0666666666666664	1.79	2.1366355233682666
2.0666666666666664	1.82	2.143362615885782
2.0666666666666664	1.85	2.151174215067995
2.0666666666666664	1.88	2.158102960594638
2.0666666666666664	1.9100000000000001	2.1616951792637322
2.0666666666666664	1.94	2.1671552179731073
2.0666666666666664	1.97	2.172129700418326
2.0666666666666664	2.	2.174108313506093
2.333333333333333	0.01	1.0268062090574444
2.333333333333333	0.08900000000000002	1.029444919217242
2.333333333333333	0.16800000000000004	1.036318553211875
2.333333333333333	0.24700000000000005	1.0474869206553623
2.333333333333333	0.32600000000000007	1.0630332605241906
2.333333333333333	0.405	1.0830438963676947
2.333333333333333	0.4840000000000001	1.107572569701608
2.333333333333333	0.5630000000000001	1.13653503909151
2.333333333333333	0.6420000000000001	1.169541578340663
2.333333333333333	0.7210000000000001	1.2054828118199388
2.333333333333333	0.8	1.241639418345239
2.333333333333333	0.8900000000000001	1.2746522268924703
2.333333333333333	0.9800000000000002	1.2967351731226564
2.333333333333333	1.0699999999999998	1.3881276067901662
2.333333333333333	1.1600000000000001	1.5508802791840453
2.333333333333333	1.25	1.7175867344777707
2.333333333333333	1.3399999999999999	1.8509842838660737
2.333333333333333	1.4300000000000002	1.9502395886777832
2.333333333333333	1.52	2.021426789371205
2.333333333333333	1.61	2.07454869943285
2.333333333333333	1.7	2.1120222584639774
2.333333333333333	1.73	2.122374530270972
2.333333333333333	1.7600000000000002	2.1324797933935167
2.333333333333333	1.79	2.140082911311523
2.333333333333333	1.82	2.1466310058691533
2.333333333333333	1.85	2.15358045030652
2.333333333333333	1.88	2.1599478159349803
2.333333333333333	1.9100000000000001	2.163840058429454
2.333333333333333	1.94	2.1685945466612613
2.333333333333333	1.97	2.1731704580267674
2.333333333333333	2.	2.1754473401045225
2.5999999999999996	0.01	1.2760114567005965
2.5999999999999996	0.08900000000000002	1.2785580570874278
2.5999999999999996	0.16800000000000004	1.285169541450188
2.5999999999999996	0.24700000000000005	1.2958431510364714
2.5999999999999996	0.32600000000000007	1.3105586937547098
2.5999999999999996	0.405	1.3292517901653425
2.5999999999999996	0.4840000000000001	1.3517766657820032
2.5999999999999996	0.5630000000000001	1.3778224463385846
2.5999999999999996	0.6420000000000001	1.406774378117996
2.5999999999999996	0.7210000000000001	1.4374882429528761
2.5999999999999996	0.8	1.4678492766267444
2.5999999999999996	0.8900000000000001	1.497042756601694
2.5999999999999996	0.9800000000000002	1.521855294256529
2.5999999999999996	1.0699999999999998	1.586465259299104
2.5999999999999996	1.1600000000000001	1.6868119534996255
2.5999999999999996	1.25	1.7982362907514124
2.5999999999999996	1.3399999999999999	1.8983981636481884
2.5999999999999996	1.4300000000000002	1.9787674955564067
2.5999999999999996	1.52	2.0395173587770903
2.5999999999999996	1.61	2.0857185724203435
2.5999999999999996	1.7	2.11931476357361
2.5999999999999996	1.73	2.1285479296229
2.5999999999999996	1.7600000000000002	2.137356257827595
2.5999999999999996	1.79	2.144447310711997
2.5999999999999996	1.82	2.1505881517925145
2.5999999999999996	1.85	2.1567232067886124
2.5999999999999996	1.88	2.1623869209974176
2.5999999999999996	1.9100000000000001	2.1662711978702465
2.5999999999999996	1.94	2.170483893220677
2.5999999999999996	1.97	2.174513007799491
2.5999999999999996	2.	2.1768981283314655
2.8666666666666663	0.01	1.5197927274491347
2.8666666666666663	0.08900000000000002	1.5219269873798955
2.8666666666666663	0.16800000000000004	1.527449796370169
2.8666666666666663	0.24700000000000005	1.5363113045984031
2.8666666666666663	0.32600000000000007	1.548418345844188
2.8666666666666663	0.405	1.5636179151150182
2.8666666666666663	0.4840000000000001	1.5816668070961115
2.8666666666666663	0.5630000000000001	1.6021820655595853
2.8666666666666663	0.6420000000000001	1.62457742224607
2.8666666666666663	0.7210000000000001	1.6479623536973307
2.8666666666666663	0.8	1.6709847952254413
2.8666666666666663	0.8900000000000001	1.6941639151799193
2.8666666666666663	0.9800000000000002	1.7158027259393862
2.8666666666666663	1.0699999999999998	1.759081114971878
2.8666666666666663	1.1600000000000001	1.8203351129796885
2.8666666666666663	1.25	1.8895153201296353
2.8666666666666663	1.3399999999999999	1.9568218387354166
2.8666666666666663	1.4300000000000002	2.015472992662708
2.8666666666666663	1.52	2.062866967550595
2.8666666666666663	1.61	2.1003355585912074
2.8666666666666663	1.7	2.1286048825165778
2.8666666666666663	1.73	2.136437432653573
2.8666666666666663	1.7600000000000002	2.143824156912975
2.8666666666666663	1.79	2.150032066014408
2.8666666666666663	1.82	2.1554694009089257
2.8666666666666663	1.85	2.160725306234272
2.8666666666666663	1.88	2.165559016521522
2.8666666666666663	1.9100000000000001	2.1691657723615028
2.8666666666666663	1.94	2.172805454052957
2.8666666666666663	1.97	2.176238372671775
2.8666666666666663	2.	2.1785279443123113
3.133333333333333	0.01	1.7307870289390868
3.133333333333333	0.08900000000000002	1.7323480387946644
3.133333333333333	0.16800000000000004	1.736377823449832
3.133333333333333	0.24700000000000005	1.742814294549196
3.133333333333333	0.32600000000000007	1.7515507858515202
3.133333333333333	0.405	1.7624275350627376
3.133333333333333	0.4840000000000001	1.7752155223271708
3.133333333333333	0.5630000000000001	1.789597898796201
3.133333333333333	0.6420000000000001	1.8051421202001985
3.133333333333333	0.7210000000000001	1.8212673776855757
3.133333333333333	0.8	1.8372000358851794
3.133333333333333	0.8900000000000001	1.853800226028308
3.133333333333333	0.9800000000000002	1.8699169555059778
3.133333333333333	1.0699999999999998	1.8974278528414645
3.133333333333333	1.1600000000000001	1.934127687345273
3.133333333333333	1.25	1.975535457642008
3.133333333333333	1.3399999999999999	2.0174967566076853
3.133333333333333	1.4300000000000002	2.056406972144784
3.133333333333333	1.52	2.089943980824021
3.133333333333333	1.61	2.117788362913781
3.133333333333333	1.7	2.1397465424713737
3.133333333333333	1.73	2.1459411268343063
3.133333333333333	1.7600000000000002	2.151770566695546
3.133333333333333	1.79	2.15681693313949
3.133333333333333	1.82	2.1612990679188973
3.133333333333333	1.85	2.1655576103460286
3.133333333333333	1.88	2.169471051837201
3.133333333333333	1.9100000000000001	2.172561637475538
3.133333333333333	1.94	2.1755600104303108
3.133333333333333	1.97	2.1783549367722577
3.133333333333333	2.	2.1803720262194037
3.4000000000000004	0.01	1.893633948629059
3.4000000000000004	0.08900000000000002	1.894657228011063
3.4000000000000004	0.16800000000000004	1.897295062681636
3.4000000000000004	0.24700000000000005	1.9014971506723697
3.4000000000000004	0.32600000000000007	1.907179110278534
3.4000000000000004	0.405	1.9142194431012398
3.4000000000000004	0.4840000000000001	1.9224541407739801
3.4000000000000004	0.5630000000000001	1.9316686727080767
3.4000000000000004	0.6420000000000001	1.941590755288522
3.4000000000000004	0.7210000000000001	1.9518779291004744
3.4000000000000004	0.8	1.9621071800706102
3.4000000000000004	0.8900000000000001	1.973024697939096
3.4000000000000004	0.9800000000000002	1.9838261975982556
3.4000000000000004	1.0699999999999998	2.0005583496420725
3.4000000000000004	1.1600000000000001	2.0220608220571408
3.4000000000000004	1.25	2.0462370709062827
3.4000000000000004	1.3399999999999999	2.0712419612441293
3.4000000000000004	1.4300000000000002	2.095344610197727
3.4000000000000004	1.52	2.117156490241118
3.4000000000000004	1.61	2.136116670532481
3.4000000000000004	1.7	2.1517442067343597
3.4000000000000004	1.73	2.156256705192992
3.4000000000000004	1.7600000000000002	2.1605144794465714
3.4000000000000004	1.79	2.1642893562031946
3.4000000000000004	1.82	2.167688010653886
3.4000000000000004	1.85	2.170897591677494
3.4000000000000004	1.88	2.1738558825204235
3.4000000000000004	1.9100000000000001	2.17628333358937
3.4000000000000004	1.94	2.1785938573893375
3.4000000000000004	1.97	2.180730868594751
3.4000000000000004	2.	2.1823589702406174
3.666666666666667	0.01	2.0079065488793115
3.666666666666667	0.08900000000000002	2.0085279262289912
3.666666666666667	0.16800000000000004	2.0101287300574096
3.666666666666667	0.24700000000000005	2.0126753390925467
3.666666666666667	0.32600000000000007	2.016112642803239
3.666666666666667	0.405	2.0203634469829845
3.666666666666667	0.4840000000000001	2.025324352849648
3.666666666666667	0.5630000000000001	2.0308674409221115
3.666666666666667	0.6420000000000001	2.0368341410662696
3.666666666666667	0.7210000000000001	2.0430333315184432
3.666666666666667	0.8	2.049237349728313
3.666666666666667	0.8900000000000001	2.0559721614603164
3.666666666666667	0.9800000000000002	2.0627080049778943
3.666666666666667	1.0699999999999998	2.072535302798249
3.666666666666667	1.1600000000000001	2.084870497942808
3.666666666666667	1.25	2.0987024865493393
3.666666666666667	1.3399999999999999	2.1131672237095227
3.666666666666667	1.4300000000000002	2.1274339377310243
3.666666666666667	1.52	2.1407679653562286
3.666666666666667	1.61	2.152766259027208
3.666666666666667	1.7	2.163026915475963
3.666666666666667	1.73	2.1660556447629
3.666666666666667	1.7600000000000002	2.1689308834717536
3.666666666666667	1.79	2.1715254648659523
3.666666666666667	1.82	2.1738899103487195
3.666666666666667	1.85	2.1761239400529453
3.666666666666667	1.88	2.178192902219452
3.666666666666667	1.9100000000000001	2.179936918222737
3.666666666666667	1.94	2.1815830668858034
3.666666666666667	1.97	2.183101646256817
3.666666666666667	2.	2.1843004972989224
3.933333333333334	0.01	2.0823306606264134
3.933333333333334	0.08900000000000002	2.0826901776305347
3.933333333333334	0.16800000000000004	2.0836158751814837
3.933333333333334	0.24700000000000005	2.0850877311686564
3.933333333333334	0.32600000000000007	2.0870735206658306
3.933333333333334	0.405	2.08952719626496
3.933333333333334	0.4840000000000001	2.0923901283715503
3.933333333333334	0.5630000000000001	2.095588881359441
3.933333333333334	0.6420000000000001	2.099035568487127
3.933333333333334	0.7210000000000001	2.102626492042217
3.933333333333334	0.8	2.1062402021896536
3.933333333333334	0.8900000000000001	2.1102088961953926
3.933333333333334	0.9800000000000002	2.1142055758682567
3.933333333333334	1.0699999999999998	2.119825371948813
3.933333333333334	1.1600000000000001	2.1267769304586275
3.933333333333334	1.25	2.1345586096973688
3.933333333333334	1.3399999999999999	2.142749135586883
3.933333333333334	1.4300000000000002	2.1509388918710424
3.933333333333334	1.52	2.158748613923875
3.933333333333334	1.61	2.1659405113936776
3.933333333333334	1.7	2.1722563645560236
3.933333333333334	1.73	2.1741528779820256
3.933333333333334	1.7600000000000002	2.175962996831289
3.933333333333334	1.79	2.177618078679983
3.933333333333334	1.82	2.1791412688538556
3.933333333333334	1.85	2.1805843594916037
3.933333333333334	1.88	2.181927052923345
3.933333333333334	1.9100000000000001	2.183080323606361
3.933333333333334	1.94	2.184166220198315
3.933333333333334	1.97	2.1851682431474306
3.933333333333334	2.	2.1859777959127205
4.2	0.01	2.128093994927387
4.2	0.08900000000000002	2.128295744368338
4.2	0.16800000000000004	2.1288162148110708
4.2	0.24700000000000005	2.129642704406052
4.2	0.32600000000000007	2.1307579394901524
4.2	0.405	2.1321367936311373
4.2	0.4840000000000001	2.1337448178639895
4.2	0.5630000000000001	2.1355430181981596
4.2	0.6420000000000001	2.1374829689531247
4.2	0.7210000000000001	2.1395089548278565
4.2	0.8	2.1415563289265767
4.2	0.8900000000000001	2.143822422776066
4.2	0.9800000000000002	2.146114219691209
4.2	1.0699999999999998	2.149265635645484
4.2	1.1600000000000001	2.1531292487177622
4.2	1.25	2.1574499367665143
4.2	1.3399999999999999	2.1620152664715513
4.2	1.4300000000000002	2.1666178123481745
4.2	1.52	2.1710602868409827
4.2	1.61	2.175210985093444
4.2	1.7	2.1789196441989884
4.2	1.73	2.1800461312759167
4.2	1.7600000000000002	2.1811264444737857
4.2	1.79	2.1821226169787145
4.2	1.82	2.1830459445202504
4.2	1.85	2.183922977583107
4.2	1.88	2.184742419492712
4.2	1.9100000000000001	2.185455092832582
4.2	1.94	2.1861257549487374
4.2	1.97	2.186745409177884
4.2	2.	2.18725306804536
4.466666666666667	0.01	2.15503511935852
4.466666666666667	0.08900000000000002	2.155146577412964
4.466666666666667	0.16800000000000004	2.1554339336064947
4.466666666666667	0.24700000000000005	2.155891031875991
4.466666666666667	0.32600000000000007	2.1565072393598244
4.466666666666667	0.405	2.157268974314209
4.466666666666667	0.4840000000000001	2.158158308858266
4.466666666666667	0.5630000000000001	2.159153197014125
4.466666666666667	0.6420000000000001	2.1602279655044128
4.466666666666667	0.7210000000000001	2.16135125574719
4.466666666666667	0.8	2.162490335390976
4.466666666666667	0.8900000000000001	2.1637567684631396
4.466666666666667	0.9800000000000002	2.165043301930175
4.466666666666667	1.0699999999999998	2.166785080786638
4.466666666666667	1.1600000000000001	2.1689109950239747
4.466666666666667	1.25	2.1712870412147565
4.466666666666667	1.3399999999999999	2.173803769537667
4.466666666666667	1.4300000000000002	2.176352749409338
4.466666666666667	1.52	2.178831112530357
4.466666666666667	1.61	2.1811668782585416
4.466666666666667	1.7	2.18327603850592
4.466666666666667	1.73	2.1839223135711108
4.466666666666667	1.7600000000000002	2.1845418495286566
4.466666666666667	1.79	2.185117461637648
4.466666666666667	1.82	2.185653220716994
4.466666666666667	1.85	2.1861627800560153
4.466666666666667	1.88	2.186640297521225
4.466666666666667	1.9100000000000001	2.187058376747393
4.466666666666667	1.94	2.187452347463222
4.466666666666667	1.97	2.1878162586003573
4.466666666666667	2.	2.188117278248605
4.733333333333333	0.01	2.170403778595706
4.733333333333333	0.08900000000000002	2.1704650445830205
4.733333333333333	0.16800000000000004	2.1706222499736607
4.733333333333333	0.24700000000000005	2.1708723366040634
4.733333333333333	0.32600000000000007	2.1712099650862045
4.733333333333333	0.405	2.171627047404688
4.733333333333333	0.4840000000000001	2.1721138830014275
4.733333333333333	0.5630000000000001	2.1726592880604754
4.733333333333333	0.6420000000000001	2.173248585028977
4.733333333333333	0.7210000000000001	2.173865293382757
4.733333333333333	0.8	2.174491544536128
4.733333333333333	0.8900000000000001	2.1751901365960804
4.733333333333333	0.9800000000000002	2.175899858141181
4.733333333333333	1.0699999999999998	2.1768558443146637
4.733333333333333	1.1600000000000001	2.1780177564437895
4.733333333333333	1.25	2.17931598132132
4.733333333333333	1.3399999999999999	2.180692934311809
4.733333333333333	1.4300000000000002	2.1820913681891687
4.733333333333333	1.52	2.183456503890657
4.733333333333333	1.61	2.184749475985558
4.733333333333333	1.7	2.1859244062087733
4.733333333333333	1.73	2.186285220826858
4.733333333333333	1.7600000000000002	2.186633139357755
4.733333333333333	1.79	2.1869563119123163
4.733333333333333	1.82	2.1872581328791467
4.733333333333333	1.85	2.187545876159408
4.733333333333333	1.88	2.187815947223818
4.733333333333333	1.9100000000000001	2.1880530758536003
4.733333333333333	1.94	2.1882768656709506
4.733333333333333	1.97	2.1884839237553564
4.733333333333333	2.	2.188655695378654
5.	0.01	2.1789856420391667
5.	0.08900000000000002	2.1790186442912476
5.	0.16800000000000004	2.1791043698360606
5.	0.24700000000000005	2.1792405811560944
5.	0.32600000000000007	2.1794245170968414
5.	0.405	2.179651609459226
5.	0.4840000000000001	2.179916922127272
5.	0.5630000000000001	2.180214012315038
5.	0.6420000000000001	2.180535222198012
5.	0.7210000000000001	2.1808719616435215
5.	0.8	2.1812139114726703
5.	0.8900000000000001	2.1815960218302766
5.	0.9800000000000002	2.181984775989661
5.	1.0699999999999998	2.182505952121715
5.	1.1600000000000001	2.1831382713211394
5.	1.25	2.183844664224271
5.	1.3399999999999999	2.184594550387827
5.	1.4300000000000002	2.185357413029933
5.	1.52	2.186103624884313
5.	1.61	2.186812358474509
5.	1.7	2.1874584097226344
5.	1.73	2.187657520828493
5.	1.7600000000000002	2.187849575779397
5.	1.79	2.1880283730153187
5.	1.82	2.1881954811251827
5.	1.85	2.1883550053428245
5.	1.88	2.1885046139318804
5.	1.9100000000000001	2.1886366394782955
5.	1.94	2.18876111988384
5.	1.97	2.1888764967093883
5.	2.	2.1889727584841228

==> anc/Contour_quartic_sextic/boson_APRU_Mmax_scan_contour_sextic.dat <==
Log10[lambda]	mPhi(GeV)	Mmax(Msun)
-2.	0.01	0.2653141862626338
-2.	0.08900000000000002	0.0897127486104266
-2.	0.16800000000000004	0.06586187249456067
-2.	0.24700000000000005	0.05505724841853005
-2.	0.32600000000000007	0.04882569915838231
-2.	0.405	0.044862898917487556
-2.	0.4840000000000001	0.042252558743624304
-2.	0.5630000000000001	0.040552935785762
-2.	0.6420000000000001	0.039523509809593654
-2.	0.7210000000000001	0.03901348952858308
-2.	0.8	0.03887840222500771
-2.	0.8900000000000001	0.03864403711048478
-2.	0.9800000000000002	0.9675716738360565
-2.	1.0699999999999998	0.8413925814357056
-2.	1.1600000000000001	1.279404452444542
-2.	1.25	1.5591031117090175
-2.	1.3399999999999999	1.727627077209638
-2.	1.4300000000000002	1.8648241952833333
-2.	1.52	1.9718903904228098
-2.	1.61	2.051890774311282
-2.	1.7	2.0914721839973747
-2.	1.73	2.10851173339897
-2.	1.7600000000000002	2.1232569429932555
-2.	1.79	2.122685762673082
-2.	1.82	2.135804298931599
-2.	1.85	2.1471940570780026
-2.	1.88	2.146687026160389
-2.	1.9100000000000001	2.1565217103972993
-2.	1.94	2.1647510669760326
-2.	1.97	2.164433266731421
-2.	2.	2.1713222466231312
-1.6333333333333333	0.01	0.32659078790539225
-1.6333333333333333	0.08900000000000002	0.11075383358576174
-1.6333333333333333	0.16800000000000004	0.0813227747871845
-1.6333333333333333	0.24700000000000005	0.06798574456076605
-1.6333333333333333	0.32600000000000007	0.06029258685188287
-1.6333333333333333	0.405	0.05539994905209861
-1.6333333333333333	0.4840000000000001	0.05217694207089668
-1.6333333333333333	0.5630000000000001	0.050078311697106866
-1.6333333333333333	0.6420000000000001	0.048807130787775405
-1.6333333333333333	0.7210000000000001	0.04817723704485572
-1.6333333333333333	0.8	0.048010225713543915
-1.6333333333333333	0.8900000000000001	0.04772052699508919
-1.6333333333333333	0.9800000000000002	0.9676621518979315
-1.6333333333333333	1.0699999999999998	0.8414056914432941
-1.6333333333333333	1.1600000000000001	1.2794138546915486
-1.6333333333333333	1.25	1.5591983533471638
-1.6333333333333333	1.3399999999999999	1.7276560701695305
-1.6333333333333333	1.4300000000000002	1.8648398040018623
-1.6333333333333333	1.52	1.971870990151286
-1.6333333333333333	1.61	2.052026106366153
-1.6333333333333333	1.7	2.091466805742093
-1.6333333333333333	1.73	2.1085129335880137
-1.6333333333333333	1.7600000000000002	2.123393101501494
-1.6333333333333333	1.79	2.1227015961030693
-1.6333333333333333	1.82	2.1358527905480913
-1.6333333333333333	1.85	2.147151065069019
-1.6333333333333333	1.88	2.146675314224721
-1.6333333333333333	1.9100000000000001	2.1565008162247974
-1.6333333333333333	1.94	2.164767392783106
-1.6333333333333333	1.97	2.1644407534340546
-1.6333333333333333	2.	2.171348075294577
-1.2666666666666666	0.01	0.40133113981162016
-1.2666666666666666	0.08900000000000002	0.1367030730531613
-1.2666666666666666	0.16800000000000004	0.10040233112252324
-1.2666666666666666	0.24700000000000005	0.08394369802731787
-1.2666666666666666	0.32600000000000007	0.07444791247605122
-1.2666666666666666	0.405	0.0684081577514892
-1.2666666666666666	0.4840000000000001	0.06442918222791416
-1.2666666666666666	0.5630000000000001	0.06183812949565365
-1.2666666666666666	0.6420000000000001	0.06026853960471556
-1.2666666666666666	0.7210000000000001	0.05949060446800592
-1.2666666666666666	0.8	0.059283991221014305
-1.2666666666666666	0.8900000000000001	0.058925744180026884
-1.2666666666666666	0.9800000000000002	0.9675583765928668
-1.2666666666666666	1.0699999999999998	0.8414514482995087
-1.2666666666666666	1.1600000000000001	1.2794315836895962
-1.2666666666666666	1.25	1.5592211321127845
-1.2666666666666666	1.3399999999999999	1.7276618583625518
-1.2666666666666666	1.4300000000000002	1.8648516688578378
-1.2666666666666666	1.52	1.9718965498675658
-1.2666666666666666	1.61	2.052067868050594
-1.2666666666666666	1.7	2.091471567336392
-1.2666666666666666	1.73	2.1084895887181485
-1.2666666666666666	1.7600000000000002	2.1234182360486953
-1.2666666666666666	1.79	2.122702421288194
-1.2666666666666666	1.82	2.1358468231799317
-1.2666666666666666	1.85	2.1471728687714213
-1.2666666666666666	1.88	2.146688117074175
-1.2666666666666666	1.9100000000000001	2.156519276445665
-1.2666666666666666	1.94	2.164739100238185
-1.2666666666666666	1.97	2.164440975020851
-1.2666666666666666	2.	2.171362219684078
-0.9	0.01	0.4918953286574624
-0.9	0.08900000000000002	0.16868172148642271
-0.9	0.16800000000000004	0.1239379812681627
-0.9	0.24700000000000005	0.10363526553478458
-0.9	0.32600000000000007	0.09191791125600111
-0.9	0.405	0.0844638054294804
-0.9	0.4840000000000001	0.07955249392779809
-0.9	0.5630000000000001	0.07635397035540635
-0.9	0.6420000000000001	0.07441610771617811
-0.9	0.7210000000000001	0.07345526762205976
-0.9	0.8	0.07319948737212964
-0.9	0.8900000000000001	0.07275616997554271
-0.9	0.9800000000000002	0.8564907554526427
-0.9	1.0699999999999998	0.8414745877448893
-0.9	1.1600000000000001	1.2794538478033266
-0.9	1.25	1.5592412116390242
-0.9	1.3399999999999999	1.7276812884653179
-0.9	1.4300000000000002	1.8648515740509
-0.9	1.52	1.9719050700854233
-0.9	1.61	2.0520502490676353
-0.9	1.7	2.091489582605997
-0.9	1.73	2.108507817990678
-0.9	1.7600000000000002	2.1234209932729584
-0.9	1.79	2.1227056675341878
-0.9	1.82	2.1358505240344754
-0.9	1.85	2.147197603701643
-0.9	1.88	2.1466826834152957
-0.9	1.9100000000000001	2.156521192830452
-0.9	1.94	2.164768287155026
-0.9	1.97	2.1644433427557166
-0.9	2.	2.1713618946116715
-0.5333333333333334	0.01	0.6005382557446087
-0.5333333333333334	0.08900000000000002	0.20804627603849987
-0.5333333333333334	0.16800000000000004	0.15295264632103775
-0.5333333333333334	0.24700000000000005	0.1279233641451498
-0.5333333333333334	0.32600000000000007	0.11347111157897734
-0.5333333333333334	0.405	0.10427469903626811
-0.5333333333333334	0.4840000000000001	0.09821431983734737
-0.5333333333333334	0.5630000000000001	0.09426682989860928
-0.5333333333333334	0.6420000000000001	0.0918746663212726
-0.5333333333333334	0.7210000000000001	0.09068790601298252
-0.5333333333333334	0.8	0.09037082565220876
-0.5333333333333334	0.8900000000000001	0.08982168850820307
-0.5333333333333334	0.9800000000000002	0.8635542149913409
-0.5333333333333334	1.0699999999999998	0.8415093988640145
-0.5333333333333334	1.1600000000000001	1.2794798281368414
-0.5333333333333334	1.25	1.5592729152122942
-0.5333333333333334	1.3399999999999999	1.727725928717621
-0.5333333333333334	1.4300000000000002	1.8648956623095219
-0.5333333333333334	1.52	1.9719168577822954
-0.5333333333333334	1.61	2.0520684516826204
-0.5333333333333334	1.7	2.09148414038452
-0.5333333333333334	1.73	2.108517512232926
-0.5333333333333334	1.7600000000000002	2.1234147629030597
-0.5333333333333334	1.79	2.1227110092067263
-0.5333333333333334	1.82	2.1358576602439356
-0.5333333333333334	1.85	2.147198668560159
-0.5333333333333334	1.88	2.1466998730972517
-0.5333333333333334	1.9100000000000001	2.1565251414894915
-0.5333333333333334	1.94	2.1647660816270693
-0.5333333333333334	1.97	2.164452432286208
-0.5333333333333334	2.	2.171370396488602
-0.16666666666666674	0.01	0.7289085214697621
-0.16666666666666674	0.08900000000000002	0.2564190829629693
-0.16666666666666674	0.16800000000000004	0.1886882057109736
-0.16666666666666674	0.24700000000000005	0.15786085436056335
-0.16666666666666674	0.32600000000000007	0.14004747548116211
-0.16666666666666674	0.405	0.1287076120141806
-0.16666666666666674	0.4840000000000001	0.12123263012845081
-0.16666666666666674	0.5630000000000001	0.11636252595663991
-0.16666666666666674	0.6420000000000001	0.11341028783426563
-0.16666666666666674	0.7210000000000001	0.11194441275759548
-0.16666666666666674	0.8	0.11155059213278548
-0.16666666666666674	0.8900000000000001	0.11086929664785665
-0.16666666666666674	0.9800000000000002	0.8558956327799061
-0.16666666666666674	1.0699999999999998	0.841538764672012
-0.16666666666666674	1.1600000000000001	1.2795235007995358
-0.16666666666666674	1.25	1.5593102804448917
-0.16666666666666674	1.3399999999999999	1.7277543286090904
-0.16666666666666674	1.4300000000000002	1.8649394345939683
-0.16666666666666674	1.52	1.9719335412737258
-0.16666666666666674	1.61	2.0520787207346927
-0.16666666666666674	1.7	2.091497441734205
-0.16666666666666674	1.73	2.108523502782574
-0.16666666666666674	1.7600000000000002	2.123426610983079
-0.16666666666666674	1.79	2.122713430829499
-0.16666666666666674	1.82	2.1358570245378194
-0.16666666666666674	1.85	2.147200348654243
-0.16666666666666674	1.88	2.146698876467798
-0.16666666666666674	1.9100000000000001	2.156526538989299
-0.16666666666666674	1.94	2.164765697384077
-0.16666666666666674	1.97	2.1644505010097412
-0.16666666666666674	2.	2.1713722409786036
0.19999999999999996	0.01	0.8772185330461206
0.19999999999999996	0.08900000000000002	0.31570505073762306
0.19999999999999996	0.16800000000000004	0.23263839158387348
0.19999999999999996	0.24700000000000005	0.1947241306001103
0.19999999999999996	0.32600000000000007	0.17279064738414615
0.19999999999999996	0.405	0.1588192119840956
0.19999999999999996	0.4840000000000001	0.14960565337185103
0.19999999999999996	0.5630000000000001	0.1436006215083249
0.19999999999999996	0.6420000000000001	0.13995847426082936
0.19999999999999996	0.7210000000000001	0.13814768320937115
0.19999999999999996	0.8	0.13765716334257402
0.19999999999999996	0.8900000000000001	0.13680994080067135
0.19999999999999996	0.9800000000000002	0.8364861238034692
0.19999999999999996	1.0699999999999998	0.8416175978034772
0.19999999999999996	1.1600000000000001	1.2795817714131965
0.19999999999999996	1.25	1.5593775318570953
0.19999999999999996	1.3399999999999999	1.7278441524955146
0.19999999999999996	1.4300000000000002	1.864992043370688
0.19999999999999996	1.52	1.971959360813698
0.19999999999999996	1.61	2.0520947788782014
0.19999999999999996	1.7	2.091505069669933
0.19999999999999996	1.73	2.1085302807271504
0.19999999999999996	1.7600000000000002	2.1234305762382455
0.19999999999999996	1.79	2.1227281267723486
0.19999999999999996	1.82	2.13586342693384
0.19999999999999996	1.85	2.1472040106714476
0.19999999999999996	1.88	2.1467189650596743
0.19999999999999996	1.9100000000000001	2.156527983836212
0.19999999999999996	1.94	2.164769307926539
0.19999999999999996	1.97	2.164466974260402
0.19999999999999996	2.	2.171373178434428
0.5666666666666669	0.01	1.043130915025436
0.5666666666666669	0.08900000000000002	0.3880737901574618
0.5666666666666669	0.16800000000000004	0.28657326753275286
0.5666666666666669	0.24700000000000005	0.24004464959027197
0.5666666666666669	0.32600000000000007	0.21308088970249833
0.5666666666666669	0.405	0.19588871514493883
0.5666666666666669	0.4840000000000001	0.18454384551888017
0.5666666666666669	0.5630000000000001	0.1771454909150654
0.5666666666666669	0.6420000000000001	0.17265485706831002
0.5666666666666669	0.7210000000000001	0.17041778752741907
0.5666666666666669	0.8	0.16980421790453185
0.5666666666666669	0.8900000000000001	0.16874713029687827
0.5666666666666669	0.9800000000000002	0.967479808877416
0.5666666666666669	1.0699999999999998	0.841751697105792
0.5666666666666669	1.1600000000000001	1.279676907764584
0.5666666666666669	1.25	1.5594818873122782
0.5666666666666669	1.3399999999999999	1.7279569903695322
0.5666666666666669	1.4300000000000002	1.865105892235959
0.5666666666666669	1.52	1.9719977758341818
0.5666666666666669	1.61	2.0521073392972493
0.5666666666666669	1.7	2.0915247242786505
0.5666666666666669	1.73	2.108538042214095
0.5666666666666669	1.7600000000000002	2.1234389881829583
0.5666666666666669	1.79	2.122738424703126
0.5666666666666669	1.82	2.1358724965066678
0.5666666666666669	1.85	2.147208805266876
0.5666666666666669	1.88	2.1467385399708387
0.5666666666666669	1.9100000000000001	2.156535374286423
0.5666666666666669	1.94	2.1647742739068057
0.5666666666666669	1.97	2.1644752435098904
0.5666666666666669	2.	2.1713751659501836
0.9333333333333331	0.01	1.2207655196687326
0.9333333333333331	0.08900000000000002	0.4758695299621064
0.9333333333333331	0.16800000000000004	0.3525401319451864
0.9333333333333331	0.24700000000000005	0.2956303735310512
0.9333333333333331	0.32600000000000007	0.26256275842686666
0.9333333333333331	0.405	0.24144780161420556
0.9333333333333331	0.4840000000000001	0.2275005821849173
0.9333333333333331	0.5630000000000001	0.21839732813664497
0.9333333333333331	0.6420000000000001	0.212865211978256
0.9333333333333331	0.7210000000000001	0.2101011553947112
0.9333333333333331	0.8	0.20932896407125065
0.9333333333333331	0.8900000000000001	0.2080035659374646
0.9333333333333331	0.9800000000000002	0.9674982602124835
0.9333333333333331	1.0699999999999998	0.8419536792011105
0.9333333333333331	1.1600000000000001	1.2798394270280617
0.9333333333333331	1.25	1.5596270295045593
0.9333333333333331	1.3399999999999999	1.7281362077366074
0.9333333333333331	1.4300000000000002	1.8652593526911931
0.9333333333333331	1.52	1.9720591613745517
0.9333333333333331	1.61	2.0521389349506935
0.9333333333333331	1.7	2.091548474462786
0.9333333333333331	1.73	2.108553498076795
0.9333333333333331	1.7600000000000002	2.123450139849411
0.9333333333333331	1.79	2.122767087698584
0.9333333333333331	1.82	2.13588587630961
0.9333333333333331	1.85	2.147216612940723
0.9333333333333331	1.88	2.146765659528319
0.9333333333333331	1.9100000000000001	2.1565422301208743
0.9333333333333331	1.94	2.1647797483606053
0.9333333333333331	1.97	2.164499503936986
0.9333333333333331	2.	2.171380830636839
1.2999999999999998	0.01	1.4006625477782773
1.2999999999999998	0.08900000000000002	0.5813852839816902
1.2999999999999998	0.16800000000000004	0.4328120246577809
1.2999999999999998	0.24700000000000005	0.36355973688671844
1.2999999999999998	0.32600000000000007	0.32315613746333904
1.2999999999999998	0.405	0.29729896432623065
1.2999999999999998	0.4840000000000001	0.28019348030205454
1.2999999999999998	0.5630000000000001	0.2690140371565298
1.2999999999999998	0.6420000000000001	0.2622082590243152
1.2999999999999998	0.7210000000000001	0.2587925577294276
1.2999999999999998	0.8	0.2578124049323076
1.2999999999999998	0.8900000000000001	0.25613916917776586
1.2999999999999998	0.9800000000000002	0.9675099469497835
1.2999999999999998	1.0699999999999998	0.8422185361581178
1.2999999999999998	1.1600000000000001	1.2800665545990133
1.2999999999999998	1.25	1.5598591533687076
1.2999999999999998	1.3399999999999999	1.7284040020774731
1.2999999999999998	1.4300000000000002	1.8654973026942978
1.2999999999999998	1.52	1.9721510720957802
1.2999999999999998	1.61	2.0521778469607925
1.2999999999999998	1.7	2.0915830173131416
1.2999999999999998	1.73	2.10857890109546
1.2999999999999998	1.7600000000000002	2.1234651460508416
1.2999999999999998	1.79	2.1228003396570023
1.2999999999999998	1.82	2.135902000336174
1.2999999999999998	1.85	2.14722807431789
1.2999999999999998	1.88	2.146804361308494
1.2999999999999998	1.9100000000000001	2.156553852868747
1.2999999999999998	1.94	2.1647847994002687
1.2999999999999998	1.97	2.1645276576178945
1.2999999999999998	2.	2.1713856535266833
1.6666666666666665	0.01	1.5714628996152595
1.6666666666666665	0.08900000000000002	0.7064098554644397
1.6666666666666665	0.16800000000000004	0.5297340878965747
1.6666666666666665	0.24700000000000005	0.4461166296140267
1.6666666666666665	0.32600000000000007	0.3970277496377659
1.6666666666666665	0.405	0.36550425472779535
1.6666666666666665	0.4840000000000001	0.344602078876551
1.6666666666666665	0.5630000000000001	0.33091394447627814
1.6666666666666665	0.6420000000000001	0.3225583859588113
1.6666666666666665	0.7210000000000001	0.31833697779989695
1.6666666666666665	0.8	0.3170783409232361
1.6666666666666665	0.8900000000000001	0.3149464018687943
1.6666666666666665	0.9800000000000002	0.9675172317330922
1.6666666666666665	1.0699999999999998	0.8427050148504293
1.6666666666666665	1.1600000000000001	1.2804410502219294
1.6666666666666665	1.25	1.5602146369305476
1.6666666666666665	1.3399999999999999	1.7288224314320164
1.6666666666666665	1.4300000000000002	1.8658836851840064
1.6666666666666665	1.52	1.9722926553880906
1.6666666666666665	1.61	2.0522391644993823
1.6666666666666665	1.7	2.0916371175175135
1.6666666666666665	1.73	2.1086156047797764
1.6666666666666665	1.7600000000000002	2.1234938034096715
1.6666666666666665	1.79	2.122860891449525
1.6666666666666665	1.82	2.135930505892235
1.6666666666666665	1.85	2.1472453737116832
1.6666666666666665	1.88	2.1468706210290263
1.6666666666666665	1.9100000000000001	2.1565726633667492
1.6666666666666665	1.94	2.1647952316827666
1.6666666666666665	1.97	2.1645706755675342
1.6666666666666665	2.	2.171396028690529
2.033333333333333	0.01	1.7229634134045535
2.033333333333333	0.08900000000000002	0.8514558064756461
2.033333333333333	0.16800000000000004	0.6453890997221375
2.033333333333333	0.24700000000000005	0.5456141704730132
2.033333333333333	0.32600000000000007	0.48648390287285714
2.033333333333333	0.405	0.44831290899145537
2.033333333333333	0.4840000000000001	0.4229137342751377
2.033333333333333	0.5630000000000001	0.4062300108607768
2.033333333333333	0.6420000000000001	0.3960049046860703
2.033333333333333	0.7210000000000001	0.39078817716486713
2.033333333333333	0.8	0.389148013729762
2.033333333333333	0.8900000000000001	0.3863999706404126
2.033333333333333	0.9800000000000002	0.9675223140926981
2.033333333333333	1.0699999999999998	0.8434158866437269
2.033333333333333	1.1600000000000001	1.2810046258341554
2.033333333333333	1.25	1.5607582119504302
2.033333333333333	1.3399999999999999	1.7294960958213061
2.033333333333333	1.4300000000000002	1.8664768338697135
2.033333333333333	1.52	1.9725133799365442
2.033333333333333	1.61	2.052333578572255
2.033333333333333	1.7	2.091721648230764
2.033333333333333	1.73	2.108671076215527
2.033333333333333	1.7600000000000002	2.1235330046237477
2.033333333333333	1.79	2.122946664232982
2.033333333333333	1.82	2.135971171840079
2.033333333333333	1.85	2.1472718065555
2.033333333333333	1.88	2.1469664897875442
2.033333333333333	1.9100000000000001	2.1566018034565917
2.033333333333333	1.94	2.1648113183093187
2.033333333333333	1.97	2.164634632232528
2.033333333333333	2.	2.1714125490211256
2.4000000000000004	0.01	1.848857628432985
2.4000000000000004	0.08900000000000002	1.0146825983266619
2.4000000000000004	0.16800000000000004	0.7809858581833323
2.4000000000000004	0.24700000000000005	0.6640245701187046
2.4000000000000004	0.32600000000000007	0.593720494596713
2.4000000000000004	0.405	0.5479750391835086
2.4000000000000004	0.4840000000000001	0.5173728360276648
2.4000000000000004	0.5630000000000001	0.4971792589436697
2.4000000000000004	0.6420000000000001	0.4847288259366931
2.4000000000000004	0.7210000000000001	0.47828638574627425
2.4000000000000004	0.8	0.4761124198093929
2.4000000000000004	0.8900000000000001	0.4725235086962777
2.4000000000000004	0.9800000000000002	0.9675253381140342
2.4000000000000004	1.0699999999999998	0.844532610855726
2.4000000000000004	1.1600000000000001	1.2818875309003237
2.4000000000000004	1.25	1.5615961082785192
2.4000000000000004	1.3399999999999999	1.7305455297637826
2.4000000000000004	1.4300000000000002	1.8674007604717118
2.4000000000000004	1.52	1.9728534397445554
2.4000000000000004	1.61	2.0524764370109314
2.4000000000000004	1.7	2.0918504882940634
2.4000000000000004	1.73	2.1087559122915103
2.4000000000000004	1.7600000000000002	2.1235941123553497
2.4000000000000004	1.79	2.123077807186228
2.4000000000000004	1.82	2.1360373277617755
2.4000000000000004	1.85	2.147311201770418
2.4000000000000004	1.88	2.14711039313246
2.4000000000000004	1.9100000000000001	2.156644795242017
2.4000000000000004	1.94	2.1648358374035004
2.4000000000000004	1.97	2.164728879171331
2.4000000000000004	2.	2.171435060578018
2.766666666666667	0.01	1.947622800972632
2.766666666666667	0.08900000000000002	1.190841768907957
2.766666666666667	0.16800000000000004	0.9359178925407845
2.766666666666667	0.24700000000000005	0.8023253977726363
2.766666666666667	0.32600000000000007	0.7203435816220305
2.766666666666667	0.405	0.6663656661000853
2.766666666666667	0.4840000000000001	0.6299656415905391
2.766666666666667	0.5630000000000001	0.6057814853471198
2.766666666666667	0.6420000000000001	0.5907398235105104
2.766666666666667	0.7210000000000001	0.5827994462736142
2.766666666666667	0.8	0.5798696532909898
2.766666666666667	0.8900000000000001	0.575124731715566
2.766666666666667	0.9800000000000002	0.9675273799502125
2.766666666666667	1.0699999999999998	0.8463321760886079
2.766666666666667	1.1600000000000001	1.283275432482175
2.766666666666667	1.25	1.5629092561299953
2.766666666666667	1.3399999999999999	1.732189199448364
2.766666666666667	1.4300000000000002	1.8688350388606043
2.766666666666667	1.52	1.9733818333682527
2.766666666666667	1.61	2.0526927665158468
2.766666666666667	1.7	2.0920474786200525
2.766666666666667	1.73	2.1088877604847713
2.766666666666667	1.7600000000000002	2.123684899873432
2.766666666666667	1.79	2.123276075762508
2.766666666666667	1.82	2.136134910764705
2.766666666666667	1.85	2.147373272138538
2.766666666666667	1.88	2.147324169566808
2.766666666666667	1.9100000000000001	2.1567093861767432
2.766666666666667	1.94	2.1648731242554975
2.766666666666667	1.97	2.164870703242865
2.766666666666667	2.	2.1714705038100433
3.1333333333333337	0.01	2.0215130743020135
3.1333333333333337	0.08900000000000002	1.371019398582866
3.1333333333333337	0.16800000000000004	1.1066440201296985
3.1333333333333337	0.24700000000000005	0.9595301293984606
3.1333333333333337	0.32600000000000007	0.866589202621104
3.1333333333333337	0.405	0.8043386389607831
3.1333333333333337	0.4840000000000001	0.761862825855256
3.1333333333333337	0.5630000000000001	0.7333575424063059
3.1333333333333337	0.6420000000000001	0.7154054877516336
3.1333333333333337	0.7210000000000001	0.7056663984420443
3.1333333333333337	0.8	0.7016712007610265
3.1333333333333337	0.8900000000000001	0.6953542193678126
3.1333333333333337	0.9800000000000002	0.967528733595326
3.1333333333333337	1.0699999999999998	0.8491695575196256
3.1333333333333337	1.1600000000000001	1.285433681933288
3.1333333333333337	1.25	1.5649351821654296
3.1333333333333337	1.3399999999999999	1.7347460448992984
3.1333333333333337	1.4300000000000002	1.8710386405277535
3.1333333333333337	1.52	1.9741940783880805
3.1333333333333337	1.61	2.0530246771025196
3.1333333333333337	1.7	2.0923486134843903
3.1333333333333337	1.73	2.1090852833037075
3.1333333333333337	1.7600000000000002	2.123825041894947
3.1333333333333337	1.79	2.1235792134519116
3.1333333333333337	1.82	2.1362835553804036
3.1333333333333337	1.85	2.147466775649218
3.1333333333333337	1.88	2.147641313835343
3.1333333333333337	1.9100000000000001	2.1568065340984326
3.1333333333333337	1.94	2.1649270569349772
3.1333333333333337	1.97	2.1650761112338412
3.1333333333333337	2.	2.1715229402831264
3.5	0.01	2.0747750046231936
3.5	0.08900000000000002	1.5440090226366519
3.5	0.16800000000000004	1.2859510130318375
3.5	0.24700000000000005	1.1316043186869358
3.5	0.32600000000000007	1.0302848515311562
3.5	0.405	0.9607971740523841
3.5	0.4840000000000001	0.9125856059086936
3.5	0.5630000000000001	0.8797658905312674
3.5	0.6420000000000001	0.8587342997641405
3.5	0.7210000000000001	0.846911996302054
3.5	0.8	0.8414586037026506
3.5	0.8900000000000001	0.8330827941013594
3.5	0.9800000000000002	0.9675296220940799
3.5	1.0699999999999998	0.8536705653710649
3.5	1.1600000000000001	1.2887815441074841
3.5	1.25	1.5680685732616353
3.5	1.3399999999999999	1.7386755139006258
3.5	1.4300000000000002	1.8743612587614527
3.5	1.52	1.9754300127186926
3.5	1.61	2.053524068925815
3.5	1.7	2.0928034591858142
3.5	1.73	2.109384773519967
3.5	1.7600000000000002	2.124035420594633
3.5	1.79	2.1240292165966745
3.5	1.82	2.1365079492950905
3.5	1.85	2.147606575592395
3.5	1.88	2.1480992153950464
3.5	1.9100000000000001	2.1569543896876087
3.5	1.94	2.165011294724684
3.5	1.97	2.165370261645391
3.5	2.	2.1716034701616844
3.8666666666666663	0.01	2.1121057551806044
3.8666666666666663	0.08900000000000002	1.6992154032608127
3.8666666666666663	0.16800000000000004	1.4634892942060937
3.8666666666666663	0.24700000000000005	1.3108750378674903
3.8666666666666663	0.32600000000000007	1.205911792750547
3.8666666666666663	0.405	1.1316886634105494
3.8666666666666663	0.4840000000000001	1.0790251245224387
3.8666666666666663	0.5630000000000001	1.0424703877762533
3.8666666666666663	0.6420000000000001	1.0184969157794863
3.8666666666666663	0.7210000000000001	1.0044175342192565
3.8666666666666663	0.8	0.9970920908526038
3.8666666666666663	0.8900000000000001	0.9862169651588981
3.8666666666666663	0.9800000000000002	0.9072433378497224
3.8666666666666663	1.0699999999999998	0.8613083413539612
3.8666666666666663	1.1600000000000001	1.2939619806215619
3.8666666666666663	1.25	1.572886217554872
3.8666666666666663	1.3399999999999999	1.7446125405539015
3.8666666666666663	1.4300000000000002	1.8792784050644364
3.8666666666666663	1.52	1.9772882249610484
3.8666666666666663	1.61	2.0542754612108474
3.8666666666666663	1.7	2.093483850971849
3.8666666666666663	1.73	2.109832529882486
3.8666666666666663	1.7600000000000002	2.1243475496371036
3.8666666666666663	1.79	2.1246891007616617
3.8666666666666663	1.82	2.136841954775669
3.8666666666666663	1.85	2.147816172553684
3.8666666666666663	1.88	2.1487474893638936
3.8666666666666663	1.9100000000000001	2.1571739924377673
3.8666666666666663	1.94	2.1651349032833207
3.8666666666666663	1.97	2.165781830807383
3.8666666666666663	2.	2.171720890431978
4.2333333333333325	0.01	2.1377371578166424
4.2333333333333325	0.08900000000000002	1.829572972154077
4.2333333333333325	0.16800000000000004	1.6280349708429869
4.2333333333333325	0.24700000000000005	1.486801218733296
4.2333333333333325	0.32600000000000007	1.3845111341449656
4.2333333333333325	0.405	1.309495196853089
4.2333333333333325	0.4840000000000001	1.2547593174379204
4.2333333333333325	0.5630000000000001	1.2158092662545499
4.2333333333333325	0.6420000000000001	1.1895103943415684
4.2333333333333325	0.7210000000000001	1.1732592679066287
4.2333333333333325	0.8	1.1637818670347035
4.2333333333333325	0.8900000000000001	1.1502269392441387
4.2333333333333325	0.9800000000000002	1.072554253137964
4.2333333333333325	1.0699999999999998	1.0155836073049278
4.2333333333333325	1.1600000000000001	1.3033510345956423
4.2333333333333325	1.25	1.5802293554016862
4.2333333333333325	1.3399999999999999	1.7533011822295246
4.2333333333333325	1.4300000000000002	1.8861310530913864
4.2333333333333325	1.52	1.9800219052973962
4.2333333333333325	1.61	2.0553856843744662
4.2333333333333325	1.7	2.0944806196233885
4.2333333333333325	1.73	2.110492304836866
4.2333333333333325	1.7600000000000002	2.1248087218353064
4.2333333333333325	1.79	2.125631876799285
4.2333333333333325	1.82	2.1373321398681484
4.2333333333333325	1.85	2.1481245771060964
4.2333333333333325	1.88	2.1496424642739673
4.2333333333333325	1.9100000000000001	2.1574924873146397
4.2333333333333325	1.94	2.165315715735171
4.2333333333333325	1.97	2.166343582260107
4.2333333333333325	2.	2.1718916771228365
4.6	0.01	2.1550796730585273
4.6	0.08900000000000002	1.9327865115421787
4.6	0.16800000000000004	1.770613328864491
4.6	0.24700000000000005	1.648401688078447
4.6	0.32600000000000007	1.555145808933237
4.6	0.405	1.4839990282274294
4.6	0.4840000000000001	1.430394421135749
4.6	0.5630000000000001	1.3911065206399589
4.6	0.6420000000000001	1.3636548881019395
4.6	0.7210000000000001	1.3457334054182224
4.6	0.8	1.3341721281751424
4.6	0.8900000000000001	1.3182582115439085
4.6	0.9800000000000002	1.2462278753366243
4.6	1.0699999999999998	1.1969162537679099
4.6	1.1600000000000001	1.3252946532382461
4.6	1.25	1.591887053084447
4.6	1.3399999999999999	1.7648303004628136
4.6	1.4300000000000002	1.894332544837688
4.6	1.52	1.983969998684451
4.6	1.61	2.056999489631361
4.6	1.7	2.0959120675625464
4.6	1.73	2.111446466024902
4.6	1.7600000000000002	2.12547627767785
4.6	1.79	2.126949060976626
4.6	1.82	2.13803497843146
4.6	1.85	2.1485689354271393
4.6	1.88	2.1508517845736983
4.6	1.9100000000000001	2.1579460501046888
4.6	1.94	2.165577913914726
4.6	1.97	2.167093553496779
4.6	2.	2.1721353167973536
4.966666666666666	0.01	2.1666943092562323
4.966666666666666	0.08900000000000002	2.0105847542307194
4.966666666666666	0.16800000000000004	1.8866571243616868
4.966666666666666	0.24700000000000005	1.7872912497434181
4.966666666666666	0.32600000000000007	1.707713839763417
4.966666666666666	0.405	1.6445754735367584
4.966666666666666	0.4840000000000001	1.5953761106929265
4.966666666666666	0.5630000000000001	1.5581360324223446
4.966666666666666	0.6420000000000001	1.5311253717442042
4.966666666666666	0.7210000000000001	1.5124897480511466
4.966666666666666	0.8	1.4994090002655778
4.966666666666666	0.8900000000000001	1.482045149559664
4.966666666666666	0.9800000000000002	1.4190280925680454
4.966666666666666	1.0699999999999998	1.3776251668795194
4.966666666666666	1.1600000000000001	1.4091114611379814
4.966666666666666	1.25	1.614285549008862
4.966666666666666	1.3399999999999999	1.77992750566978
4.966666666666666	1.4300000000000002	1.9040522874224013
4.966666666666666	1.52	1.9895666296740842
4.966666666666666	1.61	2.059303871599339
4.966666666666666	1.7	2.097921421224871
4.966666666666666	1.73	2.1127972000098874
4.966666666666666	1.7600000000000002	2.1264249580701504
4.966666666666666	1.79	2.1287498142966728
4.966666666666666	1.82	2.139018781520553
4.966666666666666	1.85	2.149198550901492
4.966666666666666	1.88	2.1524151138492753
4.966666666666666	1.9100000000000001	2.1585759442661554
4.966666666666666	1.94	2.1659466655535797
4.966666666666666	1.97	2.168072441749999
4.966666666666666	2.	2.172472735097141
5.333333333333333	0.01	2.1744182284815508
5.333333333333333	0.08900000000000002	2.0669905102178303
5.333333333333333	0.16800000000000004	1.9761453296380005
5.333333333333333	0.24700000000000005	1.899566429840781
5.333333333333333	0.32600000000000007	1.8356290905289285
5.333333333333333	0.405	1.7830457012657117
5.333333333333333	0.4840000000000001	1.7407145467403098
5.333333333333333	0.5630000000000001	1.7076182651945306
5.333333333333333	0.6420000000000001	1.6826923381823304
5.333333333333333	0.7210000000000001	1.6645761692220384
5.333333333333333	0.8	1.6509693806268098
5.333333333333333	0.8900000000000001	1.633462731970548
5.333333333333333	0.9800000000000002	1.5811868724921552
5.333333333333333	1.0699999999999998	1.547214217973794
5.333333333333333	1.1600000000000001	1.5611183610081527
5.333333333333333	1.25	1.6623297832903896
5.333333333333333	1.3399999999999999	1.8026378766719229
5.333333333333333	1.4300000000000002	1.9164753513910597
5.333333333333333	1.52	1.997294739790204
5.333333333333333	1.61	2.062539316496537
5.333333333333333	1.7	2.100690964015503
5.333333333333333	1.73	2.114672800725374
5.333333333333333	1.7600000000000002	2.1277483457179223
5.333333333333333	1.79	2.131078518422033
5.333333333333333	1.82	2.1403666797387593
5.333333333333333	1.85	2.1500698407675394
5.333333333333333	1.88	2.154101641120639
5.333333333333333	1.9100000000000001	2.1594309375573895
5.333333333333333	1.94	2.166455249702638
5.333333333333333	1.97	2.169200842038001
5.333333333333333	2.	2.1729289664410985
5.699999999999999	0.01	2.179530665703756
5.699999999999999	0.08900000000000002	2.1066976612447923
5.699999999999999	0.16800000000000004	2.042203741239866
5.699999999999999	0.24700000000000005	1.9856922225079534
5.699999999999999	0.32600000000000007	1.936879536474391
5.699999999999999	0.405	1.8954786023269148
5.699999999999999	0.4840000000000001	1.8611574491343887
5.699999999999999	0.5630000000000001	1.8334983186259985
5.699999999999999	0.6420000000000001	1.8119190704603705
5.699999999999999	0.7210000000000001	1.7954949542211187
5.699999999999999	0.8	1.782486295474013
5.699999999999999	0.8900000000000001	1.7661481377649815
5.699999999999999	0.9800000000000002	1.724718749362649
5.699999999999999	1.0699999999999998	1.697439904494664
5.699999999999999	1.1600000000000001	1.7023431761792334
5.699999999999999	1.25	1.7503470294560108
5.699999999999999	1.3399999999999999	1.8407956286608929
5.699999999999999	1.4300000000000002	1.9351359145852383
5.699999999999999	1.52	2.0079587866495983
5.699999999999999	1.61	2.06743583751468
5.699999999999999	1.7	2.1044934002075344
5.699999999999999	1.73	2.1172618593380026
5.699999999999999	1.7600000000000002	2.129560050297635
5.699999999999999	1.79	2.133834066387689
5.699999999999999	1.82	2.14217925203553
5.699999999999999	1.85	2.151252119527168
5.699999999999999	1.88	2.1558548194135607
5.699999999999999	1.9100000000000001	2.1605670685077945
5.699999999999999	1.94	2.167141052453555
5.699999999999999	1.97	2.1703302190940024
5.699999999999999	2.	2.173532582435869
6.066666666666666	0.01	2.1829036487667177
6.066666666666666	0.08900000000000002	2.1340472796187253
6.066666666666666	0.16800000000000004	2.0893435627141974
6.066666666666666	0.24700000000000005	2.04902044990286
6.066666666666666	0.32600000000000007	2.0132544965331434
6.066666666666666	0.405	1.9821480507983906
6.066666666666666	0.4840000000000001	1.9557096862045296
6.066666666666666	0.5630000000000001	1.9338297560287874
6.066666666666666	0.6420000000000001	1.916219555336338
6.066666666666666	0.7210000000000001	1.902283750028952
6.066666666666666	0.8	1.890785555345778
6.066666666666666	0.8900000000000001	1.8765827995990583
6.066666666666666	0.9800000000000002	1.8449725074140406
6.066666666666666	1.0699999999999998	1.8235877933281246
6.066666666666666	1.1600000000000001	1.8236069112097189
6.066666666666666	1.25	1.8481204859690465
6.066666666666666	1.3399999999999999	1.8979762820396988
6.066666666666666	1.4300000000000002	1.9637755759906161
6.066666666666666	1.52	2.023488211877332
6.066666666666666	1.61	2.0750545645450416
6.066666666666666	1.7	2.109585513240003
6.066666666666666	1.73	2.121028900126359
6.066666666666666	1.7600000000000002	2.1321222370898107
6.066666666666666	1.79	2.137083366399091
6.066666666666666	1.82	2.1446268177269645
6.066666666666666	1.85	2.1528357003690743
6.066666666666666	1.88	2.157752132080988
6.066666666666666	1.9100000000000001	2.162048128826394
6.066666666666666	1.94	2.168045313385264
6.066666666666666	1.97	2.1714883736427866
6.066666666666666	2.	2.1743134444420757
6.433333333333333	0.01	2.1851240220999797
6.433333333333333	0.08900000000000002	2.152594208164855
6.433333333333333	0.16800000000000004	2.1221411171707496
6.433333333333333	0.24700000000000005	2.094085829635236
6.433333333333333	0.32600000000000007	2.0686981793103856
6.433333333333333	0.405	2.0461799958711833
6.433333333333333	0.4840000000000001	2.0266513959189916
6.433333333333333	0.5630000000000001	2.010128590780584
6.433333333333333	0.6420000000000001	1.9964800521296788
6.433333333333333	0.7210000000000001	1.9853325276183993
6.433333333333333	0.8	1.9758401968939274
6.433333333333333	0.8900000000000001	1.964236741626867
6.433333333333333	0.9800000000000002	1.9408654002961625
6.433333333333333	1.0699999999999998	1.924545252457267
6.433333333333333	1.1600000000000001	1.9222783758199302
6.433333333333333	1.25	1.934827270262907
6.433333333333333	1.3399999999999999	1.9620768208857902
6.433333333333333	1.4300000000000002	2.002270552192258
6.433333333333333	1.52	2.04520376469523
6.433333333333333	1.61	2.086320655849464
6.433333333333333	1.7	2.1164538408628335
6.433333333333333	1.73	2.126343580333189
6.433333333333333	1.7600000000000002	2.1359964273927923
6.433333333333333	1.79	2.141072792140514
6.433333333333333	1.82	2.147848358907262
6.433333333333333	1.85	2.155078681459631
6.433333333333333	1.88	2.1599073518587426
6.433333333333333	1.9100000000000001	2.163933779337107
6.433333333333333	1.94	2.1692341362164718
6.433333333333333	1.97	2.1727330406624437
6.433333333333333	2.	2.1753026749911655
6.800000000000001	0.01	2.1865838992256905
6.800000000000001	0.08900000000000002	2.165034690861548
6.800000000000001	0.16800000000000004	2.144542575549118
6.800000000000001	0.24700000000000005	2.125379446304411
6.800000000000001	0.32600000000000007	2.107781978055933
6.800000000000001	0.405	2.091939554938331
6.800000000000001	0.4840000000000001	2.0779835900455095
6.800000000000001	0.5630000000000001	2.0659670530207586
6.800000000000001	0.6420000000000001	2.0558330481952165
6.800000000000001	0.7210000000000001	2.047348266093043
6.800000000000001	0.8	2.0399479905590745
6.800000000000001	0.8900000000000001	2.030953623465361
6.800000000000001	0.9800000000000002	2.014123619439726
6.800000000000001	1.0699999999999998	2.0020078040866323
6.800000000000001	1.1600000000000001	1.999033111989967
6.800000000000001	1.25	2.005265808752475
6.800000000000001	1.3399999999999999	2.0203409226656976
6.800000000000001	1.4300000000000002	2.0438937498154406
6.800000000000001	1.52	2.071703533312292
6.800000000000001	1.61	2.1013554052247274
6.800000000000001	1.7	2.1254705876401165
6.800000000000001	1.73	2.1335272996668087
6.800000000000001	1.7600000000000002	2.141479376441042
6.800000000000001	1.79	2.1461879633631153
6.800000000000001	1.82	2.152012593464557
6.800000000000001	1.85	2.1581648462572205
6.800000000000001	1.88	2.162584395798695
6.800000000000001	1.9100000000000001	2.1662591045634505
6.800000000000001	1.94	2.1708490458212717
6.800000000000001	1.97	2.1741331414802016
6.800000000000001	2.	2.176524834069488
7.166666666666667	0.01	2.1875428297299426
7.166666666666667	0.08900000000000002	2.173317067459036
7.166666666666667	0.16800000000000004	2.1596444321707513
7.166666666666667	0.24700000000000005	2.146725202389389
7.166666666666667	0.32600000000000007	2.134736954239262
7.166666666666667	0.405	2.123826597761325
7.166666666666667	0.4840000000000001	2.114101028542682
7.166666666666667	0.5630000000000001	2.1056142576396883
7.166666666666667	0.6420000000000001	2.0983423107140946
7.166666666666667	0.7210000000000001	2.0921383643471207
7.166666666666667	0.8	2.086629711843142
7.166666666666667	0.8900000000000001	2.079951509953338
7.166666666666667	0.9800000000000002	2.0680976928340797
7.166666666666667	1.0699999999999998	2.05933885731023
7.166666666666667	1.1600000000000001	2.056494299065486
7.166666666666667	1.25	2.059449124639184
7.166666666666667	1.3399999999999999	2.067866797237833
7.166666666666667	1.4300000000000002	2.0816473320076887
7.166666666666667	1.52	2.098842071685334
7.166666666666667	1.61	2.118621285305507
7.166666666666667	1.7	2.1362758672250766
7.166666666666667	1.73	2.1423778965826403
7.166666666666667	1.7600000000000002	2.1485022199237216
7.166666666666667	1.79	2.1524576239229565
7.166666666666667	1.82	2.1571705758756137
7.166666666666667	1.85	2.162141270335341
7.166666666666667	1.88	2.1659140384938
7.166666666666667	1.9100000000000001	2.1690946865228784
7.166666666666667	1.94	2.1729235890231773
7.166666666666667	1.97	2.1758216701860014
7.166666666666667	2.	2.177973702843351
7.533333333333334	0.01	2.188172270533662
7.533333333333334	0.08900000000000002	2.1788027473258724
7.533333333333334	0.16800000000000004	2.1697332276923116
7.533333333333334	0.24700000000000005	2.1611023863255148
7.533333333333334	0.32600000000000007	2.153034914916993
7.533333333333334	0.405	2.145636003564544
7.533333333333334	0.4840000000000001	2.1389846325104203
7.533333333333334	0.5630000000000001	2.1331226164795694
7.533333333333334	0.6420000000000001	2.128039550459664
7.533333333333334	0.7210000000000001	2.1236420973341583
7.533333333333334	0.8	2.1196862544958366
7.533333333333334	0.8900000000000001	2.114894085122586
7.533333333333334	0.9800000000000002	2.106696391625137
7.533333333333334	1.0699999999999998	2.1005128552840104
7.533333333333334	1.1600000000000001	2.0981486028534047
7.533333333333334	1.25	2.099468775339532
7.533333333333334	1.3399999999999999	2.1042191409190627
7.533333333333334	1.4300000000000002	2.11236227576596
7.533333333333334	1.52	2.1228811292197256
7.533333333333334	1.61	2.135561554659209
7.533333333333334	1.7	2.1476538096265174
7.533333333333334	1.73	2.151978271058545
7.533333333333334	1.7600000000000002	2.156396353079259
7.533333333333334	1.79	2.1594327332296976
7.533333333333334	1.82	2.163001224717482
7.533333333333334	1.85	2.1667857015732475
7.533333333333334	1.88	2.16978580258965
7.533333333333334	1.9100000000000001	2.1723644348918465
7.533333333333334	1.94	2.175405890844554
7.533333333333334	1.97	2.1778067485763835
7.533333333333334	2.	2.1796380579090995
7.8999999999999995	0.01	2.1885852734362876
7.8999999999999995	0.08900000000000002	2.1824238050350715
7.8999999999999995	0.16800000000000004	2.17643123306596
7.8999999999999995	0.24700000000000005	2.170700862495998
7.8999999999999995	0.32600000000000007	2.165318053658573
7.8999999999999995	0.405	2.1603547225326816
7.8999999999999995	0.4840000000000001	2.1558661229943934
7.8999999999999995	0.5630000000000001	2.1518824771217275
7.8999999999999995	0.6420000000000001	2.148398661966709
7.8999999999999995	0.7210000000000001	2.145354888629821
7.8999999999999995	0.8	2.142589730213943
7.8999999999999995	0.8900000000000001	2.139239844163404
7.8999999999999995	0.9800000000000002	2.1336528284600758
7.8999999999999995	1.0699999999999998	2.129372914660856
7.8999999999999995	1.1600000000000001	2.1275607193762847
7.8999999999999995	1.25	2.128105284518974
7.8999999999999995	1.3399999999999999	2.1308277954810344
7.8999999999999995	1.4300000000000002	2.1357098070735545
7.8999999999999995	1.52	2.142173255602808
7.8999999999999995	1.61	2.1501996481435586
7.8999999999999995	1.7	2.158179853097283
7.8999999999999995	1.73	2.1611099392165136
7.8999999999999995	1.7600000000000002	2.1641471149444844
7.8999999999999995	1.79	2.166323727319004
7.8999999999999995	1.82	2.1688756456598477
7.8999999999999995	1.85	2.171605274541102
7.8999999999999995	1.88	2.1738417102841763
7.8999999999999995	1.9100000000000001	2.175802674746489
7.8999999999999995	1.94	2.17809510761595
7.8999999999999995	1.97	2.179965672665987
7.8999999999999995	2.	2.1814308456584053
8.266666666666667	0.01	2.188856056756771
8.266666666666667	0.08900000000000002	2.1848085196569365
8.266666666666667	0.16800000000000004	2.180859130935798
8.266666666666667	0.24700000000000005	2.1770715737860473
8.266666666666667	0.32600000000000007	2.1735000760645793
8.266666666666667	0.405	2.17019565415115
8.266666666666667	0.4840000000000001	2.1671946568139435
8.266666666666667	0.5630000000000001	2.1645182702851766
8.266666666666667	0.6420000000000001	2.1621642038406814
8.266666666666667	0.7210000000000001	2.160092629433224
8.266666666666667	0.8	2.158198646995181
8.266666666666667	0.8900000000000001	2.155902752193182
8.266666666666667	0.9800000000000002	2.152138115560755
8.266666666666667	1.0699999999999998	2.1492208413780056
8.266666666666667	1.1600000000000001	2.1479030537122132
8.266666666666667	1.25	2.148099608385098
8.266666666666667	1.3399999999999999	2.1496911967147714
8.266666666666667	1.4300000000000002	2.1526659604260407
8.266666666666667	1.52	2.1566786477939504
8.266666666666667	1.61	2.1617578042503265
8.266666666666667	1.7	2.166944561299749
8.266666666666667	1.73	2.168882508260535
8.266666666666667	1.7600000000000002	2.1709123365699723
8.266666666666667	1.79	2.1724064303606148
8.266666666666667	1.82	2.174160893681603
8.266666666666667	1.85	2.1760525618830115
8.266666666666667	1.88	2.1776402249277598
8.266666666666667	1.9100000000000001	2.1790553181232077
8.266666666666667	1.94	2.180706010848775
8.266666666666667	1.97	2.182087237627861
8.266666666666667	2.	2.1831943315173463
8.633333333333333	0.01	2.1890339048777587
8.633333333333333	0.08900000000000002	2.1863765161027033
8.633333333333333	0.16800000000000004	2.1837784788241357
8.633333333333333	0.24700000000000005	2.181280932422676
8.633333333333333	0.32600000000000007	2.1789216028572054
8.633333333333333	0.405	2.1767325517548137
8.633333333333333	0.4840000000000001	2.1747391873647173
8.633333333333333	0.5630000000000001	2.1729555287172753
8.633333333333333	0.6420000000000001	2.1713801027746413
8.633333333333333	0.7210000000000001	2.1699875471323904
8.633333333333333	0.8	2.1687077677609192
8.633333333333333	0.8900000000000001	2.167156360368516
8.633333333333333	0.9800000000000002	2.1646412345406043
8.633333333333333	1.0699999999999998	2.1626765853117167
8.633333333333333	1.1600000000000001	2.161750476424672
8.633333333333333	1.25	2.16180394931371
8.633333333333333	1.3399999999999999	2.162754640470596
8.633333333333333	1.4300000000000002	2.164596707363142
8.633333333333333	1.52	2.1671165604752796
8.633333333333333	1.61	2.1703487535240047
8.633333333333333	1.7	2.173704236486042
8.633333333333333	1.73	2.1749726479147347
8.633333333333333	1.7600000000000002	2.1763105619071212
8.633333333333333	1.79	2.1773119072356657
8.633333333333333	1.82	2.178490622964696
8.633333333333333	1.85	2.179769335936296
8.633333333333333	1.88	2.180860240929782
8.633333333333333	1.9100000000000001	2.1818444009691906
8.633333333333333	1.94	2.1829936181438105
8.633333333333333	1.97	2.183972812241774
8.633333333333333	2.	2.184771940258144
9.	0.01	2.1891503385612343
9.	0.08900000000000002	2.1874065274191743
9.	0.16800000000000004	2.185699337428172
9.	0.24700000000000005	2.1840561368139664
9.	0.32600000000000007	2.182501010028406
9.	0.405	2.181056095203204
9.	0.4840000000000001	2.179737682320218
9.	0.5630000000000001	2.1785555014966906
9.	0.6420000000000001	2.1775083261219446
9.	0.7210000000000001	2.1765795274766018
9.	0.8	2.1757237353474173
9.	0.8900000000000001	2.174685905086197
9.	0.9800000000000002	2.1730150795018424
9.	1.0699999999999998	2.17170340335333
9.	1.1600000000000001	2.171067456101799
9.	1.25	2.1710674599675044
9.	1.3399999999999999	2.171648702375277
9.	1.4300000000000002	2.1728066891428246
9.	1.52	2.1744064783831196
9.	1.61	2.176476900062282
9.	1.7	2.178649069198291
9.	1.73	2.1794766136716737
9.	1.7600000000000002	2.1803531625437045
9.	1.79	2.1810162218783744
9.	1.82	2.1817983503713765
9.	1.85	2.182650734201656
9.	1.88	2.1833856659677786
9.	1.9100000000000001	2.1840547025377637
9.	1.94	2.1848368966062464
9.	1.97	2.185511748162768
9.	2.	2.186069752890251

==> anc/Contour_quartic_sextic/boson_HSDD2_Mmax_scan_contour_quartic.dat <==
Log10[lambda]	mPhi(GeV)	Mmax(Msun)
-3.	0.01	0.002521071138160261
-3.	0.08900000000000002	0.0025307085505444234
-3.	0.16800000000000004	0.0025560185141440877
-3.	0.24700000000000005	0.0025977873202890646
-3.	0.32600000000000007	0.0026573165095468304
-3.	0.405	0.0027364867221598274
-3.	0.4840000000000001	0.002837980564996684
-3.	0.5630000000000001	0.002965987035107434
-3.	0.6420000000000001	0.0031248469511186636
-3.	0.7210000000000001	0.003319798723852059
-3.	0.8	0.0035499915737177558
-3.	0.8900000000000001	0.0037808613625411516
-3.	0.9800000000000002	1.0197568898111329
-3.	1.0699999999999998	1.0267670724979403
-3.	1.1600000000000001	1.4817037751091309
-3.	1.25	1.8498856748869752
-3.	1.3399999999999999	2.0261791230889488
-3.	1.4300000000000002	2.144682628201293
-3.	1.52	2.2623212336407255
-3.	1.61	2.3283665944558587
-3.	1.7	2.3866585750858915
-3.	1.73	2.3860542665071347
-3.	1.7600000000000002	2.3417449895601896
-3.	1.79	2.4095522463818275
-3.	1.82	2.4104909415068296
-3.	1.85	2.4158894180620285
-3.	1.88	2.416692661783692
-3.	1.9100000000000001	2.4061059944185037
-3.	1.94	2.4165700236229952
-3.	1.97	2.4262778179156705
-3.	2.	2.4261873492040857
-2.7333333333333334	0.01	0.003427033052517075
-2.7333333333333334	0.08900000000000002	0.003440133390410575
-2.7333333333333334	0.16800000000000004	0.0034745385451413276
-2.7333333333333334	0.24700000000000005	0.003531317115316148
-2.7333333333333334	0.32600000000000007	0.0036122383447276655
-2.7333333333333334	0.405	0.003719858908223988
-2.7333333333333334	0.4840000000000001	0.0038578247001148824
-2.7333333333333334	0.5630000000000001	0.004031830583309417
-2.7333333333333334	0.6420000000000001	0.0042477793939647845
-2.7333333333333334	0.7210000000000001	0.004512785374872733
-2.7333333333333334	0.8	0.004825698056073675
-2.7333333333333334	0.8900000000000001	0.005139530033564776
-2.7333333333333334	0.9800000000000002	1.0159899895932945
-2.7333333333333334	1.0699999999999998	1.0323511217175083
-2.7333333333333334	1.1600000000000001	1.489930436244694
-2.7333333333333334	1.25	1.8297110327736368
-2.7333333333333334	1.3399999999999999	2.021778635520609
-2.7333333333333334	1.4300000000000002	2.159124410890076
-2.7333333333333334	1.52	2.2569231788075252
-2.7333333333333334	1.61	2.3372950896147366
-2.7333333333333334	1.7	2.383899402859033
-2.7333333333333334	1.73	2.3836223731528965
-2.7333333333333334	1.7600000000000002	2.402655434615076
-2.7333333333333334	1.79	2.404421293306252
-2.7333333333333334	1.82	2.4057445759007146
-2.7333333333333334	1.85	2.415673880665109
-2.7333333333333334	1.88	2.3915013590854604
-2.7333333333333334	1.9100000000000001	2.425731947415008
-2.7333333333333334	1.94	2.425171999054098
-2.7333333333333334	1.97	2.425606514978538
-2.7333333333333334	2.	2.42633191030198
-2.4666666666666663	0.01	0.00465855536014829
-2.4666666666666663	0.08900000000000002	0.004676363431487497
-2.4666666666666663	0.16800000000000004	0.004723132459133922
-2.4666666666666663	0.24700000000000005	0.004800314519979104
-2.4666666666666663	0.32600000000000007	0.004910314726390062
-2.4666666666666663	0.405	0.0050566088770644555
-2.4666666666666663	0.4840000000000001	0.005244152798032146
-2.4666666666666663	0.5630000000000001	0.005480687777542077
-2.4666666666666663	0.6420000000000001	0.005774234507047204
-2.4666666666666663	0.7210000000000001	0.006134472565264506
-2.4666666666666663	0.8	0.006559828678802212
-2.4666666666666663	0.8900000000000001	0.006986433456832242
-2.4666666666666663	0.9800000000000002	0.8684009954316869
-2.4666666666666663	1.0699999999999998	1.0295690228323224
-2.4666666666666663	1.1600000000000001	1.4992006344876987
-2.4666666666666663	1.25	1.8644461868554718
-2.4666666666666663	1.3399999999999999	2.032199190603865
-2.4666666666666663	1.4300000000000002	2.160651232508731
-2.4666666666666663	1.52	2.2587125365455814
-2.4666666666666663	1.61	2.334425338620412
-2.4666666666666663	1.7	2.3875990700569316
-2.4666666666666663	1.73	2.387260206728602
-2.4666666666666663	1.7600000000000002	2.396653551148863
-2.4666666666666663	1.79	2.411031601049611
-2.4666666666666663	1.82	2.4109585031885676
-2.4666666666666663	1.85	2.4154522357673067
-2.4666666666666663	1.88	2.4117672090453133
-2.4666666666666663	1.9100000000000001	2.4263471792041367
-2.4666666666666663	1.94	2.4227179488950115
-2.4666666666666663	1.97	2.426251247466633
-2.4666666666666663	2.	2.426315144011232
-2.2	0.01	0.006332627884656107
-2.2	0.08900000000000002	0.00635683555820867
-2.2	0.16800000000000004	0.006420410357322257
-2.2	0.24700000000000005	0.006525327548470439
-2.2	0.32600000000000007	0.006674856301873887
-2.2	0.405	0.0068737208754012435
-2.2	0.4840000000000001	0.007128659816139276
-2.2	0.5630000000000001	0.007450190434536322
-2.2	0.6420000000000001	0.007849221265642697
-2.2	0.7210000000000001	0.008338907475535432
-2.2	0.8	0.008917108204545698
-2.2	0.8900000000000001	0.009497002628183142
-2.2	0.9800000000000002	1.0305387883332842
-2.2	1.0699999999999998	0.8935996987352421
-2.2	1.1600000000000001	1.4992805788567913
-2.2	1.25	1.8674748507974965
-2.2	1.3399999999999999	2.0279803569206103
-2.2	1.4300000000000002	2.159952093171042
-2.2	1.52	2.260959627195061
-2.2	1.61	2.3373454679901484
-2.2	1.7	2.387031399411144
-2.2	1.73	2.3869655734763597
-2.2	1.7600000000000002	2.4044517807506094
-2.2	1.79	2.4098611124667415
-2.2	1.82	2.415461886755214
-2.2	1.85	2.4153019151284245
-2.2	1.88	2.4221540398147456
-2.2	1.9100000000000001	2.4230756492003858
-2.2	1.94	2.4254577681884206
-2.2	1.97	2.4259961537407433
-2.2	2.	2.4262963620962235
-1.9333333333333336	0.01	0.008608275759291167
-1.9333333333333336	0.08900000000000002	0.008641181157103012
-1.9333333333333336	0.16800000000000004	0.008727601182324225
-1.9333333333333336	0.24700000000000005	0.008870219690778218
-1.9333333333333336	0.32600000000000007	0.009073479717184323
-1.9333333333333336	0.405	0.009343804522339705
-1.9333333333333336	0.4840000000000001	0.009690349888437913
-1.9333333333333336	0.5630000000000001	0.010127420327476688
-1.9333333333333336	0.6420000000000001	0.010669835184899655
-1.9333333333333336	0.7210000000000001	0.011335477874747282
-1.9333333333333336	0.8	0.012121436163515605
-1.9333333333333336	0.8900000000000001	0.012909686735102972
-1.9333333333333336	0.9800000000000002	0.9811805600315312
-1.9333333333333336	1.0699999999999998	1.0323359915681343
-1.9333333333333336	1.1600000000000001	1.497033525366511
-1.9333333333333336	1.25	1.8796802090180234
-1.9333333333333336	1.3399999999999999	2.0316711875848807
-1.9333333333333336	1.4300000000000002	2.1604657480430074
-1.9333333333333336	1.52	2.262169263570187
-1.9333333333333336	1.61	2.3367662926308057
-1.9333333333333336	1.7	2.387677186192238
-1.9333333333333336	1.73	2.3871865339557456
-1.9333333333333336	1.7600000000000002	2.4163156375704498
-1.9333333333333336	1.79	2.414468491053514
-1.9333333333333336	1.82	2.416073595308421
-1.9333333333333336	1.85	2.4156803026930396
-1.9333333333333336	1.88	2.4261189890000603
-1.9333333333333336	1.9100000000000001	2.4253313279749453
-1.9333333333333336	1.94	2.4263145397413335
-1.9333333333333336	1.97	2.4261692681538816
-1.9333333333333336	2.	2.4263185264144607
-1.6666666666666667	0.01	0.011701655214133527
-1.6666666666666667	0.08900000000000002	0.011746385387854169
-1.6666666666666667	0.16800000000000004	0.011863859005701112
-1.6666666666666667	0.24700000000000005	0.012057722595818112
-1.6666666666666667	0.32600000000000007	0.012334022083733503
-1.6666666666666667	0.405	0.012701479947098242
-1.6666666666666667	0.4840000000000001	0.013172545961316024
-1.6666666666666667	0.5630000000000001	0.013766663312211233
-1.6666666666666667	0.6420000000000001	0.014503974121934736
-1.6666666666666667	0.7210000000000001	0.015408781677218198
-1.6666666666666667	0.8	0.016477120223395068
-1.6666666666666667	0.8900000000000001	0.01754854724383135
-1.6666666666666667	0.9800000000000002	1.0305865761995396
-1.6666666666666667	1.0699999999999998	0.893735052863968
-1.6666666666666667	1.1600000000000001	1.4985972137492942
-1.6666666666666667	1.25	1.878968004124195
-1.6666666666666667	1.3399999999999999	2.0316452550654125
-1.6666666666666667	1.4300000000000002	2.1607230030984645
-1.6666666666666667	1.52	2.262200743162881
-1.6666666666666667	1.61	2.337381050734149
-1.6666666666666667	1.7	2.3867107042155404
-1.6666666666666667	1.73	2.3872571585654945
-1.6666666666666667	1.7600000000000002	2.41328412706715
-1.6666666666666667	1.79	2.4158122889931057
-1.6666666666666667	1.82	2.415982305668373
-1.6666666666666667	1.85	2.415826307391515
-1.6666666666666667	1.88	2.4261253428947094
-1.6666666666666667	1.9100000000000001	2.426231449173843
-1.6666666666666667	1.94	2.4262909950747713
-1.6666666666666667	1.97	2.4262488524625305
-1.6666666666666667	2.	2.426325346936115
-1.4000000000000004	0.01	0.01590657394187462
-1.4000000000000004	0.08900000000000002	0.015967375167710865
-1.4000000000000004	0.16800000000000004	0.01612705743711096
-1.4000000000000004	0.24700000000000005	0.01639057882597554
-1.4000000000000004	0.32600000000000007	0.016766152965612614
-1.4000000000000004	0.405	0.017265636478302513
-1.4000000000000004	0.4840000000000001	0.017905953132526065
-1.4000000000000004	0.5630000000000001	0.0187135259788714
-1.4000000000000004	0.6420000000000001	0.019715730886705297
-1.4000000000000004	0.7210000000000001	0.02094559185306969
-1.4000000000000004	0.8	0.02239769729434656
-1.4000000000000004	0.8900000000000001	0.02385394354245428
-1.4000000000000004	0.9800000000000002	1.0306045578774474
-1.4000000000000004	1.0699999999999998	0.8938006955876852
-1.4000000000000004	1.1600000000000001	1.499330998786672
-1.4000000000000004	1.25	1.878652150523586
-1.4000000000000004	1.3399999999999999	2.03239826125488
-1.4000000000000004	1.4300000000000002	2.1606803769398613
-1.4000000000000004	1.52	2.2623589317649637
-1.4000000000000004	1.61	2.3373734030404916
-1.4000000000000004	1.7	2.3876480645873963
-1.4000000000000004	1.73	2.387211706460687
-1.4000000000000004	1.7600000000000002	2.415567410481461
-1.4000000000000004	1.79	2.4158321884195706
-1.4000000000000004	1.82	2.4160099610675068
-1.4000000000000004	1.85	2.415915323151351
-1.4000000000000004	1.88	2.426314719381991
-1.4000000000000004	1.9100000000000001	2.426217946880194
-1.4000000000000004	1.94	2.4261856678135243
-1.4000000000000004	1.97	2.426294461851309
-1.4000000000000004	2.	2.426329639466658
-1.133333333333333	0.01	0.02162233432667654
-1.133333333333333	0.08900000000000002	0.021704980881344413
-1.133333333333333	0.16800000000000004	0.021922031145712815
-1.133333333333333	0.24700000000000005	0.02228022426760619
-1.133333333333333	0.32600000000000007	0.022790724011698578
-1.133333333333333	0.405	0.02346964807696942
-1.133333333333333	0.4840000000000001	0.024339988640706613
-1.133333333333333	0.5630000000000001	0.0254376569204003
-1.133333333333333	0.6420000000000001	0.0267998533468882
-1.133333333333333	0.7210000000000001	0.028471434010360668
-1.133333333333333	0.8	0.030444993932071625
-1.133333333333333	0.8900000000000001	0.032424028683115634
-1.133333333333333	0.9800000000000002	1.0306300336926153
-1.133333333333333	1.0699999999999998	0.9477576522393317
-1.133333333333333	1.1600000000000001	1.4992695899737614
-1.133333333333333	1.25	1.8795387722258887
-1.133333333333333	1.3399999999999999	2.032321161993273
-1.133333333333333	1.4300000000000002	2.160684793508902
-1.133333333333333	1.52	2.26237208877119
-1.133333333333333	1.61	2.3373949930075475
-1.133333333333333	1.7	2.3876662169492553
-1.133333333333333	1.73	2.3872397067163895
-1.133333333333333	1.7600000000000002	2.4157691088965554
-1.133333333333333	1.79	2.4162080320647075
-1.133333333333333	1.82	2.416007524398474
-1.133333333333333	1.85	2.415907940178064
-1.133333333333333	1.88	2.426193097168447
-1.133333333333333	1.9100000000000001	2.4263257603131936
-1.133333333333333	1.94	2.426341199848319
-1.133333333333333	1.97	2.426324026311103
-1.133333333333333	2.	2.4263285805194563
-0.8666666666666669	0.01	0.029391535251766635
-0.8666666666666669	0.08900000000000002	0.029503867075348196
-0.8666666666666669	0.16800000000000004	0.029798877578535873
-0.8666666666666669	0.24700000000000005	0.03028572652141207
-0.8666666666666669	0.32600000000000007	0.03097957886769976
-0.8666666666666669	0.405	0.03190234240725551
-0.8666666666666669	0.4840000000000001	0.03308525347884015
-0.8666666666666669	0.5630000000000001	0.03457709891658851
-0.8666666666666669	0.6420000000000001	0.03642841507018472
-0.8666666666666669	0.7210000000000001	0.038700088107505914
-0.8666666666666669	0.8	0.04138192937120308
-0.8666666666666669	0.8900000000000001	0.0440708345337698
-0.8666666666666669	0.9800000000000002	1.030663971919228
-0.8666666666666669	1.0699999999999998	0.9185345766600155
-0.8666666666666669	1.1600000000000001	1.4994609425851837
-0.8666666666666669	1.25	1.879672459248629
-0.8666666666666669	1.3399999999999999	2.0324002689235923
-0.8666666666666669	1.4300000000000002	2.160737645253503
-0.8666666666666669	1.52	2.262399645965877
-0.8666666666666669	1.61	2.3374202313451913
-0.8666666666666669	1.7	2.387706657420615
-0.8666666666666669	1.73	2.3872719612676137
-0.8666666666666669	1.7600000000000002	2.4163244305079976
-0.8666666666666669	1.79	2.416123694538642
-0.8666666666666669	1.82	2.4160812323402756
-0.8666666666666669	1.85	2.4159333321634056
-0.8666666666666669	1.88	2.4263291493702566
-0.8666666666666669	1.9100000000000001	2.426329284478859
-0.8666666666666669	1.94	2.426340822416277
-0.8666666666666669	1.97	2.4263326640116762
-0.8666666666666669	2.	2.426333046852276
-0.5999999999999996	0.01	0.03995125068715346
-0.5999999999999996	0.08900000000000002	0.04010391722236337
-0.5999999999999996	0.16800000000000004	0.04050484483385141
-0.5999999999999996	0.24700000000000005	0.04116648461304241
-0.5999999999999996	0.32600000000000007	0.042109451757351014
-0.5999999999999996	0.405	0.04336345885573295
-0.5999999999999996	0.4840000000000001	0.044970968295344964
-0.5999999999999996	0.5630000000000001	0.04699822564477917
-0.5999999999999996	0.6420000000000001	0.049513831507486464
-0.5999999999999996	0.7210000000000001	0.05260033622953578
-0.5999999999999996	0.8	0.05624359075909644
-0.5999999999999996	0.8900000000000001	0.059895505011738015
-0.5999999999999996	0.9800000000000002	1.0307085445743631
-0.5999999999999996	1.0699999999999998	0.8953054408452004
-0.5999999999999996	1.1600000000000001	1.4997269545137224
-0.5999999999999996	1.25	1.8798184959883195
-0.5999999999999996	1.3399999999999999	2.032562984740369
-0.5999999999999996	1.4300000000000002	2.160894779129564
-0.5999999999999996	1.52	2.2624651103196545
-0.5999999999999996	1.61	2.3374046693835253
-0.5999999999999996	1.7	2.3877278739149244
-0.5999999999999996	1.73	2.3872990820385587
-0.5999999999999996	1.7600000000000002	2.416314983964685
-0.5999999999999996	1.79	2.4161684568529633
-0.5999999999999996	1.82	2.4160696747481065
-0.5999999999999996	1.85	2.415940503805505
-0.5999999999999996	1.88	2.4263541367622796
-0.5999999999999996	1.9100000000000001	2.4263449951549103
-0.5999999999999996	1.94	2.426329509901772
-0.5999999999999996	1.97	2.4263392670567443
-0.5999999999999996	2.	2.4263236973154925
-0.3333333333333335	0.01	0.05430216540768211
-0.3333333333333335	0.08900000000000002	0.054509600570666256
-0.3333333333333335	0.16800000000000004	0.05505436626824944
-0.3333333333333335	0.24700000000000005	0.05595336348192221
-0.3333333333333335	0.32600000000000007	0.05723457243696235
-0.3333333333333335	0.405	0.05893837256979392
-0.3333333333333335	0.4840000000000001	0.061122329734056
-0.3333333333333335	0.5630000000000001	0.06387634654561467
-0.3333333333333335	0.6420000000000001	0.06729347589765643
-0.3333333333333335	0.7210000000000001	0.07148534317849976
-0.3333333333333335	0.8	0.07643197957392311
-0.3333333333333335	0.8900000000000001	0.08138803449941288
-0.3333333333333335	0.9800000000000002	1.0307621729202785
-0.3333333333333335	1.0699999999999998	0.8968405653022328
-0.3333333333333335	1.1600000000000001	1.4999283552079739
-0.3333333333333335	1.25	1.8799117951906803
-0.3333333333333335	1.3399999999999999	2.0326951346781947
-0.3333333333333335	1.4300000000000002	2.1609938013836594
-0.3333333333333335	1.52	2.2625715204467176
-0.3333333333333335	1.61	2.33746566452608
-0.3333333333333335	1.7	2.387737438854202
-0.3333333333333335	1.73	2.387328943635091
-0.3333333333333335	1.7600000000000002	2.416324090236685
-0.3333333333333335	1.79	2.416213915732573
-0.3333333333333335	1.82	2.4160871708766365
-0.3333333333333335	1.85	2.415949971520293
-0.3333333333333335	1.88	2.4263492021869175
-0.3333333333333335	1.9100000000000001	2.4263431926101826
-0.3333333333333335	1.94	2.4263449050687895
-0.3333333333333335	1.97	2.4263378782474785
-0.3333333333333335	2.	2.4263267827793973
-0.06666666666666667	0.01	0.07380136536624435
-0.06666666666666667	0.08900000000000002	0.07408312672068024
-0.06666666666666667	0.16800000000000004	0.07482305565974612
-0.06666666666666667	0.24700000000000005	0.07604410254216458
-0.06666666666666667	0.32600000000000007	0.07778420181155822
-0.06666666666666667	0.405	0.08009811261500131
-0.06666666666666667	0.4840000000000001	0.08306382485647432
-0.06666666666666667	0.5630000000000001	0.08680313840388766
-0.06666666666666667	0.6420000000000001	0.09144199652346326
-0.06666666666666667	0.7210000000000001	0.0971307481395455
-0.06666666666666667	0.8	0.10384044676464617
-0.06666666666666667	0.8900000000000001	0.11055691024080858
-0.06666666666666667	0.9800000000000002	1.0308156931340744
-0.06666666666666667	1.0699999999999998	0.8998052606440747
-0.06666666666666667	1.1600000000000001	1.5004656218732306
-0.06666666666666667	1.25	1.8801676935940488
-0.06666666666666667	1.3399999999999999	2.032940975592551
-0.06666666666666667	1.4300000000000002	2.161311490032257
-0.06666666666666667	1.52	2.2627694347252962
-0.06666666666666667	1.61	2.3375628238269166
-0.06666666666666667	1.7	2.3877670503895683
-0.06666666666666667	1.73	2.3873873888372485
-0.06666666666666667	1.7600000000000002	2.416323842767611
-0.06666666666666667	1.79	2.4162186223608355
-0.06666666666666667	1.82	2.4160863097786085
-0.06666666666666667	1.85	2.415973670957234
-0.06666666666666667	1.88	2.426354249478021
-0.06666666666666667	1.9100000000000001	2.42634865800288
-0.06666666666666667	1.94	2.4263454049810442
-0.06666666666666667	1.97	2.4263369449931327
-0.06666666666666667	2.	2.42633856184877
0.20000000000000015	0.01	0.10028563366955384
0.20000000000000015	0.08900000000000002	0.10066809665687759
0.20000000000000015	0.16800000000000004	0.10167241944702023
0.20000000000000015	0.24700000000000005	0.10332970633284655
0.20000000000000015	0.32600000000000007	0.10569131995801624
0.20000000000000015	0.405	0.10883133306412437
0.20000000000000015	0.4840000000000001	0.11285510995591888
0.20000000000000015	0.5630000000000001	0.11792725631083396
0.20000000000000015	0.6420000000000001	0.12421754140483407
0.20000000000000015	0.7210000000000001	0.131926730047591
0.20000000000000015	0.8	0.14101123115228284
0.20000000000000015	0.8900000000000001	0.15009038518696852
0.20000000000000015	0.9800000000000002	1.0308591271506762
0.20000000000000015	1.0699999999999998	0.9061061488150508
0.20000000000000015	1.1600000000000001	1.5014486041612614
0.20000000000000015	1.25	1.8805882906138955
0.20000000000000015	1.3399999999999999	2.03345184646549
0.20000000000000015	1.4300000000000002	2.161829352457142
0.20000000000000015	1.52	2.2631319354468946
0.20000000000000015	1.61	2.337729747140134
0.20000000000000015	1.7	2.3878114928794916
0.20000000000000015	1.73	2.387509390117579
0.20000000000000015	1.7600000000000002	2.4163385166332954
0.20000000000000015	1.79	2.4162287785756718
0.20000000000000015	1.82	2.416110163770144
0.20000000000000015	1.85	2.415995738293451
0.20000000000000015	1.88	2.426354524153767
0.20000000000000015	1.9100000000000001	2.4263501392725364
0.20000000000000015	1.94	2.4263407420688288
0.20000000000000015	1.97	2.4263413701213246
0.20000000000000015	2.	2.426340141336446
0.466666666666667	0.01	0.13623177977398854
0.466666666666667	0.08900000000000002	0.1367502914544338
0.466666666666667	0.16800000000000004	0.13811177651026849
0.466666666666667	0.24700000000000005	0.1403582166076111
0.466666666666667	0.32600000000000007	0.1435589824436148
0.466666666666667	0.405	0.14781382218165426
0.466666666666667	0.4840000000000001	0.15326435220141155
0.466666666666667	0.5630000000000001	0.1601319024295867
0.466666666666667	0.6420000000000001	0.1686436862929942
0.466666666666667	0.7210000000000001	0.17906384861950458
0.466666666666667	0.8	0.1913226176247222
0.466666666666667	0.8900000000000001	0.20353921116734083
0.466666666666667	0.9800000000000002	1.0308931545521436
0.466666666666667	1.0699999999999998	0.919254628846079
0.466666666666667	1.1600000000000001	1.5033090186473428
0.466666666666667	1.25	1.8813714083639415
0.466666666666667	1.3399999999999999	2.0343648407805524
0.466666666666667	1.4300000000000002	2.1628133085840227
0.466666666666667	1.52	2.2637993043952247
0.466666666666667	1.61	2.338014086199715
0.466666666666667	1.7	2.3878966069334
0.466666666666667	1.73	2.3877048279497535
0.466666666666667	1.7600000000000002	2.4163518568507496
0.466666666666667	1.79	2.4162373599566953
0.466666666666667	1.82	2.416138981015313
0.466666666666667	1.85	2.416061724452653
0.466666666666667	1.88	2.426353993890886
0.466666666666667	1.9100000000000001	2.426350266887464
0.466666666666667	1.94	2.4263456614503744
0.466666666666667	1.97	2.4263408939645417
0.466666666666667	2.	2.426344231413954
0.7333333333333334	0.01	0.18495665163884423
0.7333333333333334	0.08900000000000002	0.18565794657780368
0.7333333333333334	0.16800000000000004	0.18749936927861993
0.7333333333333334	0.24700000000000005	0.19053716169501086
0.7333333333333334	0.32600000000000007	0.19486428740467973
0.7333333333333334	0.405	0.20061429699346447
0.7333333333333334	0.4840000000000001	0.2079758150079991
0.7333333333333334	0.5630000000000001	0.21724306852751138
0.7333333333333334	0.6420000000000001	0.22871691270339164
0.7333333333333334	0.7210000000000001	0.24273457819794847
0.7333333333333334	0.8	0.2591763243599734
0.7333333333333334	0.8900000000000001	0.2754811630079713
0.7333333333333334	0.9800000000000002	1.030915077556019
0.7333333333333334	1.0699999999999998	0.9481518244676246
0.7333333333333334	1.1600000000000001	1.5067993398487696
0.7333333333333334	1.25	1.8828311016698738
0.7333333333333334	1.3399999999999999	2.0360680335589767
0.7333333333333334	1.4300000000000002	2.1646205111564862
0.7333333333333334	1.52	2.2650658820103096
0.7333333333333334	1.61	2.3385316511324534
0.7333333333333334	1.7	2.3880584191059437
0.7333333333333334	1.73	2.38808043799402
0.7333333333333334	1.7600000000000002	2.4163752446689144
0.7333333333333334	1.79	2.4162731465567395
0.7333333333333334	1.82	2.4161917884245754
0.7333333333333334	1.85	2.4161868911389734
0.7333333333333334	1.88	2.426353321807506
0.7333333333333334	1.9100000000000001	2.426350753630704
0.7333333333333334	1.94	2.4263490141914
0.7333333333333334	1.97	2.4263466031753396
0.7333333333333334	2.	2.426354118226966
1.	0.01	0.25084424923785614
1.	0.08900000000000002	0.25178882874939096
1.	0.16800000000000004	0.25426871485609065
1.	0.24700000000000005	0.2583585798025151
1.	0.32600000000000007	0.26418162202997686
1.	0.405	0.2719141761099052
1.	0.4840000000000001	0.28180282120002337
1.	0.5630000000000001	0.2942320623732958
1.	0.6420000000000001	0.30959077413749087
1.	0.7210000000000001	0.3282857832331991
1.	0.8	0.350098195909439
1.	0.8900000000000001	0.37155516944252237
1.	0.9800000000000002	1.0309315816169249
1.	1.0699999999999998	0.9966502164336188
1.	1.1600000000000001	1.5135611887711378
1.	1.25	1.885562530026685
1.	1.3399999999999999	2.039314303649567
1.	1.4300000000000002	2.1680037092000184
1.	1.52	2.2673587907635193
1.	1.61	2.3394946999380855
1.	1.7	2.388345365427715
1.	1.73	2.388729916519102
1.	1.7600000000000002	2.4164202953602807
1.	1.79	2.4163369284500287
1.	1.82	2.416284405473013
1.	1.85	2.416381998207858
1.	1.88	2.4263556237400135
1.	1.9100000000000001	2.42635039244055
1.	1.94	2.4263516052299945
1.	1.97	2.426348125752274
1.	2.	2.4263690594699687
1.2666666666666666	0.01	0.33954607944556636
1.2666666666666666	0.08900000000000002	0.3408085954418018
1.2666666666666666	0.16800000000000004	0.3441224251691184
1.2666666666666666	0.24700000000000005	0.3495845998909404
1.2666666666666666	0.32600000000000007	0.3573549396479206
1.2666666666666666	0.405	0.3676606364456625
1.2666666666666666	0.4840000000000001	0.38081416028823245
1.2666666666666666	0.5630000000000001	0.3972997580189733
1.2666666666666666	0.6420000000000001	0.41760043900179594
1.2666666666666666	0.7210000000000001	0.44215047345854264
1.2666666666666666	0.8	0.47054027036220697
1.2666666666666666	0.8900000000000001	0.49810814006132326
1.2666666666666666	0.9800000000000002	1.0309445626451168
1.2666666666666666	1.0699999999999998	1.0455466779602811
1.2666666666666666	1.1600000000000001	1.5267848428299597
1.2666666666666666	1.25	1.8907311447383321
1.2666666666666666	1.3399999999999999	2.0453781396343977
1.2666666666666666	1.4300000000000002	2.174149266263182
1.2666666666666666	1.52	2.2714425572568095
1.2666666666666666	1.61	2.341198566738178
1.2666666666666666	1.7	2.3888737495502554
1.2666666666666666	1.73	2.3898523691427433
1.2666666666666666	1.7600000000000002	2.4164986626414007
1.2666666666666666	1.79	2.416447368935759
1.2666666666666666	1.82	2.416448807341191
1.2666666666666666	1.85	2.416709926479572
1.2666666666666666	1.88	2.426358654789738
1.2666666666666666	1.9100000000000001	2.4263572169233605
1.2666666666666666	1.94	2.426356321635794
1.2666666666666666	1.97	2.426358957964294
1.2666666666666666	2.	2.426389509532326
1.533333333333333	0.01	0.4579946192234535
1.533333333333333	0.08900000000000002	0.45965896960123054
1.533333333333333	0.16800000000000004	0.46402484638008273
1.533333333333333	0.24700000000000005	0.47121432584086154
1.533333333333333	0.32600000000000007	0.4814265344854032
1.533333333333333	0.405	0.4949413321615799
1.533333333333333	0.4840000000000001	0.5121326272076507
1.533333333333333	0.5630000000000001	0.5335669799582347
1.533333333333333	0.6420000000000001	0.559804118037047
1.533333333333333	0.7210000000000001	0.591184677030865
1.533333333333333	0.8	0.6269504131862697
1.533333333333333	0.8900000000000001	0.6610363539939178
1.533333333333333	0.9800000000000002	1.0309577886043138
1.533333333333333	1.0699999999999998	1.09887328547623
1.533333333333333	1.1600000000000001	1.552896978839372
1.533333333333333	1.25	1.9004182576703421
1.533333333333333	1.3399999999999999	2.056476888753633
1.533333333333333	1.4300000000000002	2.184928702821139
1.533333333333333	1.52	2.278419152704067
1.533333333333333	1.61	2.3441285117648167
1.533333333333333	1.7	2.3897855679471007
1.533333333333333	1.73	2.3916643624592435
1.533333333333333	1.7600000000000002	2.4166431498143877
1.533333333333333	1.79	2.416636134194801
1.533333333333333	1.82	2.416726513766746
1.533333333333333	1.85	2.4172351878883904
1.533333333333333	1.88	2.426363805811413
1.533333333333333	1.9100000000000001	2.426362938597393
1.533333333333333	1.94	2.4263640254453276
1.533333333333333	1.97	2.4263703965397987
1.533333333333333	2.	2.4264155792837157
1.7999999999999998	0.01	0.6138407249595124
1.7999999999999998	0.08900000000000002	0.6159806757732327
1.7999999999999998	0.16800000000000004	0.6215894571519306
1.7999999999999998	0.24700000000000005	0.6308101177463539
1.7999999999999998	0.32600000000000007	0.6438736003762108
1.7999999999999998	0.405	0.6610976446485899
1.7999999999999998	0.4840000000000001	0.6828861284254895
1.7999999999999998	0.5630000000000001	0.7098063130476616
1.7999999999999998	0.6420000000000001	0.7424291066842842
1.7999999999999998	0.7210000000000001	0.780783430508338
1.7999999999999998	0.8	0.8234946567186862
1.7999999999999998	0.8900000000000001	0.8634162862594481
1.7999999999999998	0.9800000000000002	0.8599953433419117
1.7999999999999998	1.0699999999999998	1.1773771325947116
1.7999999999999998	1.1600000000000001	1.60242908621055
1.7999999999999998	1.25	1.9183184484373912
1.7999999999999998	1.3399999999999999	2.076206602333986
1.7999999999999998	1.4300000000000002	2.203015791912685
1.7999999999999998	1.52	2.289704527366493
1.7999999999999998	1.61	2.3488963562946323
1.7999999999999998	1.7	2.3913025729233923
1.7999999999999998	1.73	2.3944281743781075
1.7999999999999998	1.7600000000000002	2.4168952893879236
1.7999999999999998	1.79	2.416961029731589
1.7999999999999998	1.82	2.4171880051675187
1.7999999999999998	1.85	2.4180143685382824
1.7999999999999998	1.88	2.4263711654023714
1.7999999999999998	1.9100000000000001	2.426371693097743
1.7999999999999998	1.94	2.426375782691099
1.7999999999999998	1.97	2.4263890022015095
1.7999999999999998	2.	2.426443688194669
2.0666666666666664	0.01	0.8135259612893105
2.0666666666666664	0.08900000000000002	0.816161267436812
2.0666666666666664	0.16800000000000004	0.8230590117782939
2.0666666666666664	0.24700000000000005	0.8343677731254562
2.0666666666666664	0.32600000000000007	0.850321547262515
2.0666666666666664	0.405	0.8712291019337915
2.0666666666666664	0.4840000000000001	0.8974513851097174
2.0666666666666664	0.5630000000000001	0.9293914008584926
2.0666666666666664	0.6420000000000001	0.9674660579662554
2.0666666666666664	0.7210000000000001	1.0112447930062114
2.0666666666666664	0.8	1.0582901930134474
2.0666666666666664	0.8900000000000001	1.1022081870029785
2.0666666666666664	0.9800000000000002	1.116998943575619
2.0666666666666664	1.0699999999999998	1.3212608816710403
2.0666666666666664	1.1600000000000001	1.6741274369658437
2.0666666666666664	1.25	1.9508963031166802
2.0666666666666664	1.3399999999999999	2.1081551185128666
2.0666666666666664	1.4300000000000002	2.2281827741918185
2.0666666666666664	1.52	2.3064451341086687
2.0666666666666664	1.61	2.3561704633331244
2.0666666666666664	1.7	2.3936851775344667
2.0666666666666664	1.73	2.39832675440642
2.0666666666666664	1.7600000000000002	2.4173080548196824
2.0666666666666664	1.79	2.4174785768140574
2.0666666666666664	1.82	2.4178851263830285
2.0666666666666664	1.85	2.4190762470197416
2.0666666666666664	1.88	2.4263828205496174
2.0666666666666664	1.9100000000000001	2.4263859435855353
2.0666666666666664	1.94	2.4263938212201457
2.0666666666666664	1.97	2.4264119162666278
2.0666666666666664	2.	2.4264717844817176
2.333333333333333	0.01	1.0579272585776747
2.333333333333333	0.08900000000000002	1.0609548852638764
2.333333333333333	0.16800000000000004	1.0688567507064421
2.333333333333333	0.24700000000000005	1.0817517709427114
2.333333333333333	0.32600000000000007	1.0998270953307754
2.333333333333333	0.405	1.1233040677220767
2.333333333333333	0.4840000000000001	1.1523925359451812
2.333333333333333	0.5630000000000001	1.187201280648818
2.333333333333333	0.6420000000000001	1.2276181340211347
2.333333333333333	0.7210000000000001	1.2728606304633199
2.333333333333333	0.8	1.3198222879470118
2.333333333333333	0.8900000000000001	1.3639880014324002
2.333333333333333	0.9800000000000002	1.39276834079382
2.333333333333333	1.0699999999999998	1.534592016817564
2.333333333333333	1.1600000000000001	1.7778679986007613
2.333333333333333	1.25	2.001215330577459
2.333333333333333	1.3399999999999999	2.1455145429944156
2.333333333333333	1.4300000000000002	2.2529153144942433
2.333333333333333	1.52	2.3235171576158185
2.333333333333333	1.61	2.3664408100706624
2.333333333333333	1.7	2.3971450743647593
2.333333333333333	1.73	2.403339895209215
2.333333333333333	1.7600000000000002	2.417944752553494
2.333333333333333	1.79	2.4182497506127953
2.333333333333333	1.82	2.4188625054361332
2.333333333333333	1.85	2.4203931084877595
2.333333333333333	1.88	2.426399737295814
2.333333333333333	1.9100000000000001	2.4264057688322307
2.333333333333333	1.94	2.4264168485147226
2.333333333333333	1.97	2.4264390616053624
2.333333333333333	2.	2.4264968147752244
2.5999999999999996	0.01	1.3357545170562304
2.5999999999999996	0.08900000000000002	1.338894571396705
2.5999999999999996	0.16800000000000004	1.347062076149839
2.5999999999999996	0.24700000000000005	1.3602981968291659
2.5999999999999996	0.32600000000000007	1.3786589717866367
2.5999999999999996	0.405	1.402215412380155
2.5999999999999996	0.4840000000000001	1.430963455518318
2.5999999999999996	0.5630000000000001	1.4647011420307887
2.5999999999999996	0.6420000000000001	1.5028502631241647
2.5999999999999996	0.7210000000000001	1.544102192437854
2.5999999999999996	0.8	1.5857750280081366
2.5999999999999996	0.8900000000000001	1.6261177915413045
2.5999999999999996	0.9800000000000002	1.6595452772948258
2.5999999999999996	1.0699999999999998	1.7586059194123504
2.5999999999999996	1.1600000000000001	1.912005679954363
2.5999999999999996	1.25	2.0709689549092514
2.5999999999999996	1.3399999999999999	2.1893866310689813
2.5999999999999996	1.4300000000000002	2.2788086946617767
2.5999999999999996	1.52	2.3395401423469733
2.5999999999999996	1.61	2.3775079713099365
2.5999999999999996	1.7	2.4017597626702605
2.5999999999999996	1.73	2.4088374764013625
2.5999999999999996	1.7600000000000002	2.418854874626819
2.5999999999999996	1.79	2.4193043915823127
2.5999999999999996	1.82	2.4201091042395446
2.5999999999999996	1.85	2.4218476557806925
2.5999999999999996	1.88	2.426421888190885
2.5999999999999996	1.9100000000000001	2.426430705040779
2.5999999999999996	1.94	2.4264443499369395
2.5999999999999996	1.97	2.4264674216740505
2.5999999999999996	2.	2.426515419410871
2.8666666666666663	0.01	1.6197915481351937
2.8666666666666663	0.08900000000000002	1.6226393211177335
2.8666666666666663	0.16800000000000004	1.6300228904566838
2.8666666666666663	0.24700000000000005	1.6419130561688982
2.8666666666666663	0.32600000000000007	1.6582451902146749
2.8666666666666663	0.405	1.6788931629876782
2.8666666666666663	0.4840000000000001	1.7036241459541797
2.8666666666666663	0.5630000000000001	1.732042420341008
2.8666666666666663	0.6420000000000001	1.7634742238475016
2.8666666666666663	0.7210000000000001	1.7966903502806815
2.8666666666666663	0.8	1.8296150902543433
2.8666666666666663	0.8900000000000001	1.8623231163537848
2.8666666666666663	0.9800000000000002	1.8921918555755768
2.8666666666666663	1.0699999999999998	1.9583908624335524
2.8666666666666663	1.1600000000000001	2.052071783660313
2.8666666666666663	1.25	2.153861558560558
2.8666666666666663	1.3399999999999999	2.2392780986510314
2.8666666666666663	1.4300000000000002	2.3077328981630956
2.8666666666666663	1.52	2.356104777812208
2.8666666666666663	1.61	2.3876041235424057
2.8666666666666663	1.7	2.4072542102251386
2.8666666666666663	1.73	2.413337457008972
2.8666666666666663	1.7600000000000002	2.4200384326897177
2.8666666666666663	1.79	2.4206083647143672
2.8666666666666663	1.82	2.4215311940842463
2.8666666666666663	1.85	2.423246657600848
2.8666666666666663	1.88	2.4264478853485065
2.8666666666666663	1.9100000000000001	2.426457551833604
2.8666666666666663	1.94	2.4264713021540594
2.8666666666666663	1.97	2.4264929611297297
2.8666666666666663	2.	2.4265283126028163
3.133333333333333	0.01	1.8748025782403324
3.133333333333333	0.08900000000000002	1.8770353598529337
3.133333333333333	0.16800000000000004	1.882805994135585
3.133333333333333	0.24700000000000005	1.892048315104591
3.133333333333333	0.32600000000000007	1.9046394142423577
3.133333333333333	0.405	1.9203853375257778
3.133333333333333	0.4840000000000001	1.9389915763483452
3.133333333333333	0.5630000000000001	1.9600217707727543
3.133333333333333	0.6420000000000001	1.9828426035473201
3.133333333333333	0.7210000000000001	2.006543177363195
3.133333333333333	0.8	2.029827992780184
3.133333333333333	0.8900000000000001	2.053493298905421
3.133333333333333	0.9800000000000002	2.0759758352271493
3.133333333333333	1.0699999999999998	2.117908855920704
3.133333333333333	1.1600000000000001	2.1737865707926467
3.133333333333333	1.25	2.2351196496422454
3.133333333333333	1.3399999999999999	2.290563496126428
3.133333333333333	1.4300000000000002	2.3377333324508376
3.133333333333333	1.52	2.3731964689730356
3.133333333333333	1.61	2.3971451836371065
3.133333333333333	1.7	2.412455527611658
3.133333333333333	1.73	2.416960138834137
3.133333333333333	1.7600000000000002	2.4214174341161017
3.133333333333333	1.79	2.42203836608658
3.133333333333333	1.82	2.422950841041892
3.133333333333333	1.85	2.424409096271368
3.133333333333333	1.88	2.426474648233854
3.133333333333333	1.9100000000000001	2.426483751172328
3.133333333333333	1.94	2.4264956860304188
3.133333333333333	1.97	2.4265123979915444
3.133333333333333	2.	2.426536149812054
3.4000000000000004	0.01	2.075188402934632
3.4000000000000004	0.08900000000000002	2.0767275549064594
3.4000000000000004	0.16800000000000004	2.0806977337862973
3.4000000000000004	0.24700000000000005	2.087026692247378
3.4000000000000004	0.32600000000000007	2.095592668358803
3.4000000000000004	0.405	2.1062171794859794
3.4000000000000004	0.4840000000000001	2.118650658206614
3.4000000000000004	0.5630000000000001	2.1325616284822586
3.4000000000000004	0.6420000000000001	2.1475054854648894
3.4000000000000004	0.7210000000000001	2.1628999601653347
3.4000000000000004	0.8	2.1779916142144264
3.4000000000000004	0.8900000000000001	2.1935817408623013
3.4000000000000004	0.9800000000000002	2.208641413069749
3.4000000000000004	1.0699999999999998	2.23395738304219
3.4000000000000004	1.1600000000000001	2.266442749539425
3.4000000000000004	1.25	2.302099438659069
3.4000000000000004	1.3399999999999999	2.335662402372894
3.4000000000000004	1.4300000000000002	2.3654720158809273
3.4000000000000004	1.52	2.389076345539759
3.4000000000000004	1.61	2.405925702610184
3.4000000000000004	1.7	2.416797170942166
3.4000000000000004	1.73	2.4199176220446716
3.4000000000000004	1.7600000000000002	2.422824994869582
3.4000000000000004	1.79	2.4234016086788195
3.4000000000000004	1.82	2.4241729908337364
3.4000000000000004	1.85	2.4252519503351277
3.4000000000000004	1.88	2.4264981428860244
3.4000000000000004	1.9100000000000001	2.4265052075214686
3.4000000000000004	1.94	2.4265147196910704
3.4000000000000004	1.97	2.426526270538465
3.4000000000000004	2.	2.4265409816003154
3.666666666666667	0.01	2.2151331948110458
3.666666666666667	0.08900000000000002	2.216099535078329
3.666666666666667	0.16800000000000004	2.2185890127577172
3.666666666666667	0.24700000000000005	2.222546737677965
3.666666666666667	0.32600000000000007	2.227882493302426
3.666666666666667	0.405	2.2344673177035648
3.666666666666667	0.4840000000000001	2.2421288669983523
3.666666666666667	0.5630000000000001	2.250645284252577
3.666666666666667	0.6420000000000001	2.2597382926320186
3.666666666666667	0.7210000000000001	2.2690649819809376
3.666666666666667	0.8	2.27820793852378
3.666666666666667	0.8900000000000001	2.287756832398345
3.666666666666667	0.9800000000000002	2.2970546093901487
3.666666666666667	1.0699999999999998	2.311745106772812
3.666666666666667	1.1600000000000001	2.3301863056688745
3.666666666666667	1.25	2.350404250519709
3.666666666666667	1.3399999999999999	2.3698611481039116
3.666666666666667	1.4300000000000002	2.387649750776547
3.666666666666667	1.52	2.4022708481210446
3.666666666666667	1.61	2.413055484872917
3.666666666666667	1.7	2.4202060741674365
3.666666666666667	1.73	2.422234482227044
3.666666666666667	1.7600000000000002	2.4240629937215967
3.666666666666667	1.79	2.4245214435339832
3.666666666666667	1.82	2.425087851119118
3.666666666666667	1.85	2.425793430117124
3.666666666666667	1.88	2.4265159012894904
3.666666666666667	1.9100000000000001	2.4265215790430443
3.666666666666667	1.94	2.426528784858524
3.666666666666667	1.97	2.426535312335683
3.666666666666667	2.	2.4265434860409747
3.933333333333334	0.01	2.304393345497114
3.933333333333334	0.08900000000000002	2.304962745138293
3.933333333333334	0.16800000000000004	2.3064289076429914
3.933333333333334	0.24700000000000005	2.3087553973164576
3.933333333333334	0.32600000000000007	2.3118852823689284
3.933333333333334	0.405	2.315737854488115
3.933333333333334	0.4840000000000001	2.3202061785096983
3.933333333333334	0.5630000000000001	2.3251579200324395
3.933333333333334	0.6420000000000001	2.330430742264778
3.933333333333334	0.7210000000000001	2.3358301334896137
3.933333333333334	0.8	2.3411284799720407
3.933333333333334	0.8900000000000001	2.3467011471760544
3.933333333333334	0.9800000000000002	2.352149630385959
3.933333333333334	1.0699999999999998	2.3604575134951062
3.933333333333334	1.1600000000000001	2.3707532384313232
3.933333333333334	1.25	2.382024615324682
3.933333333333334	1.3399999999999999	2.3929927537035196
3.933333333333334	1.4300000000000002	2.4031789219059054
3.933333333333334	1.52	2.4117499577531447
3.933333333333334	1.61	2.4182489796720312
3.933333333333334	1.7	2.4226606895392644
3.933333333333334	1.73	2.4239045963852046
3.933333333333334	1.7600000000000002	2.425006663893889
3.933333333333334	1.79	2.4253258151643946
3.933333333333334	1.82	2.4256939855800925
3.933333333333334	1.85	2.426119454857183
3.933333333333334	1.88	2.426528525445545
3.933333333333334	1.9100000000000001	2.426532131001487
3.933333333333334	1.94	2.426535908939076
3.933333333333334	1.97	2.426540398783298
3.933333333333334	2.	2.4265451002037115
4.2	0.01	2.3578354048255057
4.2	0.08900000000000002	2.3581582769200327
4.2	0.16800000000000004	2.3589898770986992
4.2	0.24700000000000005	2.360307782097269
4.2	0.32600000000000007	2.362079328115913
4.2	0.405	2.3642562461951955
4.2	0.4840000000000001	2.366776977996592
4.2	0.5630000000000001	2.369566423140527
4.2	0.6420000000000001	2.3725324240083245
4.2	0.7210000000000001	2.3755683689113662
4.2	0.8	2.378550361629299
4.2	0.8900000000000001	2.381700807517305
4.2	0.9800000000000002	2.3847885817791954
4.2	1.0699999999999998	2.389400603573311
4.2	1.1600000000000001	2.395074487330917
4.2	1.25	2.401283025662991
4.2	1.3399999999999999	2.4073632271092453
4.2	1.4300000000000002	2.4130630076962394
4.2	1.52	2.417929963060148
4.2	1.61	2.4216865243522108
4.2	1.7	2.424277116598462
4.2	1.73	2.4250050951570734
4.2	1.7600000000000002	2.425643018068313
4.2	1.79	2.4258422281822307
4.2	1.82	2.4260633385795267
4.2	1.85	2.426308445026683
4.2	1.88	2.4265363722879707
4.2	1.9100000000000001	2.426538436658744
4.2	1.94	2.426540711125309
4.2	1.97	2.4265433879206793
4.2	2.	2.42654593090273
4.466666666666667	0.01	2.388535213566113
4.466666666666667	0.08900000000000002	2.388714761402371
4.466666666666667	0.16800000000000004	2.3891761280413655
4.466666666666667	0.24700000000000005	2.3899074589242284
4.466666666666667	0.32600000000000007	2.390890046532493
4.466666666666667	0.405	2.39209641126381
4.466666666666667	0.4840000000000001	2.3934924237528556
4.466666666666667	0.5630000000000001	2.3950350328766667
4.466666666666667	0.6420000000000001	2.396674986576524
4.466666666666667	0.7210000000000001	2.3983530720120574
4.466666666666667	0.8	2.400002806659723
4.466666666666667	0.8900000000000001	2.4017503605764916
4.466666666666667	0.9800000000000002	2.4034655370939766
4.466666666666667	1.0699999999999998	2.405996871392425
4.466666666666667	1.1600000000000001	2.4091003141589913
4.466666666666667	1.25	2.412493820467881
4.466666666666667	1.3399999999999999	2.4158300192213447
4.466666666666667	1.4300000000000002	2.4189745521243298
4.466666666666667	1.52	2.421682538550745
4.466666666666667	1.61	2.4237947859987576
4.466666666666667	1.7	2.4252637045368064
4.466666666666667	1.73	2.4256749288103987
4.466666666666667	1.7600000000000002	2.4260341751098853
4.466666666666667	1.79	2.4261511130211915
4.466666666666667	1.82	2.426278060258372
4.466666666666667	1.85	2.4264155178708124
4.466666666666667	1.88	2.4265409229481474
4.466666666666667	1.9100000000000001	2.4265421232227795
4.466666666666667	1.94	2.426543713673383
4.466666666666667	1.97	2.426544888605338
4.466666666666667	2.	2.4265465141917817
4.733333333333333	0.01	2.405723013806369
4.733333333333333	0.08900000000000002	2.405821612283571
4.733333333333333	0.16800000000000004	2.4060747866633077
4.733333333333333	0.24700000000000005	2.406476153198081
4.733333333333333	0.32600000000000007	2.407015011692914
4.733333333333333	0.405	2.4076766619344117
4.733333333333333	0.4840000000000001	2.40844166593649
4.733333333333333	0.5630000000000001	2.4092869304943547
4.733333333333333	0.6420000000000001	2.4101848924041005
4.733333333333333	0.7210000000000001	2.4111040142228326
4.733333333333333	0.8	2.4120079750982115
4.733333333333333	0.8900000000000001	2.4129666305359443
4.733333333333333	0.9800000000000002	2.4139083961070087
4.733333333333333	1.0699999999999998	2.41528988577166
4.733333333333333	1.1600000000000001	2.4169791620945946
4.733333333333333	1.25	2.4188259511048833
4.733333333333333	1.3399999999999999	2.420645434089589
4.733333333333333	1.4300000000000002	2.422365270439211
4.733333333333333	1.52	2.423853001533709
4.733333333333333	1.61	2.4250197732491965
4.733333333333333	1.7	2.4258352315945437
4.733333333333333	1.73	2.4260632028122693
4.733333333333333	1.7600000000000002	2.426262614124565
4.733333333333333	1.79	2.426327884740202
4.733333333333333	1.82	2.4263989616162167
4.733333333333333	1.85	2.4264752298341077
4.733333333333333	1.88	2.4265435018255648
4.733333333333333	1.9100000000000001	2.4265444687220366
4.733333333333333	1.94	2.4265445592485904
4.733333333333333	1.97	2.4265457793399907
4.733333333333333	2.	2.426546705303632
5.	0.01	2.4152012476454696
5.	0.08900000000000002	2.4152552142383503
5.	0.16800000000000004	2.4153933189588983
5.	0.24700000000000005	2.4156121506095594
5.	0.32600000000000007	2.4159058350121003
5.	0.405	2.4162665910455363
5.	0.4840000000000001	2.416684215801436
5.	0.5630000000000001	2.417144100433499
5.	0.6420000000000001	2.417633278878432
5.	0.7210000000000001	2.418133657831566
5.	0.8	2.4186262934690057
5.	0.8900000000000001	2.4191490682132297
5.	0.9800000000000002	2.419663003964981
5.	1.0699999999999998	2.420413938808365
5.	1.1600000000000001	2.421331143150622
5.	1.25	2.422333813596859
5.	1.3399999999999999	2.423322675775251
5.	1.4300000000000002	2.4242586331892895
5.	1.52	2.4250706182648494
5.	1.61	2.425708727128876
5.	1.7	2.4261566155412964
5.	1.73	2.426281497428149
5.	1.7600000000000002	2.4263902996414743
5.	1.79	2.4264270922625713
5.	1.82	2.426466075527418
5.	1.85	2.426507835851577
5.	1.88	2.4265452805636154
5.	1.9100000000000001	2.4265454182115533
5.	1.94	2.426545895616245
5.	1.97	2.4265461816366662
5.	2.	2.4265466318331694

==> anc/Contour_quartic_sextic/boson_HSDD2_Mmax_scan_contour_sextic.dat <==
Log10[lambda]	mPhi(GeV)	Mmax(Msun)
-2.	0.01	0.26578067067407124
-2.	0.08900000000000002	0.08978795268377684
-2.	0.16800000000000004	0.06591343049248859
-2.	0.24700000000000005	0.05509914297563458
-2.	0.32600000000000007	0.048861972827121285
-2.	0.405	0.0448946313849496
-2.	0.4840000000000001	0.0422816672659284
-2.	0.5630000000000001	0.040581602164485385
-2.	0.6420000000000001	0.03955119167536314
-2.	0.7210000000000001	0.039044745474969514
-2.	0.8	0.03891619054823158
-2.	0.8900000000000001	0.03870828652498473
-2.	0.9800000000000002	1.0309082341505384
-2.	1.0699999999999998	0.8942849198767955
-2.	1.1600000000000001	1.502192141213027
-2.	1.25	1.8812829246969096
-2.	1.3399999999999999	2.0334400958101737
-2.	1.4300000000000002	2.1609899490667925
-2.	1.52	2.2624382128970053
-2.	1.61	2.337392424361848
-2.	1.7	2.3869067033678504
-2.	1.73	2.3871870076571167
-2.	1.7600000000000002	2.4158895452828397
-2.	1.79	2.416295339590182
-2.	1.82	2.415297857645673
-2.	1.85	2.4159764067175256
-2.	1.88	2.426301289279117
-2.	1.9100000000000001	2.426142162492708
-2.	1.94	2.426260301189937
-2.	1.97	2.4262820158558713
-2.	2.	2.426309824550067
-1.6333333333333333	0.01	0.3273446769195544
-1.6333333333333333	0.08900000000000002	0.11085354605798584
-1.6333333333333333	0.16800000000000004	0.08138927851374185
-1.6333333333333333	0.24700000000000005	0.06803924770774633
-1.6333333333333333	0.32600000000000007	0.06033871598769761
-1.6333333333333333	0.405	0.05544025480918172
-1.6333333333333333	0.4840000000000001	0.05221390680508189
-1.6333333333333333	0.5630000000000001	0.050114704776006644
-1.6333333333333333	0.6420000000000001	0.04884233121915915
-1.6333333333333333	0.7210000000000001	0.0482169035996262
-1.6333333333333333	0.8	0.0480580495006973
-1.6333333333333333	0.8900000000000001	0.04780116323015652
-1.6333333333333333	0.9800000000000002	0.9852271849476711
-1.6333333333333333	1.0699999999999998	1.0324246549894236
-1.6333333333333333	1.1600000000000001	1.5021211592281551
-1.6333333333333333	1.25	1.8827076680005073
-1.6333333333333333	1.3399999999999999	2.0335327738702427
-1.6333333333333333	1.4300000000000002	2.1613430626065853
-1.6333333333333333	1.52	2.2626430550993546
-1.6333333333333333	1.61	2.3374637915574463
-1.6333333333333333	1.7	2.387942254983878
-1.6333333333333333	1.73	2.387385502144657
-1.6333333333333333	1.7600000000000002	2.4164101531814994
-1.6333333333333333	1.79	2.415772866376516
-1.6333333333333333	1.82	2.4160426910942845
-1.6333333333333333	1.85	2.4158714725363
-1.6333333333333333	1.88	2.426341565738858
-1.6333333333333333	1.9100000000000001	2.4262477560656848
-1.6333333333333333	1.94	2.4262354173118985
-1.6333333333333333	1.97	2.426256223453967
-1.6333333333333333	2.	2.426324152237886
-1.2666666666666666	0.01	0.4025965162482132
-1.2666666666666666	0.08900000000000002	0.136839144416322
-1.2666666666666666	0.16800000000000004	0.10048979304673475
-1.2666666666666666	0.24700000000000005	0.08401306912491824
-1.2666666666666666	0.32600000000000007	0.07450736897682478
-1.2666666666666666	0.405	0.06846004499411477
-1.2666666666666666	0.4840000000000001	0.06447677449595514
-1.2666666666666666	0.5630000000000001	0.06188495646797758
-1.2666666666666666	0.6420000000000001	0.06031390923173212
-1.2666666666666666	0.7210000000000001	0.05954157101083728
-1.2666666666666666	0.8	0.05934523743998618
-1.2666666666666666	0.8900000000000001	0.059027737361105
-1.2666666666666666	0.9800000000000002	1.0310086011776152
-1.2666666666666666	1.0699999999999998	0.8944016996230526
-1.2666666666666666	1.1600000000000001	1.5021874609300496
-1.2666666666666666	1.25	1.8827338917878405
-1.2666666666666666	1.3399999999999999	2.033815673822057
-1.2666666666666666	1.4300000000000002	2.1614115352269274
-1.2666666666666666	1.52	2.2627076505697112
-1.2666666666666666	1.61	2.337648584790753
-1.2666666666666666	1.7	2.387935249361492
-1.2666666666666666	1.73	2.3873744364362133
-1.2666666666666666	1.7600000000000002	2.4158916199032516
-1.2666666666666666	1.79	2.4158265645512986
-1.2666666666666666	1.82	2.4159217047011063
-1.2666666666666666	1.85	2.415899045332188
-1.2666666666666666	1.88	2.4263368895805355
-1.2666666666666666	1.9100000000000001	2.4260997934600135
-1.2666666666666666	1.94	2.4263397249933965
-1.2666666666666666	1.97	2.4263093392815933
-1.2666666666666666	2.	2.4263250456559966
-0.9	0.01	0.4940842646060866
-0.9	0.08900000000000002	0.16887411429670293
-0.9	0.16800000000000004	0.12405603984146261
-0.9	0.24700000000000005	0.10372718474242393
-0.9	0.32600000000000007	0.09199603028403085
-0.9	0.405	0.08453186524736547
-0.9	0.4840000000000001	0.07961489970427073
-0.9	0.5630000000000001	0.07641531434705368
-0.9	0.6420000000000001	0.07447571806913879
-0.9	0.7210000000000001	0.07352200335336782
-0.9	0.8	0.07327924612977765
-0.9	0.8900000000000001	0.07288667908781661
-0.9	0.9800000000000002	0.9727532889523498
-0.9	1.0699999999999998	0.8943771167213758
-0.9	1.1600000000000001	1.5024644331843962
-0.9	1.25	1.8826053881349352
-0.9	1.3399999999999999	2.0337061446737854
-0.9	1.4300000000000002	2.161325176964056
-0.9	1.52	2.262781886595424
-0.9	1.61	2.337695878409182
-0.9	1.7	2.387897344087557
-0.9	1.73	2.3873715044631716
-0.9	1.7600000000000002	2.416163936259116
-0.9	1.79	2.4162896833780554
-0.9	1.82	2.4161483015813117
-0.9	1.85	2.4159773833937086
-0.9	1.88	2.426183974387217
-0.9	1.9100000000000001	2.426349102467541
-0.9	1.94	2.4262958464047144
-0.9	1.97	2.42630593016448
-0.9	2.	2.4263343899044467
-0.5333333333333334	0.01	0.6044035097393151
-0.5333333333333334	0.08900000000000002	0.20832979505583787
-0.5333333333333334	0.16800000000000004	0.15311732522685956
-0.5333333333333334	0.24700000000000005	0.12804861644100252
-0.5333333333333334	0.32600000000000007	0.11357641271558964
-0.5333333333333334	0.405	0.10436621733961222
-0.5333333333333334	0.4840000000000001	0.09829822368462522
-0.5333333333333334	0.5630000000000001	0.09434921936939973
-0.5333333333333334	0.6420000000000001	0.09195502010962982
-0.5333333333333334	0.7210000000000001	0.0907774287102987
-0.5333333333333334	0.8	0.09047706454598757
-0.5333333333333334	0.8900000000000001	0.08999139651366958
-0.5333333333333334	0.9800000000000002	1.0310508201156428
-0.5333333333333334	1.0699999999999998	0.8945140034881003
-0.5333333333333334	1.1600000000000001	1.5025000299566633
-0.5333333333333334	1.25	1.8826374766999032
-0.5333333333333334	1.3399999999999999	2.0338384934558427
-0.5333333333333334	1.4300000000000002	2.161376383649803
-0.5333333333333334	1.52	2.262755782013137
-0.5333333333333334	1.61	2.337735585159531
-0.5333333333333334	1.7	2.3879599664157425
-0.5333333333333334	1.73	2.3873678127964033
-0.5333333333333334	1.7600000000000002	2.4164028673665565
-0.5333333333333334	1.79	2.4162698274835295
-0.5333333333333334	1.82	2.416130765513913
-0.5333333333333334	1.85	2.4159762321610105
-0.5333333333333334	1.88	2.426300056380256
-0.5333333333333334	1.9100000000000001	2.4263082940596217
-0.5333333333333334	1.94	2.4263011992318604
-0.5333333333333334	1.97	2.4263365077360595
-0.5333333333333334	2.	2.426330645941425
-0.16666666666666674	0.01	0.735798031454867
-0.16666666666666674	0.08900000000000002	0.25685566938527676
-0.16666666666666674	0.16800000000000004	0.1889271297242823
-0.16666666666666674	0.24700000000000005	0.1580376166548771
-0.16666666666666674	0.32600000000000007	0.14019412606598877
-0.16666666666666674	0.405	0.1288346726801596
-0.16666666666666674	0.4840000000000001	0.12134909019491118
-0.16666666666666674	0.5630000000000001	0.11647674326695166
-0.16666666666666674	0.6420000000000001	0.11352217013752872
-0.16666666666666674	0.7210000000000001	0.11206829411137174
-0.16666666666666674	0.8	0.111696311725076
-0.16666666666666674	0.8900000000000001	0.11109490929435095
-0.16666666666666674	0.9800000000000002	1.0310630754563892
-0.16666666666666674	1.0699999999999998	0.894327076444018
-0.16666666666666674	1.1600000000000001	1.5025950572656541
-0.16666666666666674	1.25	1.8828687487701534
-0.16666666666666674	1.3399999999999999	2.0338938239643563
-0.16666666666666674	1.4300000000000002	2.161463440240603
-0.16666666666666674	1.52	2.262800181829161
-0.16666666666666674	1.61	2.337728490268765
-0.16666666666666674	1.7	2.38796463807249
-0.16666666666666674	1.73	2.387374877364016
-0.16666666666666674	1.7600000000000002	2.416379271466762
-0.16666666666666674	1.79	2.416318165307088
-0.16666666666666674	1.82	2.4161639497265956
-0.16666666666666674	1.85	2.4159617617551925
-0.16666666666666674	1.88	2.4263592715821987
-0.16666666666666674	1.9100000000000001	2.4263527987511195
-0.16666666666666674	1.94	2.4263493773522256
-0.16666666666666674	1.97	2.426337153984017
-0.16666666666666674	2.	2.426335351665169
0.19999999999999996	0.01	0.8894456392667692
0.19999999999999996	0.08900000000000002	0.3164068940361988
0.19999999999999996	0.16800000000000004	0.2330004001256396
0.19999999999999996	0.24700000000000005	0.19498394773943553
0.19999999999999996	0.32600000000000007	0.17300297983126806
0.19999999999999996	0.405	0.15900250443201763
0.19999999999999996	0.4840000000000001	0.14977360186273472
0.19999999999999996	0.5630000000000001	0.14376501509222742
0.19999999999999996	0.6420000000000001	0.1401203854579342
0.19999999999999996	0.7210000000000001	0.13832573793904593
0.19999999999999996	0.8	0.13786438333747295
0.19999999999999996	0.8900000000000001	0.13711863618229003
0.19999999999999996	0.9800000000000002	0.91176650575968
0.19999999999999996	1.0699999999999998	0.8949099036813243
0.19999999999999996	1.1600000000000001	1.5027122201022554
0.19999999999999996	1.25	1.8829288770315982
0.19999999999999996	1.3399999999999999	2.033923042626838
0.19999999999999996	1.4300000000000002	2.1615232573481653
0.19999999999999996	1.52	2.262836144581274
0.19999999999999996	1.61	2.33774842833132
0.19999999999999996	1.7	2.387969380645302
0.19999999999999996	1.73	2.3873875373195848
0.19999999999999996	1.7600000000000002	2.4164687026319585
0.19999999999999996	1.79	2.416287108229606
0.19999999999999996	1.82	2.4161378243353813
0.19999999999999996	1.85	2.41597007723197
0.19999999999999996	1.88	2.4263518004661306
0.19999999999999996	1.9100000000000001	2.4263413585201925
0.19999999999999996	1.94	2.426349144768295
0.19999999999999996	1.97	2.426331312836112
0.19999999999999996	2.	2.4263298608787456
0.5666666666666669	0.01	1.0643805997594615
0.5666666666666669	0.08900000000000002	0.3892464027757674
0.5666666666666669	0.16800000000000004	0.2871461984357312
0.5666666666666669	0.24700000000000005	0.2404435258683815
0.5666666666666669	0.32600000000000007	0.2134017152662018
0.5666666666666669	0.405	0.19616456690618408
0.5666666666666669	0.4840000000000001	0.18479652971199806
0.5666666666666669	0.5630000000000001	0.17739241287349927
0.5666666666666669	0.6420000000000001	0.17289930723149458
0.5666666666666669	0.7210000000000001	0.1706845715825748
0.5666666666666669	0.8	0.17011111244142055
0.5666666666666669	0.8900000000000001	0.16918460334827742
0.5666666666666669	0.9800000000000002	1.0310776238980845
0.5666666666666669	1.0699999999999998	0.8951619887541188
0.5666666666666669	1.1600000000000001	1.5028909055353055
0.5666666666666669	1.25	1.883035419862312
0.5666666666666669	1.3399999999999999	2.0340290954028255
0.5666666666666669	1.4300000000000002	2.161584126735949
0.5666666666666669	1.52	2.262897893460361
0.5666666666666669	1.61	2.3377816779637213
0.5666666666666669	1.7	2.3879711847424163
0.5666666666666669	1.73	2.387409146789875
0.5666666666666669	1.7600000000000002	2.416456883434967
0.5666666666666669	1.79	2.416315433965064
0.5666666666666669	1.82	2.4161523799532034
0.5666666666666669	1.85	2.4159832913632155
0.5666666666666669	1.88	2.42635492731807
0.5666666666666669	1.9100000000000001	2.4263540838186626
0.5666666666666669	1.94	2.426347030347738
0.5666666666666669	1.97	2.4263375698845375
0.5666666666666669	2.	2.426336766964611
0.9333333333333331	0.01	1.2562478201711793
0.9333333333333331	0.08900000000000002	0.4778900279111232
0.9333333333333331	0.16800000000000004	0.35348380995319184
0.9333333333333331	0.24700000000000005	0.29626924404717103
0.9333333333333331	0.32600000000000007	0.26306882387481384
0.9333333333333331	0.405	0.2418811416784358
0.9333333333333331	0.4840000000000001	0.2278972816172815
0.9333333333333331	0.5630000000000001	0.21878415750780933
0.9333333333333331	0.6420000000000001	0.213250234803717
0.9333333333333331	0.7210000000000001	0.2105181961817112
0.9333333333333331	0.8	0.20980311291371764
0.9333333333333331	0.8900000000000001	0.2086486008617987
0.9333333333333331	0.9800000000000002	1.0310820431190568
0.9333333333333331	1.0699999999999998	0.8957822277943691
0.9333333333333331	1.1600000000000001	1.5031510568439184
0.9333333333333331	1.25	1.8831914213516556
0.9333333333333331	1.3399999999999999	2.0341609780074625
0.9333333333333331	1.4300000000000002	2.161697387331668
0.9333333333333331	1.52	2.2629698905008855
0.9333333333333331	1.61	2.337829870494704
0.9333333333333331	1.7	2.387977925438074
0.9333333333333331	1.73	2.387442145712369
0.9333333333333331	1.7600000000000002	2.416474234142313
0.9333333333333331	1.79	2.4163288351665377
0.9333333333333331	1.82	2.4161654636087357
0.9333333333333331	1.85	2.4159813856917878
0.9333333333333331	1.88	2.4263528616448493
0.9333333333333331	1.9100000000000001	2.4263546602490207
0.9333333333333331	1.94	2.426343371673773
0.9333333333333331	1.97	2.4263413941259575
0.9333333333333331	2.	2.4263335256558816
1.2999999999999998	0.01	1.4565434578549927
1.2999999999999998	0.08900000000000002	0.5849429337380626
1.2999999999999998	0.16800000000000004	0.4344192897638143
1.2999999999999998	0.24700000000000005	0.36462228522496654
1.2999999999999998	0.32600000000000007	0.3239863000472185
1.2999999999999998	0.405	0.2980070461194274
1.2999999999999998	0.4840000000000001	0.2808412416020665
1.2999999999999998	0.5630000000000001	0.2696445478684452
1.2999999999999998	0.6420000000000001	0.26283844269748713
1.2999999999999998	0.7210000000000001	0.2594703636065335
1.2999999999999998	0.8	0.25857474999878854
1.2999999999999998	0.8900000000000001	0.2571299560521907
1.2999999999999998	0.9800000000000002	1.0310864530584547
1.2999999999999998	1.0699999999999998	0.896655823144068
1.2999999999999998	1.1600000000000001	1.5035854893880398
1.2999999999999998	1.25	1.883429856830473
1.2999999999999998	1.3399999999999999	2.0343757529564725
1.2999999999999998	1.4300000000000002	2.1618421521001987
1.2999999999999998	1.52	2.26308509600592
1.2999999999999998	1.61	2.3378843528820967
1.2999999999999998	1.7	2.3880134136600226
1.2999999999999998	1.73	2.387472787090247
1.2999999999999998	1.7600000000000002	2.4164773366262895
1.2999999999999998	1.79	2.4163365762779763
1.2999999999999998	1.82	2.416178256611166
1.2999999999999998	1.85	2.41600480150951
1.2999999999999998	1.88	2.426351714686539
1.2999999999999998	1.9100000000000001	2.426354140035899
1.2999999999999998	1.94	2.426342800503586
1.2999999999999998	1.97	2.426338601873062
1.2999999999999998	2.	2.426334754783118
1.6666666666666665	0.01	1.6533458072341363
1.6666666666666665	0.08900000000000002	0.712741551847915
1.6666666666666665	0.16800000000000004	0.5325397408348411
1.6666666666666665	0.24700000000000005	0.44793806164823186
1.6666666666666665	0.32600000000000007	0.39843439677124404
1.6666666666666665	0.405	0.3666997257128907
1.6666666666666665	0.4840000000000001	0.34569462799527945
1.6666666666666665	0.5630000000000001	0.33197519323862806
1.6666666666666665	0.6420000000000001	0.3236227840502973
1.6666666666666665	0.7210000000000001	0.3194747222352324
1.6666666666666665	0.8	0.318345648985134
1.6666666666666665	0.8900000000000001	0.3165269415673602
1.6666666666666665	0.9800000000000002	1.031093591300675
1.6666666666666665	1.0699999999999998	0.897944900089608
1.6666666666666665	1.1600000000000001	1.5041964920762685
1.6666666666666665	1.25	1.8838149306720635
1.6666666666666665	1.3399999999999999	2.034688375229883
1.6666666666666665	1.4300000000000002	2.1621121002125485
1.6666666666666665	1.52	2.263260347537129
1.6666666666666665	1.61	2.3379650118141075
1.6666666666666665	1.7	2.3880466288035356
1.6666666666666665	1.73	2.3875250900755267
1.6666666666666665	1.7600000000000002	2.416481650497022
1.6666666666666665	1.79	2.416344399613106
1.6666666666666665	1.82	2.416181944093367
1.6666666666666665	1.85	2.416023836396049
1.6666666666666665	1.88	2.4263581071744422
1.6666666666666665	1.9100000000000001	2.426354015620076
1.6666666666666665	1.94	2.42634816538477
1.6666666666666665	1.97	2.4263406207692495
1.6666666666666665	2.	2.4263331750136445
2.033333333333333	0.01	1.8340160176484874
2.033333333333333	0.08900000000000002	0.8626978910448492
2.033333333333333	0.16800000000000004	0.6503580486841978
2.033333333333333	0.24700000000000005	0.5488024853744612
2.033333333333333	0.32600000000000007	0.4889245605649169
2.033333333333333	0.405	0.45038043206570494
2.033333333333333	0.4840000000000001	0.4248008536211092
2.033333333333333	0.5630000000000001	0.4080593638649099
2.033333333333333	0.6420000000000001	0.3978434600188089
2.033333333333333	0.7210000000000001	0.39274285479706345
2.033333333333333	0.8	0.39130720769463156
2.033333333333333	0.8900000000000001	0.38899991531325623
2.033333333333333	0.9800000000000002	1.0310971607626296
2.033333333333333	1.0699999999999998	0.900099167268542
2.033333333333333	1.1600000000000001	1.5052125801675915
2.033333333333333	1.25	1.8843797264418045
2.033333333333333	1.3399999999999999	2.035169976261372
2.033333333333333	1.4300000000000002	2.162523453704905
2.033333333333333	1.52	2.263515499436775
2.033333333333333	1.61	2.33809518367295
2.033333333333333	1.7	2.3880980470785405
2.033333333333333	1.73	2.3875980223441835
2.033333333333333	1.7600000000000002	2.4164933121156804
2.033333333333333	1.79	2.416349349803705
2.033333333333333	1.82	2.416205215773994
2.033333333333333	1.85	2.4160476954092776
2.033333333333333	1.88	2.426360176159328
2.033333333333333	1.9100000000000001	2.426355658645509
2.033333333333333	1.94	2.4263480235536745
2.033333333333333	1.97	2.42634251931998
2.033333333333333	2.	2.426335255277498
2.4000000000000004	0.01	1.9887899754847727
2.4000000000000004	0.08900000000000002	1.0342808370034038
2.4000000000000004	0.16800000000000004	0.7898096505180974
2.4000000000000004	0.24700000000000005	0.6696650887817971
2.4000000000000004	0.32600000000000007	0.598014052762894
2.4000000000000004	0.405	0.5516029552632891
2.4000000000000004	0.4840000000000001	0.5206791077769778
2.4000000000000004	0.5630000000000001	0.5003773718992122
2.4000000000000004	0.6420000000000001	0.4879456409518977
2.4000000000000004	0.7210000000000001	0.481689714431223
2.4000000000000004	0.8	0.47984440495807557
2.4000000000000004	0.8900000000000001	0.4768893578318839
2.4000000000000004	0.9800000000000002	1.0311042572744207
2.4000000000000004	1.0699999999999998	0.9035737609675099
2.4000000000000004	1.1600000000000001	1.5067169712942643
2.4000000000000004	1.25	1.8852475066985066
2.4000000000000004	1.3399999999999999	2.03589650006327
2.4000000000000004	1.4300000000000002	2.1631497423963073
2.4000000000000004	1.52	2.2639288221642038
2.4000000000000004	1.61	2.33829050605547
2.4000000000000004	1.7	2.3881719366242966
2.4000000000000004	1.73	2.3877126160985114
2.4000000000000004	1.7600000000000002	2.4165152799767893
2.4000000000000004	1.79	2.416375283877478
2.4000000000000004	1.82	2.416230518752405
2.4000000000000004	1.85	2.416083116340067
2.4000000000000004	1.88	2.426358888741422
2.4000000000000004	1.9100000000000001	2.4263561220760237
2.4000000000000004	1.94	2.4263482761258715
2.4000000000000004	1.97	2.4263458427184292
2.4000000000000004	2.	2.4263399211918952
2.766666666666667	0.01	2.1131475808450566
2.766666666666667	0.08900000000000002	1.2237714063126537
2.766666666666667	0.16800000000000004	0.9514084531696031
2.766666666666667	0.24700000000000005	0.8122922282834666
2.766666666666667	0.32600000000000007	0.7279209461414391
2.766666666666667	0.405	0.6727588361069704
2.766666666666667	0.4840000000000001	0.635783044990532
2.766666666666667	0.5630000000000001	0.6113952319567455
2.766666666666667	0.6420000000000001	0.5963844136652413
2.766666666666667	0.7210000000000001	0.588743301781857
2.766666666666667	0.8	0.586342526223686
2.766666666666667	0.8900000000000001	0.5825193847945679
2.766666666666667	0.9800000000000002	1.0311099587142787
2.766666666666667	1.0699999999999998	0.909276512809587
2.766666666666667	1.1600000000000001	1.509134773219105
2.766666666666667	1.25	1.8865691414204968
2.766666666666667	1.3399999999999999	2.0370488707885253
2.766666666666667	1.4300000000000002	2.1640953011061974
2.766666666666667	1.52	2.2645454959982354
2.766666666666667	1.61	2.3385964233846206
2.766666666666667	1.7	2.388288052327618
2.766666666666667	1.73	2.387891694232013
2.766666666666667	1.7600000000000002	2.416541211141889
2.766666666666667	1.79	2.416406503685224
2.766666666666667	1.82	2.4162652256339126
2.766666666666667	1.85	2.4161395809733444
2.766666666666667	1.88	2.4263596114426997
2.766666666666667	1.9100000000000001	2.4263555360198135
2.766666666666667	1.94	2.426352573557
2.766666666666667	1.97	2.426345229943885
2.766666666666667	2.	2.4263448590529992
3.1333333333333337	0.01	2.207761503677
3.1333333333333337	0.08900000000000002	1.4233604756545681
3.1333333333333337	0.16800000000000004	1.1330768274864735
3.1333333333333337	0.24700000000000005	0.9768763641770629
3.1333333333333337	0.32600000000000007	0.8798407616876833
3.1333333333333337	0.405	0.8155279615827999
3.1333333333333337	0.4840000000000001	0.7720340638129765
3.1333333333333337	0.5630000000000001	0.7431493120058578
3.1333333333333337	0.6420000000000001	0.7252362401594935
3.1333333333333337	0.7210000000000001	0.7159673456868136
3.1333333333333337	0.8	0.7128095662551819
3.1333333333333337	0.8900000000000001	0.7078216340466748
3.1333333333333337	0.9800000000000002	1.0311164044283319
3.1333333333333337	1.0699999999999998	0.9188501404040459
3.1333333333333337	1.1600000000000001	1.5128424292638285
3.1333333333333337	1.25	1.8886298453721269
3.1333333333333337	1.3399999999999999	2.038790986232535
3.1333333333333337	1.4300000000000002	2.1655405845823283
3.1333333333333337	1.52	2.2654968104708915
3.1333333333333337	1.61	2.339066546433658
3.1333333333333337	1.7	2.3884582160197074
3.1333333333333337	1.73	2.388156913147665
3.1333333333333337	1.7600000000000002	2.4165805758486445
3.1333333333333337	1.79	2.416446753726831
3.1333333333333337	1.82	2.416321746790108
3.1333333333333337	1.85	2.4162151444156774
3.1333333333333337	1.88	2.4263606958186115
3.1333333333333337	1.9100000000000001	2.4263580693674607
3.1333333333333337	1.94	2.426352852922029
3.1333333333333337	1.97	2.4263494008594337
3.1333333333333337	2.	2.426348879152661
3.5	0.01	2.276698994282929
3.5	0.08900000000000002	1.6215702676703159
3.5	0.16800000000000004	1.3289913388320562
3.5	0.24700000000000005	1.1608507913229578
3.5	0.32600000000000007	1.0529227898719813
3.5	0.405	0.9799999120932767
3.5	0.4840000000000001	0.9300482507113245
3.5	0.5630000000000001	0.8965431122943195
3.5	0.6420000000000001	0.8755403002664953
3.5	0.7210000000000001	0.8644237312166662
3.5	0.8	0.8602483851911753
3.5	0.8900000000000001	0.8537197744133443
3.5	0.9800000000000002	1.0311233798336783
3.5	1.0699999999999998	0.9352050291420229
3.5	1.1600000000000001	1.518712913134703
3.5	1.25	1.891757101756185
3.5	1.3399999999999999	2.0415123939443576
3.5	1.4300000000000002	2.1677597632819725
3.5	1.52	2.266941215202549
3.5	1.61	2.3397627470543245
3.5	1.7	2.388726092105345
3.5	1.73	2.388552944602955
3.5	1.7600000000000002	2.41663493038892
3.5	1.79	2.4165177114708905
3.5	1.82	2.4163980926425377
3.5	1.85	2.4163390945434164
3.5	1.88	2.4263632310034042
3.5	1.9100000000000001	2.4263606121056904
3.5	1.94	2.4263560666241224
3.5	1.97	2.4263507155150283
3.5	2.	2.4263550972276513
3.8666666666666663	0.01	2.325324882065436
3.8666666666666663	0.08900000000000002	1.8056492289837176
3.8666666666666663	0.16800000000000004	1.5292585802502716
3.8666666666666663	0.24700000000000005	1.3578143163662142
3.8666666666666663	0.32600000000000007	1.2430797592197413
3.8666666666666663	0.405	1.1635321649143593
3.8666666666666663	0.4840000000000001	1.1080721351476461
3.8666666666666663	0.5630000000000001	1.0703514416418722
3.8666666666666663	0.6420000000000001	1.0463534946189879
3.8666666666666663	0.7210000000000001	1.0332626828858693
3.8666666666666663	0.8	1.0277798434336367
3.8666666666666663	0.8900000000000001	1.0192964785258636
3.8666666666666663	0.9800000000000002	0.9327676066597571
3.8666666666666663	1.0699999999999998	0.9640541154033099
3.8666666666666663	1.1600000000000001	1.5279514200982125
3.8666666666666663	1.25	1.8965619613154778
3.8666666666666663	1.3399999999999999	2.0456529240611485
3.8666666666666663	1.4300000000000002	2.1711219391355923
3.8666666666666663	1.52	2.2691050503386783
3.8666666666666663	1.61	2.3407991744667314
3.8666666666666663	1.7	2.3891141717889064
3.8666666666666663	1.73	2.389125820424575
3.8666666666666663	1.7600000000000002	2.4167272919794565
3.8666666666666663	1.79	2.4166166823108615
3.8666666666666663	1.82	2.4165193048539413
3.8666666666666663	1.85	2.4165098783217775
3.8666666666666663	1.88	2.4263669786640465
3.8666666666666663	1.9100000000000001	2.4263635951760794
3.8666666666666663	1.94	2.426361708301382
3.8666666666666663	1.97	2.4263558938406975
3.8666666666666663	2.	2.4263633523175847
4.2333333333333325	0.01	2.358833116652247
4.2333333333333325	0.08900000000000002	1.9651456744509583
4.2333333333333325	0.16800000000000004	1.7213602607854446
4.2333333333333325	0.24700000000000005	1.5574187376021675
4.2333333333333325	0.32600000000000007	1.4422162723890313
4.2333333333333325	0.405	1.3597365027231545
4.2333333333333325	0.4840000000000001	1.3009005319389981
4.2333333333333325	0.5630000000000001	1.2601384878647177
4.2333333333333325	0.6420000000000001	1.233696398792694
4.2333333333333325	0.7210000000000001	1.218714187873057
4.2333333333333325	0.8	1.2116864246636463
4.2333333333333325	0.8900000000000001	1.2009303952208228
4.2333333333333325	0.9800000000000002	1.112105877118139
4.2333333333333325	1.0699999999999998	1.049313494307191
4.2333333333333325	1.1600000000000001	1.542610748603209
4.2333333333333325	1.25	1.9039075089432458
4.2333333333333325	1.3399999999999999	2.0519505564824554
4.2333333333333325	1.4300000000000002	2.1761461293076922
4.2333333333333325	1.52	2.272285958875059
4.2333333333333325	1.61	2.342325101564676
4.2333333333333325	1.7	2.389690674364727
4.2333333333333325	1.73	2.3899486089914452
4.2333333333333325	1.7600000000000002	2.416853704416182
4.2333333333333325	1.79	2.4167603994242395
4.2333333333333325	1.82	2.4166968900020014
4.2333333333333325	1.85	2.4167552851129037
4.2333333333333325	1.88	2.4263697192790135
4.2333333333333325	1.9100000000000001	2.4263679243303047
4.2333333333333325	1.94	2.4263642690742393
4.2333333333333325	1.97	2.4263627398155347
4.2333333333333325	2.	2.4263739627665983
4.6	0.01	2.3815504826853457
4.6	0.08900000000000002	2.0946079430337523
4.6	0.16800000000000004	1.893356156601343
4.6	0.24700000000000005	1.7470803221501277
4.6	0.32600000000000007	1.6388123670142343
4.6	0.405	1.5584086216539783
4.6	0.4840000000000001	1.4994605065441184
4.6	0.5630000000000001	1.4576786842428693
4.6	0.6420000000000001	1.4299136075560903
4.6	0.7210000000000001	1.4134663060154813
4.6	0.8	1.404835424731395
4.6	0.8900000000000001	1.3918385933641586
4.6	0.9800000000000002	1.3057631662953653
4.6	1.0699999999999998	1.2506878537435344
4.6	1.1600000000000001	1.5660539527848516
4.6	1.25	1.9150542763799558
4.6	1.3399999999999999	2.061393370110956
4.6	1.4300000000000002	2.1835155806746904
4.6	1.52	2.2768747826946294
4.6	1.61	2.3445200324690445
4.6	1.7	2.390518855149437
4.6	1.73	2.39109763801071
4.6	1.7600000000000002	2.4170405844252616
4.6	1.79	2.4169697659421767
4.6	1.82	2.4169441294173595
4.6	1.85	2.417094446711789
4.6	1.88	2.4263765719927046
4.6	1.9100000000000001	2.42637373799889
4.6	1.94	2.426371422693395
4.6	1.97	2.426372860039411
4.6	2.	2.426389231937542
4.966666666666666	0.01	2.396780642309727
4.966666666666666	0.08900000000000002	2.1939362818515593
4.966666666666666	0.16800000000000004	2.0372470275252006
4.966666666666666	0.24700000000000005	1.9152929978942173
4.966666666666666	0.32600000000000007	1.8203894873906388
4.966666666666666	0.405	1.7471952295608733
4.966666666666666	0.4840000000000001	1.691904901599325
4.966666666666666	0.5630000000000001	1.6516884046975655
4.966666666666666	0.6420000000000001	1.6242110966032444
4.966666666666666	0.7210000000000001	1.6071407156938133
4.966666666666666	0.8	1.5971802555268602
4.966666666666666	0.8900000000000001	1.5825683556724581
4.966666666666666	0.9800000000000002	1.5041135835084123
4.966666666666666	1.0699999999999998	1.4577432363411356
4.966666666666666	1.1600000000000001	1.6071201582249992
4.966666666666666	1.25	1.931890003333649
4.966666666666666	1.3399999999999999	2.075343606664075
4.966666666666666	1.4300000000000002	2.194093943003526
4.966666666666666	1.52	2.283329837535522
4.966666666666666	1.61	2.3475851524570985
4.966666666666666	1.7	2.3916759024994936
4.966666666666666	1.73	2.3926634571753844
4.966666666666666	1.7600000000000002	2.417299239881132
4.966666666666666	1.79	2.417260805981044
4.966666666666666	1.82	2.4172901275942795
4.966666666666666	1.85	2.4175459455742714
4.966666666666666	1.88	2.4263839505394
4.966666666666666	1.9100000000000001	2.426381174741619
4.966666666666666	1.94	2.4263806554447656
4.966666666666666	1.97	2.4263842413791434
4.966666666666666	2.	2.4264053759853788
5.333333333333333	0.01	2.4069154746526427
5.333333333333333	0.08900000000000002	2.2667795151256374
5.333333333333333	0.16800000000000004	2.1505057916423325
5.333333333333333	0.24700000000000005	2.0548091804698467
5.333333333333333	0.32600000000000007	1.9769781054239628
5.333333333333333	0.405	1.9147851691848237
5.333333333333333	0.4840000000000001	1.866394005098143
5.333333333333333	0.5630000000000001	1.8302391688061075
5.333333333333333	0.6420000000000001	1.8047993395117488
5.333333333333333	0.7210000000000001	1.7882502273434735
5.333333333333333	0.8	1.7776250390756514
5.333333333333333	0.8900000000000001	1.762466333431204
5.333333333333333	0.9800000000000002	1.6951641562425452
5.333333333333333	1.0699999999999998	1.6573455432994382
5.333333333333333	1.1600000000000001	1.7127538135872495
5.333333333333333	1.25	1.9573846340921794
5.333333333333333	1.3399999999999999	2.095635967846941
5.333333333333333	1.4300000000000002	2.2089304005272132
5.333333333333333	1.52	2.292162861360269
5.333333333333333	1.61	2.3517456903308402
5.333333333333333	1.7	2.3932501332966565
5.333333333333333	1.73	2.394717492641723
5.333333333333333	1.7600000000000002	2.4176583011634603
5.333333333333333	1.79	2.4176561483494337
5.333333333333333	1.82	2.4177456324751465
5.333333333333333	1.85	2.4181263830593944
5.333333333333333	1.88	2.4263921238664152
5.333333333333333	1.9100000000000001	2.426393175474416
5.333333333333333	1.94	2.4263940408307323
5.333333333333333	1.97	2.426399642716036
5.333333333333333	2.	2.4264234657989108
5.699999999999999	0.01	2.4136254209262438
5.699999999999999	0.08900000000000002	2.3184069748689096
5.699999999999999	0.16800000000000004	2.235257861115288
5.699999999999999	0.24700000000000005	2.163828557150644
5.699999999999999	0.32600000000000007	2.1036064489353565
5.699999999999999	0.405	2.0539949304769407
5.699999999999999	0.4840000000000001	2.014348315182589
5.699999999999999	0.5630000000000001	1.9839656809296433
5.699999999999999	0.6420000000000001	1.9619671690768168
5.699999999999999	0.7210000000000001	1.9470322363332746
5.699999999999999	0.8	1.9367032375294202
5.699999999999999	0.8900000000000001	1.9221907779764507
5.699999999999999	0.9800000000000002	1.8676245042317703
5.699999999999999	1.0699999999999998	1.8376243519857258
5.699999999999999	1.1600000000000001	1.8671792357255772
5.699999999999999	1.25	2.003826031537838
5.699999999999999	1.3399999999999999	2.1250817599696403
5.699999999999999	1.4300000000000002	2.2285048513986925
5.699999999999999	1.52	2.3038434382486015
5.699999999999999	1.61	2.357210370558955
5.699999999999999	1.7	2.3953147590596777
5.699999999999999	1.73	2.3973127489375203
5.699999999999999	1.7600000000000002	2.418130891825946
5.699999999999999	1.79	2.4181741879239445
5.699999999999999	1.82	2.4183338435000787
5.699999999999999	1.85	2.4188413064677667
5.699999999999999	1.88	2.4264062002497386
5.699999999999999	1.9100000000000001	2.426405444542517
5.699999999999999	1.94	2.42640920163189
5.699999999999999	1.97	2.426416030089182
5.699999999999999	2.	2.4264434757938207
6.066666666666666	0.01	2.418053774429031
6.066666666666666	0.08900000000000002	2.3541037511196445
6.066666666666666	0.16800000000000004	2.296237483872474
6.066666666666666	0.24700000000000005	2.24494353817897
6.066666666666666	0.32600000000000007	2.200490387609462
6.066666666666666	0.405	2.1629663193080586
6.066666666666666	0.4840000000000001	2.132305002595865
6.066666666666666	0.5630000000000001	2.108282377118797
6.066666666666666	0.6420000000000001	2.090435689816899
6.066666666666666	0.7210000000000001	2.077859851598982
6.066666666666666	0.8	2.068673511912424
6.066666666666666	0.8900000000000001	2.0559009283308627
6.066666666666666	0.9800000000000002	2.0137780286871934
6.066666666666666	1.0699999999999998	1.9905366030601466
6.066666666666666	1.1600000000000001	2.0069108388396106
6.066666666666666	1.25	2.0799620334157107
6.066666666666666	1.3399999999999999	2.165732664724851
6.066666666666666	1.4300000000000002	2.2521543320318576
6.066666666666666	1.52	2.3178566799313467
6.066666666666666	1.61	2.364118060536633
6.066666666666666	1.7	2.3979213423289387
6.066666666666666	1.73	2.400460271992932
6.066666666666666	1.7600000000000002	2.4187317273581246
6.066666666666666	1.79	2.41882473382131
6.066666666666666	1.82	2.419056310036316
6.066666666666666	1.85	2.41968573849363
6.066666666666666	1.88	2.426420469735461
6.066666666666666	1.9100000000000001	2.426422206398064
6.066666666666666	1.94	2.426425895763546
6.066666666666666	1.97	2.4264347070675885
6.066666666666666	2.	2.4264630987724245
6.433333333333333	0.01	2.420968856971924
6.433333333333333	0.08900000000000002	2.3783615110012657
6.433333333333333	0.16800000000000004	2.338859105379203
6.433333333333333	0.24700000000000005	2.303058636635098
6.433333333333333	0.32600000000000007	2.271401542597963
6.433333333333333	0.405	2.2441833353668774
6.433333333333333	0.4840000000000001	2.2215540640752023
6.433333333333333	0.5630000000000001	2.203503820448155
6.433333333333333	0.6420000000000001	2.1898031386433976
6.433333333333333	0.7210000000000001	2.1798470222926305
6.433333333333333	0.8	2.1722669305473543
6.433333333333333	0.8900000000000001	2.161839204283491
6.433333333333333	0.9800000000000002	2.130635105650329
6.433333333333333	1.0699999999999998	2.1131677821865296
6.433333333333333	1.1600000000000001	2.1220155776765646
6.433333333333333	1.25	2.1634514950808477
6.433333333333333	1.3399999999999999	2.21615745826347
6.433333333333333	1.4300000000000002	2.279599824644805
6.433333333333333	1.52	2.3333946229028952
6.433333333333333	1.61	2.372342610853014
6.433333333333333	1.7	2.4010751798694807
6.433333333333333	1.73	2.40408797721924
6.433333333333333	1.7600000000000002	2.4194673454376803
6.433333333333333	1.79	2.419607194395025
6.433333333333333	1.82	2.4199040730957
6.433333333333333	1.85	2.420632363238717
6.433333333333333	1.88	2.426437318849394
6.433333333333333	1.9100000000000001	2.4264398636451734
6.433333333333333	1.94	2.4264442882852078
6.433333333333333	1.97	2.42645379867539
6.433333333333333	2.	2.4264816996397944
6.800000000000001	0.01	2.4228855715128508
6.800000000000001	0.08900000000000002	2.3946510371466077
6.800000000000001	0.16800000000000004	2.3680414629372644
6.800000000000001	0.24700000000000005	2.343554216338203
6.800000000000001	0.32600000000000007	2.321590565495335
6.800000000000001	0.405	2.302454823418489
6.800000000000001	0.4840000000000001	2.2863392892401855
6.800000000000001	0.5630000000000001	2.2733081672496893
6.800000000000001	0.6420000000000001	2.263248534419223
6.800000000000001	0.7210000000000001	2.2557609887714998
6.800000000000001	0.8	2.2498810503517297
6.800000000000001	0.8900000000000001	2.2418502218170198
6.800000000000001	0.9800000000000002	2.219484528177118
6.800000000000001	1.0699999999999998	2.2067541450757653
6.800000000000001	1.1600000000000001	2.2113977691485966
6.800000000000001	1.25	2.235849254916571
6.800000000000001	1.3399999999999999	2.267534929173504
6.800000000000001	1.4300000000000002	2.309659296132934
6.800000000000001	1.52	2.3499632357963214
6.800000000000001	1.61	2.3812419663464226
6.800000000000001	1.7	2.404697134479332
6.800000000000001	1.73	2.407992262800786
6.800000000000001	1.7600000000000002	2.4203209282353373
6.800000000000001	1.79	2.4205019822292027
6.800000000000001	1.82	2.4208489215303604
6.800000000000001	1.85	2.421632629913974
6.800000000000001	1.88	2.4264551973087083
6.800000000000001	1.9100000000000001	2.4264582792385574
6.800000000000001	1.94	2.426462787188471
6.800000000000001	1.97	2.426472480680974
6.800000000000001	2.	2.426497833819011
7.166666666666667	0.01	2.424144539784819
7.166666666666667	0.08900000000000002	2.4055015500400114
7.166666666666667	0.16800000000000004	2.387738646330587
7.166666666666667	0.24700000000000005	2.3712219684800857
7.166666666666667	0.32600000000000007	2.3562619315747106
7.166666666666667	0.405	2.3431053572184184
7.166666666666667	0.4840000000000001	2.3319238258922703
7.166666666666667	0.5630000000000001	2.3227927260891743
7.166666666666667	0.6420000000000001	2.3156542264643853
7.166666666666667	0.7210000000000001	2.310244592342699
7.166666666666667	0.8	2.3058998810200166
7.166666666666667	0.8900000000000001	2.2999919661637924
7.166666666666667	0.9800000000000002	2.2843647694898284
7.166666666666667	1.0699999999999998	2.275319598406937
7.166666666666667	1.1600000000000001	2.277732793480672
7.166666666666667	1.25	2.292493869740161
7.166666666666667	1.3399999999999999	2.311767704366405
7.166666666666667	1.4300000000000002	2.3386878836677014
7.166666666666667	1.52	2.366636158274201
7.166666666666667	1.61	2.390240842246826
7.166666666666667	1.7	2.4085986014302283
7.166666666666667	1.73	2.4117490543346785
7.166666666666667	1.7600000000000002	2.4212590784607846
7.166666666666667	1.79	2.42146737380425
7.166666666666667	1.82	2.421839632941339
7.166666666666667	1.85	2.4226223831857494
7.166666666666667	1.88	2.426473100909228
7.166666666666667	1.9100000000000001	2.4264760942122043
7.166666666666667	1.94	2.4264810364569676
7.166666666666667	1.97	2.426489948038186
7.166666666666667	2.	2.426511018301865
7.533333333333334	0.01	2.4249710307797336
7.533333333333334	0.08900000000000002	2.4126911354886698
7.533333333333334	0.16800000000000004	2.400905517884918
7.533333333333334	0.24700000000000005	2.389870227692125
7.533333333333334	0.32600000000000007	2.3798081696634026
7.533333333333334	0.405	2.370902980839529
7.533333333333334	0.4840000000000001	2.3632855503802843
7.533333333333334	0.5630000000000001	2.357021862180048
7.533333333333334	0.6420000000000001	2.3520822216118185
7.533333333333334	0.7210000000000001	2.348289494934717
7.533333333333334	0.8	2.3451948656309747
7.533333333333334	0.8900000000000001	2.3409957992282844
7.533333333333334	0.9800000000000002	2.3302838028360555
7.533333333333334	1.0699999999999998	2.323993041839303
7.533333333333334	1.1600000000000001	2.3252292717817107
7.533333333333334	1.25	2.3343340319964434
7.533333333333334	1.3399999999999999	2.3462814124823814
7.533333333333334	1.4300000000000002	2.3633328780163976
7.533333333333334	1.52	2.381934610107455
7.533333333333334	1.61	2.3987375174764187
7.533333333333334	1.7	2.4124483117879354
7.533333333333334	1.73	2.4151336158062637
7.533333333333334	1.7600000000000002	2.422226836678102
7.533333333333334	1.79	2.422443223407668
7.533333333333334	1.82	2.422810268890523
7.533333333333334	1.85	2.423535034227545
7.533333333333334	1.88	2.426489569297662
7.533333333333334	1.9100000000000001	2.4264922972394394
7.533333333333334	1.94	2.426497130619506
7.533333333333334	1.97	2.426504838199663
7.533333333333334	2.	2.42652129637809
7.8999999999999995	0.01	2.42551501705988
7.8999999999999995	0.08900000000000002	2.4174373732158814
7.8999999999999995	0.16800000000000004	2.409649305277221
7.8999999999999995	0.24700000000000005	2.4023230548381083
7.8999999999999995	0.32600000000000007	2.3956130746208917
7.8999999999999995	0.405	2.389649103811125
7.8999999999999995	0.4840000000000001	2.3845254794907453
7.8999999999999995	0.5630000000000001	2.3802921015035126
7.8999999999999995	0.6420000000000001	2.376933205156374
7.8999999999999995	0.7210000000000001	2.3743318729245098
7.8999999999999995	0.8	2.372185315236446
7.8999999999999995	0.8900000000000001	2.3692761507668583
7.8999999999999995	0.9800000000000002	2.3620342782534625
7.8999999999999995	1.0699999999999998	2.357733657733761
7.8999999999999995	1.1600000000000001	2.3583657546164014
7.8999999999999995	1.25	2.364055115356504
7.8999999999999995	1.3399999999999999	2.371569282047754
7.8999999999999995	1.4300000000000002	2.3824436287550053
7.8999999999999995	1.52	2.3946269586846918
7.8999999999999995	1.61	2.406112643325912
7.8999999999999995	1.7	2.415926891126567
7.8999999999999995	1.73	2.4180314230000906
7.8999999999999995	1.7600000000000002	2.423157055527468
7.8999999999999995	1.79	2.423362385974907
7.8999999999999995	1.82	2.423696444966685
7.8999999999999995	1.85	2.424319874711544
7.8999999999999995	1.88	2.4265039160226545
7.8999999999999995	1.9100000000000001	2.42650660471879
7.8999999999999995	1.94	2.4265103900187466
7.8999999999999995	1.97	2.4265165198215106
7.8999999999999995	2.	2.426528997167183
8.266666666666667	0.01	2.4258690792285504
8.266666666666667	0.08900000000000002	2.420563494128976
8.266666666666667	0.16800000000000004	2.415430623786302
8.266666666666667	0.24700000000000005	2.41058772396898
8.266666666666667	0.32600000000000007	2.4061387515357318
8.266666666666667	0.405	2.402173072701819
8.266666666666667	0.4840000000000001	2.39875602855255
8.266666666666667	0.5630000000000001	2.3959236184120525
8.266666666666667	0.6420000000000001	2.393667570161399
8.266666666666667	0.7210000000000001	2.3919093565588927
8.266666666666667	0.8	2.3904486359137795
8.266666666666667	0.8900000000000001	2.388469391280991
8.266666666666667	0.9800000000000002	2.383622258340347
8.266666666666667	1.0699999999999998	2.380719398807636
8.266666666666667	1.1600000000000001	2.381047192484746
8.266666666666667	1.25	2.384643606422984
8.266666666666667	1.3399999999999999	2.3894176105302694
8.266666666666667	1.4300000000000002	2.396390377045492
8.266666666666667	1.52	2.4043277708855033
8.266666666666667	1.61	2.4120229407707323
8.266666666666667	1.7	2.418832951717364
8.266666666666667	1.73	2.420386299795189
8.266666666666667	1.7600000000000002	2.4239896995935646
8.266666666666667	1.79	2.4241692320616206
8.266666666666667	1.82	2.424450917775288
8.266666666666667	1.85	2.4249534419197154
8.266666666666667	1.88	2.4265158938170632
8.266666666666667	1.9100000000000001	2.426518088084997
8.266666666666667	1.94	2.426520795547302
8.266666666666667	1.97	2.4265253889970086
8.266666666666667	2.	2.4265348109891316
8.633333333333333	0.01	2.4261024534169224
8.633333333333333	0.08900000000000002	2.422619217784231
8.633333333333333	0.16800000000000004	2.4192425522182472
8.633333333333333	0.24700000000000005	2.4160500644200456
8.633333333333333	0.32600000000000007	2.413111459637656
8.633333333333333	0.405	2.4104869723400344
8.633333333333333	0.4840000000000001	2.4082216647385284
8.633333333333333	0.5630000000000001	2.4063389760628735
8.633333333333333	0.6420000000000001	2.4048355063277556
8.633333333333333	0.7210000000000001	2.403659757666383
8.633333333333333	0.8	2.4026778233831174
8.633333333333333	0.8900000000000001	2.4013480733044843
8.633333333333333	0.9800000000000002	2.3981259290333816
8.633333333333333	1.0699999999999998	2.396186256845686
8.633333333333333	1.1600000000000001	2.3963609785705904
8.633333333333333	1.25	2.398658195709017
8.633333333333333	1.3399999999999999	2.40171570247207
8.633333333333333	1.4300000000000002	2.406211209202477
8.633333333333333	1.52	2.411379153217515
8.633333333333333	1.61	2.416480246729032
8.633333333333333	1.7	2.421107035972425
8.633333333333333	1.73	2.4222071780285273
8.633333333333333	1.7600000000000002	2.4246848129339633
8.633333333333333	1.79	2.4248309333340905
8.633333333333333	1.82	2.4250535872920613
8.633333333333333	1.85	2.4254361283870653
8.633333333333333	1.88	2.426524965628174
8.633333333333333	1.9100000000000001	2.4265264999729537
8.633333333333333	1.94	2.426528920298126
8.633333333333333	1.97	2.4265322239217633
8.633333333333333	2.	2.426538762404352
9.	0.01	2.4262555636854386
9.	0.08900000000000002	2.4239699733797075
9.	0.16800000000000004	2.4217509059090636
9.	0.24700000000000005	2.4196502889315212
9.	0.32600000000000007	2.417714315779111
9.	0.405	2.4159827910047893
9.	0.4840000000000001	2.4144862460866565
9.	0.5630000000000001	2.4132412360321065
9.	0.6420000000000001	2.412244880382343
9.	0.7210000000000001	2.411463711176909
9.	0.8	2.410809139219464
9.	0.8900000000000001	2.4099232560997397
9.	0.9800000000000002	2.4077910066101342
9.	1.0699999999999998	2.4065026336151725
9.	1.1600000000000001	2.406600508977305
9.	1.25	2.408079231921332
9.	1.3399999999999999	2.410052178351759
9.	1.4300000000000002	2.412963877492041
9.	1.52	2.416332425849395
9.	1.61	2.419695151301726
9.	1.7	2.422796823165921
9.	1.73	2.4235547894638723
9.	1.7600000000000002	2.425231678758185
9.	1.79	2.425343049650346
9.	1.82	2.4255099719663358
9.	1.85	2.4257869915371586
9.	1.88	2.4265316926106846
9.	1.9100000000000001	2.426532814624753
9.	1.94	2.4265344656587464
9.	1.97	2.426537265055061
9.	2.	2.426541913662392

==> anc/Contour_quartic_sextic/boson_RGSLY4_Mmax_scan_contour_quartic.dat <==
Log10[lambda]	mPhi(GeV)	Mmax(Msun)
-3.	0.01	0.0025169267977350807
-3.	0.08900000000000002	0.002526523717861775
-3.	0.16800000000000004	0.0025517043785738295
-3.	0.24700000000000005	0.002593205040830713
-3.	0.32600000000000007	0.002652376498376001
-3.	0.405	0.002731354156422299
-3.	0.4840000000000001	0.002832802902893482
-3.	0.5630000000000001	0.0029600878910177866
-3.	0.6420000000000001	0.0031182743253156935
-3.	0.7210000000000001	0.0033123165768774387
-3.	0.8	0.0035414093374386115
-3.	0.8900000000000001	0.0037700634769466204
-3.	0.9800000000000002	0.8633030797205322
-3.	1.0699999999999998	0.8644716986143708
-3.	1.1600000000000001	1.2300406288565446
-3.	1.25	1.504880565780821
-3.	1.3399999999999999	1.7153497459185059
-3.	1.4300000000000002	1.8394154577276427
-3.	1.52	1.901121782841744
-3.	1.61	1.9800364673750084
-3.	1.7	1.9770900421192317
-3.	1.73	2.022870178496036
-3.	1.7600000000000002	2.029453126787577
-3.	1.79	2.0351373153447394
-3.	1.82	2.0399736670012723
-3.	1.85	2.044006067123483
-3.	1.88	2.047315308774438
-3.	1.9100000000000001	2.0499469852008594
-3.	1.94	2.051934660110059
-3.	1.97	2.0532915738399113
-3.	2.	2.054156370090914
-2.7333333333333334	0.01	0.0034213985379624823
-2.7333333333333334	0.08900000000000002	0.0034344443285210576
-2.7333333333333334	0.16800000000000004	0.003468673645335845
-2.7333333333333334	0.24700000000000005	0.00352508742120435
-2.7333333333333334	0.32600000000000007	0.003605522172221108
-2.7333333333333334	0.405	0.00371288036173867
-2.7333333333333334	0.4840000000000001	0.0038507852170811974
-2.7333333333333334	0.5630000000000001	0.004023810086289881
-2.7333333333333334	0.6420000000000001	0.004238841369076584
-2.7333333333333334	0.7210000000000001	0.004502613303509388
-2.7333333333333334	0.8	0.004814028639880367
-2.7333333333333334	0.8900000000000001	0.0051248494137157
-2.7333333333333334	0.9800000000000002	0.8644929710496841
-2.7333333333333334	1.0699999999999998	0.822006736249877
-2.7333333333333334	1.1600000000000001	1.2304209850622743
-2.7333333333333334	1.25	1.506520943546725
-2.7333333333333334	1.3399999999999999	1.7489706452420632
-2.7333333333333334	1.4300000000000002	1.8067344405961059
-2.7333333333333334	1.52	1.9181497821222768
-2.7333333333333334	1.61	1.966095452275855
-2.7333333333333334	1.7	1.9802161332953647
-2.7333333333333334	1.73	2.022857153690602
-2.7333333333333334	1.7600000000000002	2.0294492668625113
-2.7333333333333334	1.79	2.035137186593039
-2.7333333333333334	1.82	2.039974345071529
-2.7333333333333334	1.85	2.0440113719326893
-2.7333333333333334	1.88	2.0473259502884575
-2.7333333333333334	1.9100000000000001	2.0499453718750154
-2.7333333333333334	1.94	2.0519235974963044
-2.7333333333333334	1.97	2.0533231445149225
-2.7333333333333334	2.	2.054159561830595
-2.4666666666666663	0.01	0.004650895036773334
-2.4666666666666663	0.08900000000000002	0.004668627916607708
-2.4666666666666663	0.16800000000000004	0.004715157722999167
-2.4666666666666663	0.24700000000000005	0.004791843998094966
-2.4666666666666663	0.32600000000000007	0.0049011834409537595
-2.4666666666666663	0.405	0.005047120630872026
-2.4666666666666663	0.4840000000000001	0.005234581014082653
-2.4666666666666663	0.5630000000000001	0.005469781763485128
-2.4666666666666663	0.6420000000000001	0.005762083834168027
-2.4666666666666663	0.7210000000000001	0.006120639191029682
-2.4666666666666663	0.8	0.006543960093478328
-2.4666666666666663	0.8900000000000001	0.006966473729890945
-2.4666666666666663	0.9800000000000002	0.8644386495918694
-2.4666666666666663	1.0699999999999998	0.8220294840566666
-2.4666666666666663	1.1600000000000001	1.2303964573481008
-2.4666666666666663	1.25	1.5056961441600618
-2.4666666666666663	1.3399999999999999	1.734028246989287
-2.4666666666666663	1.4300000000000002	1.8356229422762569
-2.4666666666666663	1.52	1.917414161142725
-2.4666666666666663	1.61	1.9469998277618008
-2.4666666666666663	1.7	1.9815076150124358
-2.4666666666666663	1.73	2.0228714382250814
-2.4666666666666663	1.7600000000000002	2.0294589943670633
-2.4666666666666663	1.79	2.0351378029915934
-2.4666666666666663	1.82	2.0399712270769594
-2.4666666666666663	1.85	2.0440135653035005
-2.4666666666666663	1.88	2.047323743876859
-2.4666666666666663	1.9100000000000001	2.0499428907137434
-2.4666666666666663	1.94	2.0519388908833083
-2.4666666666666663	1.97	2.0533246574017894
-2.4666666666666663	2.	2.054184436996743
-2.2	0.01	0.006322209523196179
-2.2	0.08900000000000002	0.006346315525135754
-2.2	0.16800000000000004	0.0064095657119194425
-2.2	0.24700000000000005	0.0065138088135266795
-2.2	0.32600000000000007	0.006662438321066292
-2.2	0.405	0.0068608169687070595
-2.2	0.4840000000000001	0.007115639664702886
-2.2	0.5630000000000001	0.007435357760247432
-2.2	0.6420000000000001	0.007832694690201265
-2.2	0.7210000000000001	0.008320091356117613
-2.2	0.8	0.00889552380286724
-2.2	0.8900000000000001	0.00946983907686188
-2.2	0.9800000000000002	0.8644354040212129
-2.2	1.0699999999999998	0.821996786202455
-2.2	1.1600000000000001	1.230213066838826
-2.2	1.25	1.5065097012810185
-2.2	1.3399999999999999	1.7480482646689917
-2.2	1.4300000000000002	1.844601543561494
-2.2	1.52	1.9138033352194608
-2.2	1.61	1.9818326175183174
-2.2	1.7	1.981515532968043
-2.2	1.73	2.0228744586982623
-2.2	1.7600000000000002	2.0294645697464726
-2.2	1.79	2.035136383030677
-2.2	1.82	2.03997498565079
-2.2	1.85	2.0440141891171346
-2.2	1.88	2.047326313482135
-2.2	1.9100000000000001	2.0499481004079896
-2.2	1.94	2.051935448938551
-2.2	1.97	2.053334695048171
-2.2	2.	2.054187144601699
-1.9333333333333336	0.01	0.008594101980232211
-1.9333333333333336	0.08900000000000002	0.008626870174638049
-1.9333333333333336	0.16800000000000004	0.008712849276974195
-1.9333333333333336	0.24700000000000005	0.008854551198112468
-1.9333333333333336	0.32600000000000007	0.009056683982916137
-1.9333333333333336	0.405	0.009326249162446773
-1.9333333333333336	0.4840000000000001	0.009672637483364856
-1.9333333333333336	0.5630000000000001	0.010107237825655882
-1.9333333333333336	0.6420000000000001	0.010647345934612433
-1.9333333333333336	0.7210000000000001	0.01130987017096846
-1.9333333333333336	0.8	0.012092053008189838
-1.9333333333333336	0.8900000000000001	0.012872704791278118
-1.9333333333333336	0.9800000000000002	0.8644360341382662
-1.9333333333333336	1.0699999999999998	0.8220284468175473
-1.9333333333333336	1.1600000000000001	1.2305669790873295
-1.9333333333333336	1.25	1.506500919653546
-1.9333333333333336	1.3399999999999999	1.7476608864823349
-1.9333333333333336	1.4300000000000002	1.8444172296109553
-1.9333333333333336	1.52	1.9215827233076759
-1.9333333333333336	1.61	1.9807135101284061
-1.9333333333333336	1.7	1.9815530148499567
-1.9333333333333336	1.73	2.0228750600349286
-1.9333333333333336	1.7600000000000002	2.029461562708248
-1.9333333333333336	1.79	2.035139681450473
-1.9333333333333336	1.82	2.0399737044381228
-1.9333333333333336	1.85	2.04401449090032
-1.9333333333333336	1.88	2.047327290302704
-1.9333333333333336	1.9100000000000001	2.0499491498318565
-1.9333333333333336	1.94	2.0519385711086557
-1.9333333333333336	1.97	2.0533367529127
-1.9333333333333336	2.	2.054184645058583
-1.6666666666666667	0.01	0.01168236285975933
-1.6666666666666667	0.08900000000000002	0.011726904686105028
-1.6666666666666667	0.16800000000000004	0.011843775768034087
-1.6666666666666667	0.24700000000000005	0.012036392827669625
-1.6666666666666667	0.32600000000000007	0.012311035068260891
-1.6666666666666667	0.405	0.012677579873013442
-1.6666666666666667	0.4840000000000001	0.01314842725264255
-1.6666666666666667	0.5630000000000001	0.0137391797322754
-1.6666666666666667	0.6420000000000001	0.014473342909732555
-1.6666666666666667	0.7210000000000001	0.015373897428988079
-1.6666666666666667	0.8	0.01643707740668135
-1.6666666666666667	0.8900000000000001	0.017498139194446597
-1.6666666666666667	0.9800000000000002	0.8644848473834995
-1.6666666666666667	1.0699999999999998	0.8220818501657938
-1.6666666666666667	1.1600000000000001	1.2305885689260774
-1.6666666666666667	1.25	1.5065459150815887
-1.6666666666666667	1.3399999999999999	1.7478894693040818
-1.6666666666666667	1.4300000000000002	1.8437018374541798
-1.6666666666666667	1.52	1.9219670156170892
-1.6666666666666667	1.61	1.981942195078247
-1.6666666666666667	1.7	1.9815402074795883
-1.6666666666666667	1.73	2.022878002489077
-1.6666666666666667	1.7600000000000002	2.0294678197547977
-1.6666666666666667	1.79	2.035136439479248
-1.6666666666666667	1.82	2.039978027682062
-1.6666666666666667	1.85	2.0440163964787805
-1.6666666666666667	1.88	2.047327035323999
-1.6666666666666667	1.9100000000000001	2.0499499751640893
-1.6666666666666667	1.94	2.0519374019584737
-1.6666666666666667	1.97	2.0533347088720686
-1.6666666666666667	2.	2.0541866522615706
-1.4000000000000004	0.01	0.015880279336640744
-1.4000000000000004	0.08900000000000002	0.01594082500386521
-1.4000000000000004	0.16800000000000004	0.016099686551080062
-1.4000000000000004	0.24700000000000005	0.016361507544862142
-1.4000000000000004	0.32600000000000007	0.01673480760734863
-1.4000000000000004	0.405	0.017233054723729775
-1.4000000000000004	0.4840000000000001	0.017873061787408256
-1.4000000000000004	0.5630000000000001	0.01867604334872245
-1.4000000000000004	0.6420000000000001	0.019673942741443677
-1.4000000000000004	0.7210000000000001	0.020897984525039676
-1.4000000000000004	0.8	0.022343020479373046
-1.4000000000000004	0.8900000000000001	0.023785074461152595
-1.4000000000000004	0.9800000000000002	0.8644336910379209
-1.4000000000000004	1.0699999999999998	0.8221236780632413
-1.4000000000000004	1.1600000000000001	1.2306209224911915
-1.4000000000000004	1.25	1.5065504230966649
-1.4000000000000004	1.3399999999999999	1.748984945921592
-1.4000000000000004	1.4300000000000002	1.8443006044065617
-1.4000000000000004	1.52	1.9230968680504064
-1.4000000000000004	1.61	1.9832436269026126
-1.4000000000000004	1.7	1.9815573709471075
-1.4000000000000004	1.73	2.022876138491146
-1.4000000000000004	1.7600000000000002	2.029471673802025
-1.4000000000000004	1.79	2.0351446419151706
-1.4000000000000004	1.82	2.039982400782269
-1.4000000000000004	1.85	2.044019939096062
-1.4000000000000004	1.88	2.0473308983044785
-1.4000000000000004	1.9100000000000001	2.049950535913813
-1.4000000000000004	1.94	2.0519387823898207
-1.4000000000000004	1.97	2.053335243999989
-1.4000000000000004	2.	2.0541861273741095
-1.133333333333333	0.01	0.0215864210699008
-1.133333333333333	0.08900000000000002	0.021668716936387136
-1.133333333333333	0.16800000000000004	0.021884644759556045
-1.133333333333333	0.24700000000000005	0.0222405173768461
-1.133333333333333	0.32600000000000007	0.022747909173872653
-1.133333333333333	0.405	0.02342512667528604
-1.133333333333333	0.4840000000000001	0.024295012570049727
-1.133333333333333	0.5630000000000001	0.025386398524672657
-1.133333333333333	0.6420000000000001	0.0267426722700576
-1.133333333333333	0.7210000000000001	0.028406249292355665
-1.133333333333333	0.8	0.030370037642768032
-1.133333333333333	0.8900000000000001	0.032329512319263586
-1.133333333333333	0.9800000000000002	0.8644928904152326
-1.133333333333333	1.0699999999999998	0.8643970203145462
-1.133333333333333	1.1600000000000001	1.2307004202468301
-1.133333333333333	1.25	1.506628415408942
-1.133333333333333	1.3399999999999999	1.7489983701506708
-1.133333333333333	1.4300000000000002	1.8445888918728592
-1.133333333333333	1.52	1.9231173609294332
-1.133333333333333	1.61	1.983108015019805
-1.133333333333333	1.7	1.981577055802514
-1.133333333333333	1.73	2.0228826922025145
-1.133333333333333	1.7600000000000002	2.0294734682107167
-1.133333333333333	1.79	2.035150867872143
-1.133333333333333	1.82	2.0399881730436937
-1.133333333333333	1.85	2.044021177903852
-1.133333333333333	1.88	2.047332179704205
-1.133333333333333	1.9100000000000001	2.0499523320924875
-1.133333333333333	1.94	2.0519404080489316
-1.133333333333333	1.97	2.0533360348823284
-1.133333333333333	2.	2.054188090471984
-0.8666666666666669	0.01	0.029342290415202935
-0.8666666666666669	0.08900000000000002	0.029454138719776344
-0.8666666666666669	0.16800000000000004	0.029747609587107423
-0.8666666666666669	0.24700000000000005	0.030231272465073244
-0.8666666666666669	0.32600000000000007	0.030920862870827397
-0.8666666666666669	0.405	0.0318412445220961
-0.8666666666666669	0.4840000000000001	0.03302345874577386
-0.8666666666666669	0.5630000000000001	0.03450665129544859
-0.8666666666666669	0.6420000000000001	0.03634973978546062
-0.8666666666666669	0.7210000000000001	0.03861029852043231
-0.8666666666666669	0.8	0.041278467900881084
-0.8666666666666669	0.8900000000000001	0.04394011935831436
-0.8666666666666669	0.9800000000000002	0.8643880667755282
-0.8666666666666669	1.0699999999999998	0.864469690421803
-0.8666666666666669	1.1600000000000001	1.2308679951022325
-0.8666666666666669	1.25	1.5067175759661988
-0.8666666666666669	1.3399999999999999	1.7490178955854103
-0.8666666666666669	1.4300000000000002	1.844662591266338
-0.8666666666666669	1.52	1.9232703197638619
-0.8666666666666669	1.61	1.9832541879763799
-0.8666666666666669	1.7	1.9815991970481546
-0.8666666666666669	1.73	2.0228962314303547
-0.8666666666666669	1.7600000000000002	2.029489727148659
-0.8666666666666669	1.79	2.035163121784506
-0.8666666666666669	1.82	2.0399961446083728
-0.8666666666666669	1.85	2.0440304975520935
-0.8666666666666669	1.88	2.0473371499254576
-0.8666666666666669	1.9100000000000001	2.0499545695523356
-0.8666666666666669	1.94	2.051939598664465
-0.8666666666666669	1.97	2.0533376764511866
-0.8666666666666669	2.	2.054187422661928
-0.5999999999999996	0.01	0.03988323912486883
-0.5999999999999996	0.08900000000000002	0.04003523426915846
-0.5999999999999996	0.16800000000000004	0.04043402620926896
-0.5999999999999996	0.24700000000000005	0.04109127403521541
-0.5999999999999996	0.32600000000000007	0.04202832287383058
-0.5999999999999996	0.405	0.04327894808163739
-0.5999999999999996	0.4840000000000001	0.04488530152458814
-0.5999999999999996	0.5630000000000001	0.0469005255901409
-0.5999999999999996	0.6420000000000001	0.04940451171523408
-0.5999999999999996	0.7210000000000001	0.05247531280959071
-0.5999999999999996	0.8	0.056099006250938145
-0.5999999999999996	0.8900000000000001	0.059712202461067475
-0.5999999999999996	0.9800000000000002	0.8644677797101576
-0.5999999999999996	1.0699999999999998	0.8644302131935793
-0.5999999999999996	1.1600000000000001	1.2311406720399771
-0.5999999999999996	1.25	1.5068836132118384
-0.5999999999999996	1.3399999999999999	1.7490515130829123
-0.5999999999999996	1.4300000000000002	1.8446945298592314
-0.5999999999999996	1.52	1.923296006889857
-0.5999999999999996	1.61	1.9832491846562996
-0.5999999999999996	1.7	1.981645336106977
-0.5999999999999996	1.73	2.0229186321868218
-0.5999999999999996	1.7600000000000002	2.0295117999719605
-0.5999999999999996	1.79	2.035189917121585
-0.5999999999999996	1.82	2.0400182915922165
-0.5999999999999996	1.85	2.0440453176041595
-0.5999999999999996	1.88	2.0473465352552505
-0.5999999999999996	1.9100000000000001	2.04995793728685
-0.5999999999999996	1.94	2.0519415660954685
-0.5999999999999996	1.97	2.0533384923055573
-0.5999999999999996	2.	2.054187551302788
-0.3333333333333335	0.01	0.05420702218394025
-0.3333333333333335	0.08900000000000002	0.0544135042167207
-0.3333333333333335	0.16800000000000004	0.054955274094599514
-0.3333333333333335	0.24700000000000005	0.05584812942880274
-0.3333333333333335	0.32600000000000007	0.05712103701496581
-0.3333333333333335	0.405	0.05881984474282319
-0.3333333333333335	0.4840000000000001	0.06100172464167174
-0.3333333333333335	0.5630000000000001	0.06373868289261053
-0.3333333333333335	0.6420000000000001	0.06713889872649514
-0.3333333333333335	0.7210000000000001	0.07130796222393226
-0.3333333333333335	0.8	0.07622555412621236
-0.3333333333333335	0.8900000000000001	0.08112485397687964
-0.3333333333333335	0.9800000000000002	0.864491276943309
-0.3333333333333335	1.0699999999999998	0.8644878767547461
-0.3333333333333335	1.1600000000000001	1.2316736761907499
-0.3333333333333335	1.25	1.5071924356039368
-0.3333333333333335	1.3399999999999999	1.7491281782436683
-0.3333333333333335	1.4300000000000002	1.8447514341688147
-0.3333333333333335	1.52	1.9233386514423172
-0.3333333333333335	1.61	1.9832702798550954
-0.3333333333333335	1.7	1.9817266120245411
-0.3333333333333335	1.73	2.0229573235414504
-0.3333333333333335	1.7600000000000002	2.029558528661305
-0.3333333333333335	1.79	2.03523532588551
-0.3333333333333335	1.82	2.0400580492691756
-0.3333333333333335	1.85	2.0440718415677277
-0.3333333333333335	1.88	2.047359649433108
-0.3333333333333335	1.9100000000000001	2.0499661076674154
-0.3333333333333335	1.94	2.0519465229487364
-0.3333333333333335	1.97	2.0533390746104443
-0.3333333333333335	2.	2.0541881077859374
-0.06666666666666667	0.01	0.07366527803721648
-0.06666666666666667	0.08900000000000002	0.07394565491829305
-0.06666666666666667	0.16800000000000004	0.07468126592104127
-0.06666666666666667	0.24700000000000005	0.07589353556088844
-0.06666666666666667	0.32600000000000007	0.077621680935732
-0.06666666666666667	0.405	0.079927838270084
-0.06666666666666667	0.4840000000000001	0.08288941263928763
-0.06666666666666667	0.5630000000000001	0.08660383683777163
-0.06666666666666667	0.6420000000000001	0.09121693685934261
-0.06666666666666667	0.7210000000000001	0.09687102218645086
-0.06666666666666667	0.8	0.10353504020969924
-0.06666666666666667	0.8900000000000001	0.11016415346905614
-0.06666666666666667	0.9800000000000002	0.8644962815584616
-0.06666666666666667	1.0699999999999998	0.8644105359342158
-0.06666666666666667	1.1600000000000001	1.232670143184908
-0.06666666666666667	1.25	1.507776921471471
-0.06666666666666667	1.3399999999999999	1.7492751335874144
-0.06666666666666667	1.4300000000000002	1.844856355881601
-0.06666666666666667	1.52	1.9233962396158482
-0.06666666666666667	1.61	1.9832978956668939
-0.06666666666666667	1.7	1.9818748593240407
-0.06666666666666667	1.73	2.023029677875935
-0.06666666666666667	1.7600000000000002	2.0296386852791946
-0.06666666666666667	1.79	2.0353174110429775
-0.06666666666666667	1.82	2.0401260224618527
-0.06666666666666667	1.85	2.0441181375604285
-0.06666666666666667	1.88	2.0473865613943842
-0.06666666666666667	1.9100000000000001	2.0499801258777555
-0.06666666666666667	1.94	2.0519521439144697
-0.06666666666666667	1.97	2.0533414237482477
-0.06666666666666667	2.	2.054188490605375
0.20000000000000015	0.01	0.1000837280042641
0.20000000000000015	0.08900000000000002	0.10046406024988531
0.20000000000000015	0.16800000000000004	0.10146191252359205
0.20000000000000015	0.24700000000000005	0.1031061998688464
0.20000000000000015	0.32600000000000007	0.10544988105470314
0.20000000000000015	0.405	0.10857693680918354
0.20000000000000015	0.4840000000000001	0.1125918725843636
0.20000000000000015	0.5630000000000001	0.11762583565626504
0.20000000000000015	0.6420000000000001	0.12387418727031746
0.20000000000000015	0.7210000000000001	0.13152721117513322
0.20000000000000015	0.8	0.1405343075981392
0.20000000000000015	0.8900000000000001	0.14946936766316068
0.20000000000000015	0.9800000000000002	0.8644977166632671
0.20000000000000015	1.0699999999999998	0.8644325305820637
0.20000000000000015	1.1600000000000001	1.234584780937951
0.20000000000000015	1.25	1.50887444890514
0.20000000000000015	1.3399999999999999	1.749530366003609
0.20000000000000015	1.4300000000000002	1.8450497702590047
0.20000000000000015	1.52	1.9235090761168117
0.20000000000000015	1.61	1.9833498636880427
0.20000000000000015	1.7	1.9821444337613663
0.20000000000000015	1.73	2.0231615917376713
0.20000000000000015	1.7600000000000002	2.029783384637426
0.20000000000000015	1.79	2.0354609573626328
0.20000000000000015	1.82	2.0402456965189772
0.20000000000000015	1.85	2.0441998229205143
0.20000000000000015	1.88	2.04743440249916
0.20000000000000015	1.9100000000000001	2.0500040695289217
0.20000000000000015	1.94	2.051964113811287
0.20000000000000015	1.97	2.053347077370019
0.20000000000000015	2.	2.0541899882986527
0.466666666666667	0.01	0.13591496387560087
0.466666666666667	0.08900000000000002	0.1364299932251754
0.466666666666667	0.16800000000000004	0.13778112785056934
0.466666666666667	0.24700000000000005	0.14000729960033415
0.466666666666667	0.32600000000000007	0.1431794929271809
0.466666666666667	0.405	0.1474107273658621
0.466666666666667	0.4840000000000001	0.1528412091251843
0.466666666666667	0.5630000000000001	0.1596460897868078
0.466666666666667	0.6420000000000001	0.16808378561283738
0.466666666666667	0.7210000000000001	0.17840519453959106
0.466666666666667	0.8	0.19052093999317277
0.466666666666667	0.8900000000000001	0.20248018222692976
0.466666666666667	0.9800000000000002	0.8644968745365782
0.466666666666667	1.0699999999999998	0.864468237443785
0.466666666666667	1.1600000000000001	1.2383113776403203
0.466666666666667	1.25	1.5109623286219902
0.466666666666667	1.3399999999999999	1.750009310991472
0.466666666666667	1.4300000000000002	1.8454142420959505
0.466666666666667	1.52	1.9237147618281352
0.466666666666667	1.61	1.9834381572920665
0.466666666666667	1.7	1.9826328861716438
0.466666666666667	1.73	2.023395885995609
0.466666666666667	1.7600000000000002	2.030033188185312
0.466666666666667	1.79	2.0357040483015174
0.466666666666667	1.82	2.0404447023652397
0.466666666666667	1.85	2.0443364403444217
0.466666666666667	1.88	2.0475142098578853
0.466666666666667	1.9100000000000001	2.050045911432732
0.466666666666667	1.94	2.051983976589869
0.466666666666667	1.97	2.053355062591047
0.466666666666667	2.	2.0541924507945195
0.7333333333333334	0.01	0.1844202566887463
0.7333333333333334	0.08900000000000002	0.18511542442977333
0.7333333333333334	0.16800000000000004	0.18693895436627056
0.7333333333333334	0.24700000000000005	0.18994265065248167
0.7333333333333334	0.32600000000000007	0.19422071432713459
0.7333333333333334	0.405	0.19992380672772933
0.7333333333333334	0.4840000000000001	0.207238132075749
0.7333333333333334	0.5630000000000001	0.21639397953966993
0.7333333333333334	0.6420000000000001	0.22772521874698604
0.7333333333333334	0.7210000000000001	0.2415540386673765
0.7333333333333334	0.8	0.2577100684599843
0.7333333333333334	0.8900000000000001	0.2735186321010484
0.7333333333333334	0.9800000000000002	0.8644946402563405
0.7333333333333334	1.0699999999999998	0.8644858549440971
0.7333333333333334	1.1600000000000001	1.2456402311901131
0.7333333333333334	1.25	1.5149683820778592
0.7333333333333334	1.3399999999999999	1.7508969062551534
0.7333333333333334	1.4300000000000002	1.8460841759930493
0.7333333333333334	1.52	1.924093782919362
0.7333333333333334	1.61	1.9836018149245245
0.7333333333333334	1.7	1.983507659305594
0.7333333333333334	1.73	2.0237923306501266
0.7333333333333334	1.7600000000000002	2.030444930627778
0.7333333333333334	1.79	2.036095423764745
0.7333333333333334	1.82	2.04076253859457
0.7333333333333334	1.85	2.0445546792808162
0.7333333333333334	1.88	2.0476438463504163
0.7333333333333334	1.9100000000000001	2.050115299524624
0.7333333333333334	1.94	2.052017128447164
0.7333333333333334	1.97	2.053368578608938
0.7333333333333334	2.	2.054196462454285
1.	0.01	0.2498529642465548
1.	0.08900000000000002	0.25078563424334466
1.	0.16800000000000004	0.2532318675445904
1.	0.24700000000000005	0.25725953309727567
1.	0.32600000000000007	0.2629908867804611
1.	0.405	0.270623482011585
1.	0.4840000000000001	0.2803997717468726
1.	0.5630000000000001	0.292614231222774
1.	0.6420000000000001	0.30767905241707727
1.	0.7210000000000001	0.32598761046991376
1.	0.8	0.34719786382395257
1.	0.8900000000000001	0.36765079961557134
1.	0.9800000000000002	0.8644937856986045
1.	1.0699999999999998	0.8682345943406878
1.	1.1600000000000001	1.2601039441940076
1.	1.25	1.5226202871412955
1.	1.3399999999999999	1.7525450801667959
1.	1.4300000000000002	1.8473271246808984
1.	1.52	1.9247943348735825
1.	1.61	1.9839017320399137
1.	1.7	1.9850403373358687
1.	1.73	2.0244346884794826
1.	1.7600000000000002	2.031085379937837
1.	1.79	2.03667130434537
1.	1.82	2.041234118518784
1.	1.85	2.0448892496847932
1.	1.88	2.0478441698455976
1.	1.9100000000000001	2.0502240103034595
1.	1.94	2.052071350993185
1.	1.97	2.053391159790434
1.	2.	2.054202657491731
1.2666666666666666	0.01	0.33755464340937946
1.2666666666666666	0.08900000000000002	0.33879281413028095
1.2666666666666666	0.16800000000000004	0.342038661952054
1.2666666666666666	0.24700000000000005	0.34737859362023676
1.2666666666666666	0.32600000000000007	0.3549653493526732
1.2666666666666666	0.405	0.3650495959250225
1.2666666666666666	0.4840000000000001	0.3779361598145612
1.2666666666666666	0.5630000000000001	0.39398263851267984
1.2666666666666666	0.6420000000000001	0.4136543609652588
1.2666666666666666	0.7210000000000001	0.4373845975106602
1.2666666666666666	0.8	0.4644828007520936
1.2666666666666666	0.8900000000000001	0.49004172349977426
1.2666666666666666	0.9800000000000002	0.8644907628240291
1.2666666666666666	1.0699999999999998	0.9057336742583071
1.2666666666666666	1.1600000000000001	1.2887114513306581
1.2666666666666666	1.25	1.537062293268547
1.2666666666666666	1.3399999999999999	1.7555947920614543
1.2666666666666666	1.4300000000000002	1.8496161347455693
1.2666666666666666	1.52	1.9260748827091603
1.2666666666666666	1.61	1.984449056312559
1.2666666666666666	1.7	1.9876212394010428
1.2666666666666666	1.73	2.025294312169995
1.2666666666666666	1.7600000000000002	2.0318018914687013
1.2666666666666666	1.79	2.0372487739506
1.2666666666666666	1.82	2.0417126935626984
1.2666666666666666	1.85	2.0452992998948702
1.2666666666666666	1.88	2.048140528879965
1.2666666666666666	1.9100000000000001	2.050388498468168
1.2666666666666666	1.94	2.052152177591941
1.2666666666666666	1.97	2.053425645997182
1.2666666666666666	2.	2.0542131320859927
1.533333333333333	0.01	0.4537379611032578
1.533333333333333	0.08900000000000002	0.45534996733536426
1.533333333333333	0.16800000000000004	0.45957291207323286
1.533333333333333	0.24700000000000005	0.46651062154527245
1.533333333333333	0.32600000000000007	0.4763414131618029
1.533333333333333	0.405	0.489361992366442
1.533333333333333	0.4840000000000001	0.505933683517537
1.533333333333333	0.5630000000000001	0.5264504744256805
1.533333333333333	0.6420000000000001	0.5513473817627352
1.533333333333333	0.7210000000000001	0.5809945341919807
1.533333333333333	0.8	0.6140887031160661
1.533333333333333	0.8900000000000001	0.6444763790182674
1.533333333333333	0.9800000000000002	0.8644883909304696
1.533333333333333	1.0699999999999998	0.9546250825772101
1.533333333333333	1.1600000000000001	1.3283834769809821
1.533333333333333	1.25	1.5637865290089035
1.533333333333333	1.3399999999999999	1.7611646099965634
1.533333333333333	1.4300000000000002	1.8537492666849722
1.533333333333333	1.52	1.9283742156965469
1.533333333333333	1.61	1.9854306460054
1.533333333333333	1.7	1.9917399114328007
1.533333333333333	1.73	2.026208559174893
1.533333333333333	1.7600000000000002	2.032525168929258
1.533333333333333	1.79	2.03781453470295
1.533333333333333	1.82	2.0421673956940483
1.533333333333333	1.85	2.0456821547936586
1.533333333333333	1.88	2.0484665993288016
1.533333333333333	1.9100000000000001	2.050623724488337
1.533333333333333	1.94	2.052272167372952
1.533333333333333	1.97	2.0534765804560093
1.533333333333333	2.	2.0542283675325064
1.7999999999999998	0.01	0.6044573431853061
1.7999999999999998	0.08900000000000002	0.6064859159367896
1.7999999999999998	0.16800000000000004	0.6117940837534552
1.7999999999999998	0.24700000000000005	0.6204942990623421
1.7999999999999998	0.32600000000000007	0.6327730600454902
1.7999999999999998	0.405	0.6489280601575609
1.7999999999999998	0.4840000000000001	0.6693497628041052
1.7999999999999998	0.5630000000000001	0.6943971354808602
1.7999999999999998	0.6420000000000001	0.7243260188209047
1.7999999999999998	0.7210000000000001	0.7591832292499334
1.7999999999999998	0.8	0.7969552655456693
1.7999999999999998	0.8900000000000001	0.8305757612246818
1.7999999999999998	0.9800000000000002	0.8644832923028579
1.7999999999999998	1.0699999999999998	1.0352427413479506
1.7999999999999998	1.1600000000000001	1.3758011365537786
1.7999999999999998	1.25	1.5990939074884243
1.7999999999999998	1.3399999999999999	1.7710979160895983
1.7999999999999998	1.4300000000000002	1.860977954141148
1.7999999999999998	1.52	1.9323677596269353
1.7999999999999998	1.61	1.9871430061523527
1.7999999999999998	1.7	1.9979129610042283
1.7999999999999998	1.73	2.027281371466694
1.7999999999999998	1.7600000000000002	2.0333634227624855
1.7999999999999998	1.79	2.03846253856431
1.7999999999999998	1.82	2.0426713552032805
1.7999999999999998	1.85	2.046085593323429
1.7999999999999998	1.88	2.0487901138115263
1.7999999999999998	1.9100000000000001	2.050880313978822
1.7999999999999998	1.94	2.0524389648851975
1.7999999999999998	1.97	2.0535493082655036
1.7999999999999998	2.	2.054249960433217
2.0666666666666664	0.01	0.7929608002418985
2.0666666666666664	0.08900000000000002	0.7953718471710265
2.0666666666666664	0.16800000000000004	0.8016693780291236
2.0666666666666664	0.24700000000000005	0.8119541659604683
2.0666666666666664	0.32600000000000007	0.8263848937487925
2.0666666666666664	0.405	0.8451773430444657
2.0666666666666664	0.4840000000000001	0.8686497153439522
2.0666666666666664	0.5630000000000001	0.8970380183630113
2.0666666666666664	0.6420000000000001	0.9302897144559004
2.0666666666666664	0.7210000000000001	0.9677188714280229
2.0666666666666664	0.8	1.0068821597439301
2.0666666666666664	0.8900000000000001	1.0412689162556041
2.0666666666666664	0.9800000000000002	1.0513565038685773
2.0666666666666664	1.0699999999999998	1.185029588185508
2.0666666666666664	1.1600000000000001	1.4420528411525049
2.0666666666666664	1.25	1.6401710447940427
2.0666666666666664	1.3399999999999999	1.788306713403361
2.0666666666666664	1.4300000000000002	1.8731232826094826
2.0666666666666664	1.52	1.9389961509493185
2.0666666666666664	1.61	1.9900000752148113
2.0666666666666664	1.7	2.006467804241102
2.0666666666666664	1.73	2.028676364479333
2.0666666666666664	1.7600000000000002	2.0344505981468943
2.0666666666666664	1.79	2.0392985717436933
2.0666666666666664	1.82	2.043308087444256
2.0666666666666664	1.85	2.046567631249598
2.0666666666666664	1.88	2.0491539434689083
2.0666666666666664	1.9100000000000001	2.0511502270870166
2.0666666666666664	1.94	2.052626399671015
2.0666666666666664	1.97	2.053647786816165
2.0666666666666664	2.	2.054281319904376
2.333333333333333	0.01	1.0149296013664424
2.333333333333333	0.08900000000000002	1.0175505876639523
2.333333333333333	0.16800000000000004	1.024378290722411
2.333333333333333	0.24700000000000005	1.0354737367989484
2.333333333333333	0.32600000000000007	1.050920175396222
2.333333333333333	0.405	1.0708025220501742
2.333333333333333	0.4840000000000001	1.0951699667108346
2.333333333333333	0.5630000000000001	1.124024986511476
2.333333333333333	0.6420000000000001	1.1570255461858583
2.333333333333333	0.7210000000000001	1.1929871566425982
2.333333333333333	0.8	1.22902653996953
2.333333333333333	0.8900000000000001	1.2612607454322755
2.333333333333333	0.9800000000000002	1.2809593583147612
2.333333333333333	1.0699999999999998	1.3743338096047146
2.333333333333333	1.1600000000000001	1.538136422631789
2.333333333333333	1.25	1.6933159181617494
2.333333333333333	1.3399999999999999	1.8153703542539976
2.333333333333333	1.4300000000000002	1.8921214781632612
2.333333333333333	1.52	1.9494268969074189
2.333333333333333	1.61	1.9945107560937805
2.333333333333333	1.7	2.0149700219313518
2.333333333333333	1.73	2.030570389848222
2.333333333333333	1.7600000000000002	2.035922813237848
2.333333333333333	1.79	2.0404247653500933
2.333333333333333	1.82	2.044153595854113
2.333333333333333	1.85	2.0471895920374177
2.333333333333333	1.88	2.049602559790952
2.333333333333333	1.9100000000000001	2.0514617704009876
2.333333333333333	1.94	2.0528288469075915
2.333333333333333	1.97	2.0537623105757343
2.333333333333333	2.	2.0543165107448726
2.5999999999999996	0.01	1.2537343399737906
2.5999999999999996	0.08900000000000002	1.2562497550525649
2.5999999999999996	0.16800000000000004	1.2627828161018804
2.5999999999999996	0.24700000000000005	1.2733352159859486
2.5999999999999996	0.32600000000000007	1.2878922923102951
2.5999999999999996	0.405	1.3063939761328587
2.5999999999999996	0.4840000000000001	1.3286851492245544
2.5999999999999996	0.5630000000000001	1.3544348047426438
2.5999999999999996	0.6420000000000001	1.382999218393642
2.5999999999999996	0.7210000000000001	1.4132158414753522
2.5999999999999996	0.8	1.4428516219395147
2.5999999999999996	0.8900000000000001	1.4703746133665083
2.5999999999999996	0.9800000000000002	1.492300905859931
2.5999999999999996	1.0699999999999998	1.556201270478006
2.5999999999999996	1.1600000000000001	1.6553796845914428
2.5999999999999996	1.25	1.7605033634598897
2.5999999999999996	1.3399999999999999	1.8518255705765565
2.5999999999999996	1.4300000000000002	1.9157356372469063
2.5999999999999996	1.52	1.9641588912506485
2.5999999999999996	1.61	2.001181419830647
2.5999999999999996	1.7	2.022088406942623
2.5999999999999996	1.73	2.0331123740198347
2.5999999999999996	1.7600000000000002	2.037893915514568
2.5999999999999996	1.79	2.041924246971241
2.5999999999999996	1.82	2.0452700779136177
2.5999999999999996	1.85	2.047998359968883
2.5999999999999996	1.88	2.0501676761061662
2.5999999999999996	1.9100000000000001	2.051837115471921
2.5999999999999996	1.94	2.0530589989875505
2.5999999999999996	1.97	2.053883898571476
2.5999999999999996	2.	2.0543597076213174
2.8666666666666663	0.01	1.4822040762848023
2.8666666666666663	0.08900000000000002	1.4842904198755107
2.8666666666666663	0.16800000000000004	1.4896900195211247
2.8666666666666663	0.24700000000000005	1.4983542448082894
2.8666666666666663	0.32600000000000007	1.5101938085370568
2.8666666666666663	0.405	1.525062026487495
2.8666666666666663	0.4840000000000001	1.5427095710097736
2.8666666666666663	0.5630000000000001	1.562736471181711
2.8666666666666663	0.6420000000000001	1.5845120358321811
2.8666666666666663	0.7210000000000001	1.6070604492385263
2.8666666666666663	0.8	1.6288921786226895
2.8666666666666663	0.8900000000000001	1.6499933623410783
2.8666666666666663	0.9800000000000002	1.6687934600557226
2.8666666666666663	1.0699999999999998	1.7103226773645386
2.8666666666666663	1.1600000000000001	1.7694627755987407
2.8666666666666663	1.25	1.8344136174884667
2.8666666666666663	1.3399999999999999	1.8956439590560528
2.8666666666666663	1.4300000000000002	1.9435021569857904
2.8666666666666663	1.52	1.9808938969846877
2.8666666666666663	1.61	2.010205440314755
2.8666666666666663	1.7	2.028553465007431
2.8666666666666663	1.73	2.0363474062063562
2.8666666666666663	1.7600000000000002	2.0403952920789354
2.8666666666666663	1.79	2.0438199718092482
2.8666666666666663	1.82	2.046671912421009
2.8666666666666663	1.85	2.049001599307035
2.8666666666666663	1.88	2.0508563240792537
2.8666666666666663	1.9100000000000001	2.0522809927413084
2.8666666666666663	1.94	2.0533193187615586
2.8666666666666663	1.97	2.054012881866045
2.8666666666666663	2.	2.0544037535348116
3.133333333333333	0.01	1.6741989841388607
3.133333333333333	0.08900000000000002	1.67570967256675
3.133333333333333	0.16800000000000004	1.6796081612763447
3.133333333333333	0.24700000000000005	1.6858299997233925
3.133333333333333	0.32600000000000007	1.6942654867120925
3.133333333333333	0.405	1.7047465247967672
3.133333333333333	0.4840000000000001	1.7170321166923304
3.133333333333333	0.5630000000000001	1.7307851940573928
3.133333333333333	0.6420000000000001	1.745541818091389
3.133333333333333	0.7210000000000001	1.7606701984366102
3.133333333333333	0.8	1.7753196871033121
3.133333333333333	0.8900000000000001	1.789970046112547
3.133333333333333	0.9800000000000002	1.8036882990660572
3.133333333333333	1.0699999999999998	1.8293776386991711
3.133333333333333	1.1600000000000001	1.86403114053705
3.133333333333333	1.25	1.9023660473611297
3.133333333333333	1.3399999999999999	1.9402170257546674
3.133333333333333	1.4300000000000002	1.9722590312114134
3.133333333333333	1.52	1.998895529718242
3.133333333333333	1.61	2.0203891622714107
3.133333333333333	1.7	2.0347079072710357
3.133333333333333	1.73	2.040107068252984
3.133333333333333	1.7600000000000002	2.04329978930171
3.133333333333333	1.79	2.0460157572197555
3.133333333333333	1.82	2.0482882061093095
3.133333333333333	1.85	2.0501488296055244
3.133333333333333	1.88	2.0516326419543014
3.133333333333333	1.9100000000000001	2.052771169871634
3.133333333333333	1.94	2.0535973018609126
3.133333333333333	1.97	2.0541433090018124
3.133333333333333	2.	2.054444087984712
3.4000000000000004	0.01	1.8170498480728163
3.4000000000000004	0.08900000000000002	1.8180300732159533
3.4000000000000004	0.16800000000000004	1.8205537980079602
3.4000000000000004	0.24700000000000005	1.8245685256139066
3.4000000000000004	0.32600000000000007	1.8299859722118583
3.4000000000000004	0.405	1.8366767412647862
3.4000000000000004	0.4840000000000001	1.8444637907821684
3.4000000000000004	0.5630000000000001	1.8531192285818574
3.4000000000000004	0.6420000000000001	1.8623472166661579
3.4000000000000004	0.7210000000000001	1.8717743653635015
3.4000000000000004	0.8	1.8809383141431353
3.4000000000000004	0.8900000000000001	1.8903254526410465
3.4000000000000004	0.9800000000000002	1.8993270919561018
3.4000000000000004	1.0699999999999998	1.9145535341719608
3.4000000000000004	1.1600000000000001	1.9343975720067124
3.4000000000000004	1.25	1.9563943634876195
3.4000000000000004	1.3399999999999999	1.9786761312445542
3.4000000000000004	1.4300000000000002	1.998580917266766
3.4000000000000004	1.52	2.0158514041907667
3.4000000000000004	1.61	2.030238307689423
3.4000000000000004	1.7	2.040382470696994
3.4000000000000004	1.73	2.04396962041957
3.4000000000000004	1.7600000000000002	2.0462882175619215
3.4000000000000004	1.79	2.048273940198759
3.4000000000000004	1.82	2.049944143897959
3.4000000000000004	1.85	2.0513182903584375
3.4000000000000004	1.88	2.0524168852681353
3.4000000000000004	1.9100000000000001	2.05325763312765
3.4000000000000004	1.94	2.0538657229043156
3.4000000000000004	1.97	2.0542637498424923
3.4000000000000004	2.	2.0544781875720535
3.666666666666667	0.01	1.9132626629516993
3.666666666666667	0.08900000000000002	1.9138518228164332
3.666666666666667	0.16800000000000004	1.9153679018802081
3.666666666666667	0.24700000000000005	1.9177752231035483
3.666666666666667	0.32600000000000007	1.921014720838994
3.666666666666667	0.405	1.9250030766824007
3.666666666666667	0.4840000000000001	1.9296301507728375
3.666666666666667	0.5630000000000001	1.934755377515834
3.666666666666667	0.6420000000000001	1.9402070697230103
3.666666666666667	0.7210000000000001	1.945776840798092
3.666666666666667	0.8	1.951215997257226
3.666666666666667	0.8900000000000001	1.9568794427549714
3.666666666666667	0.9800000000000002	1.9623788767469958
3.666666666666667	1.0699999999999998	1.9711329364092138
3.666666666666667	1.1600000000000001	1.9823100550458677
3.666666666666667	1.25	1.9947007231901275
3.666666666666667	1.3399999999999999	2.0074039947118694
3.666666666666667	1.4300000000000002	2.0191071076591522
3.666666666666667	1.52	2.0295754880360892
3.666666666666667	1.61	2.0385433345994874
3.666666666666667	1.7	2.0451474801296383
3.666666666666667	1.73	2.047409308773705
3.666666666666667	1.7600000000000002	2.048958620513699
3.666666666666667	1.79	2.050295175400166
3.666666666666667	1.82	2.0514259366347964
3.666666666666667	1.85	2.0523600159956517
3.666666666666667	1.88	2.0531079755582073
3.666666666666667	1.9100000000000001	2.053681681452687
3.666666666666667	1.94	2.0540946595738117
3.666666666666667	1.97	2.0543623174811914
3.666666666666667	2.	2.054504026337191
3.933333333333334	0.01	1.9733913621778354
3.933333333333334	0.08900000000000002	1.97372950486262
3.933333333333334	0.16800000000000004	1.974599235219025
3.933333333333334	0.24700000000000005	1.975978823240984
3.933333333333334	0.32600000000000007	1.9778328003366248
3.933333333333334	0.405	1.9801121948832623
3.933333333333334	0.4840000000000001	1.9827524763992894
3.933333333333334	0.5630000000000001	1.9856737894242793
3.933333333333334	0.6420000000000001	1.9887789622281984
3.933333333333334	0.7210000000000001	1.9919550084017834
3.933333333333334	0.8	1.995068790234276
3.933333333333334	0.8900000000000001	1.998345028854598
3.933333333333334	0.9800000000000002	2.0015497550870465
3.933333333333334	1.0699999999999998	2.0064699150926573
3.933333333333334	1.1600000000000001	2.012675556856485
3.933333333333334	1.25	2.019551617837764
3.933333333333334	1.3399999999999999	2.026654365898146
3.933333333333334	1.4300000000000002	2.0333132337535056
3.933333333333334	1.52	2.0393832430534915
3.933333333333334	1.61	2.044686193862641
3.933333333333334	1.7	2.0487105574238065
3.933333333333334	1.73	2.05006679349602
3.933333333333334	1.7600000000000002	2.0510312570550027
3.933333333333334	1.79	2.051868077644593
3.933333333333334	1.82	2.052581088866648
3.933333333333334	1.85	2.0531692371861725
3.933333333333334	1.88	2.053642477421578
3.933333333333334	1.9100000000000001	2.05400596179404
3.933333333333334	1.94	2.0542691165717186
3.933333333333334	1.97	2.054434409414415
3.933333333333334	2.	2.0545244809869745
4.2	0.01	2.0090223252015105
4.2	0.08900000000000002	2.0092113068888766
4.2	0.16800000000000004	2.0096971410548035
4.2	0.24700000000000005	2.010467510750173
4.2	0.32600000000000007	2.011502628696347
4.2	0.405	2.012773335953525
4.2	0.4840000000000001	2.014245525066958
4.2	0.5630000000000001	2.015872288798813
4.2	0.6420000000000001	2.0176033559984172
4.2	0.7210000000000001	2.0193741133683623
4.2	0.8	2.021115897046955
4.2	0.8900000000000001	2.0229600693158267
4.2	0.9800000000000002	2.0247719553765817
4.2	1.0699999999999998	2.0274957877768105
4.2	1.1600000000000001	2.030906453181935
4.2	1.25	2.034685675340256
4.2	1.3399999999999999	2.038604608538706
4.2	1.4300000000000002	2.0423157996202375
4.2	1.52	2.0457379810622522
4.2	1.61	2.0487641152570437
4.2	1.7	2.051103704014755
4.2	1.73	2.051887397272745
4.2	1.7600000000000002	2.052456302847712
4.2	1.79	2.0529519439426083
4.2	1.82	2.0533749897321427
4.2	1.85	2.0537268304307057
4.2	1.88	2.054009792977824
4.2	1.9100000000000001	2.05422690337745
4.2	1.94	2.054382097772198
4.2	1.97	2.0544820152076984
4.2	2.	2.0545330776310546
4.466666666666667	0.01	2.029391984584021
4.466666666666667	0.08900000000000002	2.029495891805902
4.466666666666667	0.16800000000000004	2.029763359886586
4.466666666666667	0.24700000000000005	2.0301872765170716
4.466666666666667	0.32600000000000007	2.030756949466358
4.466666666666667	0.405	2.031456031914181
4.466666666666667	0.4840000000000001	2.0322685649005576
4.466666666666667	0.5630000000000001	2.0331603205994564
4.466666666666667	0.6420000000000001	2.0341121036828214
4.466666666666667	0.7210000000000001	2.035087275737402
4.466666666666667	0.8	2.0360477428115744
4.466666666666667	0.8900000000000001	2.0370686340480115
4.466666666666667	0.9800000000000002	2.03807399372279
4.466666666666667	1.0699999999999998	2.0395674315046466
4.466666666666667	1.1600000000000001	2.041430144058526
4.466666666666667	1.25	2.0434938830133853
4.466666666666667	1.3399999999999999	2.045638942936207
4.466666666666667	1.4300000000000002	2.047681716090822
4.466666666666667	1.52	2.049577363642864
4.466666666666667	1.61	2.051266180761296
4.466666666666667	1.7	2.052586131296355
4.466666666666667	1.73	2.0530265682349658
4.466666666666667	1.7600000000000002	2.053350632681185
4.466666666666667	1.79	2.0536338379885937
4.466666666666667	1.82	2.0538765948166184
4.466666666666667	1.85	2.054077534217241
4.466666666666667	1.88	2.0542397491534383
4.466666666666667	1.9100000000000001	2.054364344478616
4.466666666666667	1.94	2.0544536535689724
4.466666666666667	1.97	2.054510748692665
4.466666666666667	2.	2.0545397769861853
4.733333333333333	0.01	2.040773298924831
4.733333333333333	0.08900000000000002	2.040829857163137
4.733333333333333	0.16800000000000004	2.040975981784093
4.733333333333333	0.24700000000000005	2.041207816684768
4.733333333333333	0.32600000000000007	2.0415184632662595
4.733333333333333	0.405	2.0419002153241603
4.733333333333333	0.4840000000000001	2.0423422227518575
4.733333333333333	0.5630000000000001	2.0428306547042276
4.733333333333333	0.6420000000000001	2.0433506580728693
4.733333333333333	0.7210000000000001	2.0438830997953135
4.733333333333333	0.8	2.0444087491116423
4.733333333333333	0.8900000000000001	2.044968045284443
4.733333333333333	0.9800000000000002	2.045519869800366
4.733333333333333	1.0699999999999998	2.046335156087253
4.733333333333333	1.1600000000000001	2.0473472775905166
4.733333333333333	1.25	2.048469782821185
4.733333333333333	1.3399999999999999	2.0496380734053807
4.733333333333333	1.4300000000000002	2.050754071354503
4.733333333333333	1.52	2.0517936680003532
4.733333333333333	1.61	2.052723349993879
4.733333333333333	1.7	2.053455786058021
4.733333333333333	1.73	2.0536988740555633
4.733333333333333	1.7600000000000002	2.0538792520269182
4.733333333333333	1.79	2.054037470170552
4.733333333333333	1.82	2.0541725386007346
4.733333333333333	1.85	2.0542853688198384
4.733333333333333	1.88	2.054375811201991
4.733333333333333	1.9100000000000001	2.0544456213375395
4.733333333333333	1.94	2.0544954702942353
4.733333333333333	1.97	2.0545275018385785
4.733333333333333	2.	2.0545436500465204
5.	0.01	2.0470446515466563
5.	0.08900000000000002	2.0470755412386925
5.	0.16800000000000004	2.0471551163697934
5.	0.24700000000000005	2.047280965914686
5.	0.32600000000000007	2.0474500872631842
5.	0.405	2.047657696786836
5.	0.4840000000000001	2.0478987359432517
5.	0.5630000000000001	2.048163595496943
5.	0.6420000000000001	2.048446440767763
5.	0.7210000000000001	2.048736076938836
5.	0.8	2.0490222328407315
5.	0.8900000000000001	2.0493270622439006
5.	0.9800000000000002	2.049628158820081
5.	1.0699999999999998	2.050070326965673
5.	1.1600000000000001	2.050620626230752
5.	1.25	2.0512303587845544
5.	1.3399999999999999	2.051864021585605
5.	1.4300000000000002	2.0524711217101963
5.	1.52	2.0530376733944884
5.	1.61	2.0535456661753027
5.	1.7	2.053946739894761
5.	1.73	2.0540805184304576
5.	1.7600000000000002	2.054179562006293
5.	1.79	2.0542664646663558
5.	1.82	2.054341080102361
5.	1.85	2.0544031308497286
5.	1.88	2.0544534156133354
5.	1.9100000000000001	2.054491747811007
5.	1.94	2.054519206225771
5.	1.97	2.054536765568279
5.	2.	2.054545581570863

==> anc/Contour_quartic_sextic/boson_RGSLY4_Mmax_scan_contour_sextic.dat <==
Log10[lambda]	mPhi(GeV)	Mmax(Msun)
-2.	0.01	0.26501114235208345
-2.	0.08900000000000002	0.08969831797108661
-2.	0.16800000000000004	0.06585296079164399
-2.	0.24700000000000005	0.05504777204354259
-2.	0.32600000000000007	0.048813829354985495
-2.	0.405	0.04484736579444412
-2.	0.4840000000000001	0.04223225665759251
-2.	0.5630000000000001	0.04052688965069755
-2.	0.6420000000000001	0.039491501653643325
-2.	0.7210000000000001	0.038980801725471685
-2.	0.8	0.038850167332580926
-2.	0.8900000000000001	0.03864204789508291
-2.	0.9800000000000002	0.8644550718218199
-2.	1.0699999999999998	0.8230447975961868
-2.	1.1600000000000001	1.2316776366065125
-2.	1.25	1.5075562997554415
-2.	1.3399999999999999	1.7507543803443846
-2.	1.4300000000000002	1.8454307705297288
-2.	1.52	1.9227959662163545
-2.	1.61	1.983853595891468
-2.	1.7	1.9816344853210004
-2.	1.73	2.022885396330913
-2.	1.7600000000000002	2.029472115395914
-2.	1.79	2.0351382989680844
-2.	1.82	2.039980722857426
-2.	1.85	2.044020226996248
-2.	1.88	2.047333388061967
-2.	1.9100000000000001	2.049954705352861
-2.	1.94	2.0519412566408075
-2.	1.97	2.0533392794907797
-2.	2.	2.054188477320823
-1.6666666666666667	0.01	0.31996916099235995
-1.6666666666666667	0.08900000000000002	0.10862938187230958
-1.6666666666666667	0.16800000000000004	0.07976566406053841
-1.6666666666666667	0.24700000000000005	0.06668181734280222
-1.6666666666666667	0.32600000000000007	0.05913214363025705
-1.6666666666666667	0.405	0.05432815363535668
-1.6666666666666667	0.4840000000000001	0.05116069945044033
-1.6666666666666667	0.5630000000000001	0.049095061396920055
-1.6666666666666667	0.6420000000000001	0.04784087889726543
-1.6666666666666667	0.7210000000000001	0.04722220212945387
-1.6666666666666667	0.8	0.04706383365361099
-1.6666666666666667	0.8900000000000001	0.04681151770871326
-1.6666666666666667	0.9800000000000002	0.864349946490915
-1.6666666666666667	1.0699999999999998	0.8231198152576121
-1.6666666666666667	1.1600000000000001	1.2316955313143982
-1.6666666666666667	1.25	1.5075596070410613
-1.6666666666666667	1.3399999999999999	1.750436252509507
-1.6666666666666667	1.4300000000000002	1.8457842714528783
-1.6666666666666667	1.52	1.9237176479367135
-1.6666666666666667	1.61	1.9837012579970679
-1.6666666666666667	1.7	1.9816998686234168
-1.6666666666666667	1.73	2.022891538003652
-1.6666666666666667	1.7600000000000002	2.0294713791960035
-1.6666666666666667	1.79	2.035146206700064
-1.6666666666666667	1.82	2.039978386160158
-1.6666666666666667	1.85	2.0440159884821845
-1.6666666666666667	1.88	2.047331226844304
-1.6666666666666667	1.9100000000000001	2.0499545207574243
-1.6666666666666667	1.94	2.0519406003110707
-1.6666666666666667	1.97	2.053335040984969
-1.6666666666666667	2.	2.0541857848129377
-1.3333333333333335	0.01	0.38571343138554165
-1.3333333333333335	0.08900000000000002	0.1315317901153877
-1.3333333333333335	0.16800000000000004	0.09660806505337562
-1.3333333333333335	0.24700000000000005	0.08076894430661992
-1.3333333333333335	0.32600000000000007	0.07162749356569278
-1.3333333333333335	0.405	0.06580997820037372
-1.3333333333333335	0.4840000000000001	0.06197398802328404
-1.3333333333333335	0.5630000000000001	0.059472229879746416
-1.3333333333333335	0.6420000000000001	0.05795314700720142
-1.3333333333333335	0.7210000000000001	0.05720367594610964
-1.3333333333333335	0.8	0.057011640019268166
-1.3333333333333335	0.8900000000000001	0.056705644934469536
-1.3333333333333335	0.9800000000000002	0.8644727578602273
-1.3333333333333335	1.0699999999999998	0.8231615119822554
-1.3333333333333335	1.1600000000000001	1.2316826174607498
-1.3333333333333335	1.25	1.5076137434907386
-1.3333333333333335	1.3399999999999999	1.7506068094311242
-1.3333333333333335	1.4300000000000002	1.8455693553750945
-1.3333333333333335	1.52	1.9241080150311776
-1.3333333333333335	1.61	1.9835848069802886
-1.3333333333333335	1.7	1.9816930235624413
-1.3333333333333335	1.73	2.0228949749794536
-1.3333333333333335	1.7600000000000002	2.0294756745866187
-1.3333333333333335	1.79	2.035145293046952
-1.3333333333333335	1.82	2.039980676697632
-1.3333333333333335	1.85	2.044020978168556
-1.3333333333333335	1.88	2.0473341747635945
-1.3333333333333335	1.9100000000000001	2.0499542155736137
-1.3333333333333335	1.94	2.0519416008563898
-1.3333333333333335	1.97	2.053339208789206
-1.3333333333333335	2.	2.0541856577184467
-1.	0.01	0.4638998943473969
-1.	0.08900000000000002	0.15921996810420705
-1.	0.16800000000000004	0.1169896002636497
-1.	0.24700000000000005	0.09782195615340518
-1.	0.32600000000000007	0.08675606985383615
-1.	0.405	0.0797126894307846
-1.	0.4840000000000001	0.07506789203018588
-1.	0.5630000000000001	0.07203838643309735
-1.	0.6420000000000001	0.07019868882191045
-1.	0.7210000000000001	0.06929082318413111
-1.	0.8	0.06905784917742752
-1.	0.8900000000000001	0.06868659212199808
-1.	0.9800000000000002	0.864344090298651
-1.	1.0699999999999998	0.8231967964633952
-1.	1.1600000000000001	1.231732700202518
-1.	1.25	1.5076574894233985
-1.	1.3399999999999999	1.7507820515974024
-1.	1.4300000000000002	1.8457974475905452
-1.	1.52	1.9240930153011813
-1.	1.61	1.9838121254898697
-1.	1.7	1.9817021260767869
-1.	1.73	2.0228959200389123
-1.	1.7600000000000002	2.0294784218387485
-1.	1.79	2.03514508644978
-1.	1.82	2.039982213775371
-1.	1.85	2.0440210952406037
-1.	1.88	2.0473342277236397
-1.	1.9100000000000001	2.0499520176792156
-1.	1.94	2.0519426789451973
-1.	1.97	2.053338192842913
-1.	2.	2.054188295834637
-0.6666666666666667	0.01	0.556092119680027
-0.6666666666666667	0.08900000000000002	0.19266080159953666
-0.6666666666666667	0.16800000000000004	0.14164066941192008
-0.6666666666666667	0.24700000000000005	0.11845740779621575
-0.6666666666666667	0.32600000000000007	0.105067181478982
-0.6666666666666667	0.405	0.09654227707774513
-0.6666666666666667	0.4840000000000001	0.09091960978200422
-0.6666666666666667	0.5630000000000001	0.08725186637199149
-0.6666666666666667	0.6420000000000001	0.08502428456897436
-0.6666666666666667	0.7210000000000001	0.08392460357898265
-0.6666666666666667	0.8	0.08364181290922255
-0.6666666666666667	0.8900000000000001	0.08319106563158407
-0.6666666666666667	0.9800000000000002	0.864372205974769
-0.6666666666666667	1.0699999999999998	0.8232320835844474
-0.6666666666666667	1.1600000000000001	1.2317965020638348
-0.6666666666666667	1.25	1.507716450066993
-0.6666666666666667	1.3399999999999999	1.750771590766296
-0.6666666666666667	1.4300000000000002	1.8457742450437742
-0.6666666666666667	1.52	1.9240579642559419
-0.6666666666666667	1.61	1.9838482574416716
-0.6666666666666667	1.7	1.9817146234823397
-0.6666666666666667	1.73	2.0228949019615223
-0.6666666666666667	1.7600000000000002	2.0294788221086035
-0.6666666666666667	1.79	2.0351497359586155
-0.6666666666666667	1.82	2.0399807326550112
-0.6666666666666667	1.85	2.0440222401420245
-0.6666666666666667	1.88	2.0473327333249594
-0.6666666666666667	1.9100000000000001	2.049954842224503
-0.6666666666666667	1.94	2.0519430919785577
-0.6666666666666667	1.97	2.0533396128122527
-0.6666666666666667	2.	2.054188310838904
-0.3333333333333335	0.01	0.6634686885508373
-0.3333333333333335	0.08900000000000002	0.23299089422052463
-0.3333333333333335	0.16800000000000004	0.17143213201661595
-0.3333333333333335	0.24700000000000005	0.14341392376739925
-0.3333333333333335	0.32600000000000007	0.1272203736226993
-0.3333333333333335	0.405	0.11690705908186362
-0.3333333333333335	0.4840000000000001	0.11010328585623919
-0.3333333333333335	0.5630000000000001	0.10566428853540559
-0.3333333333333335	0.6420000000000001	0.1029677674338518
-0.3333333333333335	0.7210000000000001	0.10163589654869122
-0.3333333333333335	0.8	0.1012923056696448
-0.3333333333333335	0.8900000000000001	0.10074448606700064
-0.3333333333333335	0.9800000000000002	0.8644466231618257
-0.3333333333333335	1.0699999999999998	0.8233260838127343
-0.3333333333333335	1.1600000000000001	1.2318660168447877
-0.3333333333333335	1.25	1.5077670860183898
-0.3333333333333335	1.3399999999999999	1.7508233764821806
-0.3333333333333335	1.4300000000000002	1.8458236967739303
-0.3333333333333335	1.52	1.924127470125149
-0.3333333333333335	1.61	1.9838714085850768
-0.3333333333333335	1.7	1.9817269037599368
-0.3333333333333335	1.73	2.022896745033713
-0.3333333333333335	1.7600000000000002	2.029477703960808
-0.3333333333333335	1.79	2.0351511353518523
-0.3333333333333335	1.82	2.039983345770123
-0.3333333333333335	1.85	2.044020135324919
-0.3333333333333335	1.88	2.047335949707814
-0.3333333333333335	1.9100000000000001	2.0499532324824576
-0.3333333333333335	1.94	2.0519432903764714
-0.3333333333333335	1.97	2.05333801745727
-0.3333333333333335	2.	2.054188029579401
0.	0.01	0.7863608160536112
0.	0.08900000000000002	0.2815260640588605
0.	0.16800000000000004	0.20739417227346976
0.	0.24700000000000005	0.17357151646059293
0.	0.32600000000000007	0.15400422846746026
0.	0.405	0.1415356832768483
0.	0.4840000000000001	0.13330732424771344
0.	0.5630000000000001	0.12793749997649403
0.	0.6420000000000001	0.12467450488764892
0.	0.7210000000000001	0.12306171110427189
0.	0.8	0.12264373965043072
0.	0.8900000000000001	0.12197702599768957
0.	0.9800000000000002	0.8644922068034012
0.	1.0699999999999998	0.8644967911509925
0.	1.1600000000000001	1.231966405909185
0.	1.25	1.5078393682145783
0.	1.3399999999999999	1.750859915037396
0.	1.4300000000000002	1.8458351618327462
0.	1.52	1.92413337978506
0.	1.61	1.983875396200819
0.	1.7	1.9817430511959504
0.	1.73	2.022900211674859
0.	1.7600000000000002	2.0294831245022245
0.	1.79	2.0351529547550435
0.	1.82	2.0399884016135834
0.	1.85	2.0440253736580147
0.	1.88	2.047336090120765
0.	1.9100000000000001	2.049956064871457
0.	1.94	2.0519429381770626
0.	1.97	2.0533394993255016
0.	2.	2.0541878883008167
0.3333333333333334	0.01	0.9236341151359243
0.3333333333333334	0.08900000000000002	0.33975375865118135
0.3333333333333334	0.16800000000000004	0.2507312110435627
0.3333333333333334	0.24700000000000005	0.20997034299165268
0.3333333333333334	0.32600000000000007	0.18635546212280366
0.3333333333333334	0.405	0.1712961641584123
0.3333333333333334	0.4840000000000001	0.16135318272502572
0.3333333333333334	0.5630000000000001	0.154861937874086
0.3333333333333334	0.6420000000000001	0.15091575998604953
0.3333333333333334	0.7210000000000001	0.1489631680579888
0.3333333333333334	0.8	0.14845378966040026
0.3333333333333334	0.8900000000000001	0.14764071639350232
0.3333333333333334	0.9800000000000002	0.8644530570709411
0.3333333333333334	1.0699999999999998	0.864490809852084
0.3333333333333334	1.1600000000000001	1.2321245868621558
0.3333333333333334	1.25	1.5079432045048518
0.3333333333333334	1.3399999999999999	1.7509044632120034
0.3333333333333334	1.4300000000000002	1.8458817516493669
0.3333333333333334	1.52	1.9241604741125473
0.3333333333333334	1.61	1.983880002574877
0.3333333333333334	1.7	1.9817655732148425
0.3333333333333334	1.73	2.0229073886685023
0.3333333333333334	1.7600000000000002	2.0294896677509966
0.3333333333333334	1.79	2.03515758504588
0.3333333333333334	1.82	2.039991479419419
0.3333333333333334	1.85	2.0440268855846147
0.3333333333333334	1.88	2.0473373745364554
0.3333333333333334	1.9100000000000001	2.0499565373947513
0.3333333333333334	1.94	2.051944278317019
0.3333333333333334	1.97	2.0533398769997238
0.3333333333333334	2.	2.0541874488654743
0.6666666666666665	0.01	1.0720530953321408
0.6666666666666665	0.08900000000000002	0.4092918084399084
0.6666666666666665	0.16800000000000004	0.30282594056476647
0.6666666666666665	0.24700000000000005	0.2538246023884972
0.6666666666666665	0.32600000000000007	0.2253762411728532
0.6666666666666665	0.405	0.20721410890247646
0.6666666666666665	0.4840000000000001	0.19521382082577374
0.6666666666666665	0.5630000000000001	0.18737507976036957
0.6666666666666665	0.6420000000000001	0.18260664217415343
0.6666666666666665	0.7210000000000001	0.18024348854960964
0.6666666666666665	0.8	0.179621047929175
0.6666666666666665	0.8900000000000001	0.17862666090213364
0.6666666666666665	0.9800000000000002	0.8644266058480123
0.6666666666666665	1.0699999999999998	0.8644091290111366
0.6666666666666665	1.1600000000000001	1.2323448591874522
0.6666666666666665	1.25	1.5081058364485291
0.6666666666666665	1.3399999999999999	1.7509805322585497
0.6666666666666665	1.4300000000000002	1.845929311105543
0.6666666666666665	1.52	1.924195873289603
0.6666666666666665	1.61	1.9839004963252356
0.6666666666666665	1.7	1.9817979583774208
0.6666666666666665	1.73	2.0229131856659084
0.6666666666666665	1.7600000000000002	2.0294963419397867
0.6666666666666665	1.79	2.0351628842985376
0.6666666666666665	1.82	2.039996085426624
0.6666666666666665	1.85	2.044031285181632
0.6666666666666665	1.88	2.047340253825597
0.6666666666666665	1.9100000000000001	2.0499584849238346
0.6666666666666665	1.94	2.051944848610961
0.6666666666666665	1.97	2.0533398710229487
0.6666666666666665	2.	2.054188509333213
1.	0.01	1.2259819967562575
1.	0.08900000000000002	0.4917873582980999
1.	0.16800000000000004	0.3652207378177239
1.	0.24700000000000005	0.30652525535857783
1.	0.32600000000000007	0.27234449347691864
1.	0.405	0.2504865178045826
1.	0.4840000000000001	0.23602896502667522
1.	0.5630000000000001	0.2265773639074038
1.	0.6420000000000001	0.22082239440716195
1.	0.7210000000000001	0.2179637926520372
1.	0.8	0.21720038067893474
1.	0.8900000000000001	0.21597935627529022
1.	0.9800000000000002	0.8644811288593586
1.	1.0699999999999998	0.8644942636769868
1.	1.1600000000000001	1.2326839136732861
1.	1.25	1.5083424831631258
1.	1.3399999999999999	1.7510843462019496
1.	1.4300000000000002	1.846004991763936
1.	1.52	1.9242407977628646
1.	1.61	1.9839267641370195
1.	1.7	1.9818488267729812
1.	1.73	2.0229228133463097
1.	1.7600000000000002	2.029503772074402
1.	1.79	2.0351696761102684
1.	1.82	2.040004087839411
1.	1.85	2.044035071807741
1.	1.88	2.0473439382745857
1.	1.9100000000000001	2.049960687590735
1.	1.94	2.0519454576107288
1.	1.97	2.053341180702296
1.	2.	2.054188155637122
1.333333333333333	0.01	1.3778507059082057
1.333333333333333	0.08900000000000002	0.5887169088765597
1.333333333333333	0.16800000000000004	0.4395564441210467
1.333333333333333	0.24700000000000005	0.36961862139967094
1.333333333333333	0.32600000000000007	0.32870864198604616
1.333333333333333	0.405	0.3024840147094974
1.333333333333333	0.4840000000000001	0.28511137441932427
1.333333333333333	0.5630000000000001	0.2737403782992941
1.333333333333333	0.6420000000000001	0.2668071945186985
1.333333333333333	0.7210000000000001	0.2633518671275271
1.333333333333333	0.8	0.2624108721775432
1.333333333333333	0.8900000000000001	0.26090336144188325
1.333333333333333	0.9800000000000002	0.8644952689431571
1.333333333333333	1.0699999999999998	0.8644087621178382
1.333333333333333	1.1600000000000001	1.2331760548812543
1.333333333333333	1.25	1.5086952496993544
1.333333333333333	1.3399999999999999	1.7512387969126086
1.333333333333333	1.4300000000000002	1.8461125356053223
1.333333333333333	1.52	1.9243069409006948
1.333333333333333	1.61	1.9839596257435976
1.333333333333333	1.7	1.9819205617853775
1.333333333333333	1.73	2.0229382241168077
1.333333333333333	1.7600000000000002	2.029520267484538
1.333333333333333	1.79	2.035186419540092
1.333333333333333	1.82	2.040014988565036
1.333333333333333	1.85	2.044044799454891
1.333333333333333	1.88	2.0473482696106515
1.333333333333333	1.9100000000000001	2.0499625645558397
1.333333333333333	1.94	2.051946226909492
1.333333333333333	1.97	2.0533416551290036
1.333333333333333	2.	2.054188684240373
1.6666666666666665	0.01	1.5195810890170525
1.6666666666666665	0.08900000000000002	0.7010433732466848
1.6666666666666665	0.16800000000000004	0.5274381419228341
1.6666666666666665	0.24700000000000005	0.4447407227050024
1.6666666666666665	0.32600000000000007	0.3960518073563566
1.6666666666666665	0.405	0.3647300387472747
1.6666666666666665	0.4840000000000001	0.3439337283517289
1.6666666666666665	0.5630000000000001	0.33029796573368175
1.6666666666666665	0.6420000000000001	0.3219672626047311
1.6666666666666665	0.7210000000000001	0.31779543905231866
1.6666666666666665	0.8	0.3166277648819511
1.6666666666666665	0.8900000000000001	0.3147532523883399
1.6666666666666665	0.9800000000000002	0.8644963356530626
1.6666666666666665	1.0699999999999998	0.8644557601198278
1.6666666666666665	1.1600000000000001	1.2339196485886952
1.6666666666666665	1.25	1.5092134845667475
1.6666666666666665	1.3399999999999999	1.7514623069551152
1.6666666666666665	1.4300000000000002	1.846272434664273
1.6666666666666665	1.52	1.9244024121968248
1.6666666666666665	1.61	1.9840063381747983
1.6666666666666665	1.7	1.9820248369611178
1.6666666666666665	1.73	2.022959495553049
1.6666666666666665	1.7600000000000002	2.02954016772477
1.6666666666666665	1.79	2.0352053679703825
1.6666666666666665	1.82	2.040029233020877
1.6666666666666665	1.85	2.0440557372784682
1.6666666666666665	1.88	2.0473557652679912
1.6666666666666665	1.9100000000000001	2.0499664880869113
1.6666666666666665	1.94	2.0519492417816827
1.6666666666666665	1.97	2.0533427174507968
1.6666666666666665	2.	2.0541893558304984
2.	0.01	1.644493134313687
2.	0.08900000000000002	0.8286994461266809
2.	0.16800000000000004	0.6301846527188747
2.	0.24700000000000005	0.533476499917592
2.	0.32600000000000007	0.4760012064911246
2.	0.405	0.43883669821800414
2.	0.4840000000000001	0.41407955458591794
2.	0.5630000000000001	0.39780528681860033
2.	0.6420000000000001	0.387833704702197
2.	0.7210000000000001	0.3828057304828223
2.	0.8	0.38134446051691323
2.	0.8900000000000001	0.37899277733696246
2.	0.9800000000000002	0.86449082049985
2.	1.0699999999999998	0.8644900364141648
2.	1.1600000000000001	1.2350313667819035
2.	1.25	1.5099844103630349
2.	1.3399999999999999	1.751794688558214
2.	1.4300000000000002	1.8465055512562152
2.	1.52	1.9245436108053087
2.	1.61	1.9840771228358651
2.	1.7	1.9821792865761263
2.	1.73	2.022994386971709
2.	1.7600000000000002	2.0295728836654656
2.	1.79	2.0352325092413053
2.	1.82	2.040053126736749
2.	1.85	2.0440721070521874
2.	1.88	2.0473663489928384
2.	1.9100000000000001	2.0499737664919175
2.	1.94	2.0519527893485305
2.	1.97	2.053343633831534
2.	2.	2.0541893471867847
2.3333333333333335	0.01	1.7487525136588518
2.3333333333333335	0.08900000000000002	0.9699415246869855
2.3333333333333335	0.16800000000000004	0.748422863076287
2.3333333333333335	0.24700000000000005	0.6371005838885955
2.3333333333333335	0.32600000000000007	0.5700482866804858
2.3333333333333335	0.405	0.5263685166218698
2.3333333333333335	0.4840000000000001	0.4971317403304691
2.3333333333333335	0.5630000000000001	0.4778415253940343
2.3333333333333335	0.6420000000000001	0.4659726747343625
2.3333333333333335	0.7210000000000001	0.45992944787038487
2.3333333333333335	0.8	0.45808226381482037
2.3333333333333335	0.8900000000000001	0.4551021000946429
2.3333333333333335	0.9800000000000002	0.8644840802867182
2.3333333333333335	1.0699999999999998	0.864497527385471
2.3333333333333335	1.1600000000000001	1.2367058336045822
2.3333333333333335	1.25	1.5111340874708536
2.3333333333333335	1.3399999999999999	1.752282357033919
2.3333333333333335	1.4300000000000002	1.8468479354608789
2.3333333333333335	1.52	1.9247491238073138
2.3333333333333335	1.61	1.9841795836217762
2.3333333333333335	1.7	1.9824019812581775
2.3333333333333335	1.73	2.023042355585779
2.3333333333333335	1.7600000000000002	2.029618598388229
2.3333333333333335	1.79	2.0352749077026155
2.3333333333333335	1.82	2.04008605435543
2.3333333333333335	1.85	2.0440947847954716
2.3333333333333335	1.88	2.0473808689018
2.3333333333333335	1.9100000000000001	2.0499826692205354
2.3333333333333335	1.94	2.051957344962051
2.3333333333333335	1.97	2.053346411839569
2.3333333333333335	2.	2.05419060189057
2.666666666666667	0.01	1.8316863935842207
2.666666666666667	0.08900000000000002	1.1207767869398135
2.666666666666667	0.16800000000000004	0.8815120414761072
2.666666666666667	0.24700000000000005	0.7561640372760879
2.666666666666667	0.32600000000000007	0.6792374402498116
2.666666666666667	0.405	0.6285942800955798
2.666666666666667	0.4840000000000001	0.5944635546267482
2.666666666666667	0.5630000000000001	0.5718243077310974
2.666666666666667	0.6420000000000001	0.5578117819679558
2.666666666666667	0.7210000000000001	0.5505794478986653
2.666666666666667	0.8	0.5482195300705601
2.666666666666667	0.8900000000000001	0.5444049131726321
2.666666666666667	0.9800000000000002	0.8644793434867685
2.666666666666667	1.0699999999999998	0.8644936810538211
2.666666666666667	1.1600000000000001	1.2392460719863445
2.666666666666667	1.25	1.5128558616305556
2.666666666666667	1.3399999999999999	1.7529963530111008
2.666666666666667	1.4300000000000002	1.847351229706403
2.666666666666667	1.52	1.9250512258171915
2.666666666666667	1.61	1.9843297693013398
2.666666666666667	1.7	1.9827254458131025
2.666666666666667	1.73	2.0231126862780346
2.666666666666667	1.7600000000000002	2.0296847910246183
2.666666666666667	1.79	2.0353345193905064
2.666666666666667	1.82	2.040133610938676
2.666666666666667	1.85	2.0441293304008474
2.666666666666667	1.88	2.0474035873068614
2.666666666666667	1.9100000000000001	2.049995649808952
2.666666666666667	1.94	2.051964596261074
2.666666666666667	1.97	2.0533494603813205
2.666666666666667	2.	2.0541915325025104
3.	0.01	1.895072651071017
3.	0.08900000000000002	1.2748665553288892
3.	0.16800000000000004	1.0268990485514045
3.	0.24700000000000005	0.8899164213093468
3.	0.32600000000000007	0.8036931324173795
3.	0.405	0.7460918191487934
3.	0.4840000000000001	0.7068946468231442
3.	0.5630000000000001	0.680698168327076
3.	0.6420000000000001	0.664347615015904
3.	0.7210000000000001	0.6557507704657948
3.	0.8	0.6527080539374028
3.	0.8900000000000001	0.6477899811069588
3.	0.9800000000000002	0.864474862973582
3.	1.0699999999999998	0.8644875864060914
3.	1.1600000000000001	1.2431119407546063
3.	1.25	1.515438970968785
3.	1.3399999999999999	1.754042728477008
3.	1.4300000000000002	1.8480882797326146
3.	1.52	1.925492085747654
3.	1.61	1.9845489732274124
3.	1.7	1.9831922254407182
3.	1.73	2.0232145316046224
3.	1.7600000000000002	2.0297798080209906
3.	1.79	2.035418668683807
3.	1.82	2.040201873544396
3.	1.85	2.0441777892195794
3.	1.88	2.0474349253791595
3.	1.9100000000000001	2.0500134128385663
3.	1.94	2.051973873407621
3.	1.97	2.0533536923934723
3.	2.	2.0541931980232255
3.333333333333333	0.01	1.9420144217376838
3.333333333333333	0.08900000000000002	1.4242988533044925
3.333333333333333	0.16800000000000004	1.1796787805023274
3.333333333333333	0.24700000000000005	1.0356747232604717
3.333333333333333	0.32600000000000007	0.9420140426496075
3.333333333333333	0.405	0.8782005880221394
3.333333333333333	0.4840000000000001	0.8341960864798009
3.333333333333333	0.5630000000000001	0.8044778663799554
3.333333333333333	0.6420000000000001	0.7857140642733117
3.333333333333333	0.7210000000000001	0.7756034279630631
3.333333333333333	0.8	0.7716624045467497
3.333333333333333	0.8900000000000001	0.7653188241194666
3.333333333333333	0.9800000000000002	0.8644722511532071
3.333333333333333	1.0699999999999998	0.8644817942754968
3.333333333333333	1.1600000000000001	1.249007620603372
3.333333333333333	1.25	1.5193025223246701
3.333333333333333	1.3399999999999999	1.7555734399870762
3.333333333333333	1.4300000000000002	1.849166419791999
3.333333333333333	1.52	1.9261338607279535
3.333333333333333	1.61	1.9848658009025815
3.333333333333333	1.7	1.9838617059607955
3.333333333333333	1.73	2.023359744849886
3.333333333333333	1.7600000000000002	2.0299151824946415
3.333333333333333	1.79	2.0355375195916032
3.333333333333333	1.82	2.040296339521583
3.333333333333333	1.85	2.044246160168018
3.333333333333333	1.88	2.047478545035041
3.333333333333333	1.9100000000000001	2.0500394137431526
3.333333333333333	1.94	2.051988063133902
3.333333333333333	1.97	2.0533597210367236
3.333333333333333	2.	2.0541951406901235
3.6666666666666665	0.01	1.9759595249116186
3.6666666666666665	0.08900000000000002	1.5612477684666122
3.6666666666666665	0.16800000000000004	1.3327933670102676
3.6666666666666665	0.24700000000000005	1.1884189688935098
3.6666666666666665	0.32600000000000007	1.0906964725382635
3.6666666666666665	0.405	1.0224174137852051
3.6666666666666665	0.4840000000000001	0.9745020546717127
3.6666666666666665	0.5630000000000001	0.9416847225334833
3.6666666666666665	0.6420000000000001	0.9206432388323696
3.6666666666666665	0.7210000000000001	0.9089458810210531
3.6666666666666665	0.8	0.9038621478721744
3.6666666666666665	0.8900000000000001	0.8957721650423494
3.6666666666666665	0.9800000000000002	0.864470119657793
3.6666666666666665	1.0699999999999998	0.8552875671808995
3.6666666666666665	1.1600000000000001	1.2580046980475195
3.6666666666666665	1.25	1.52506631483912
3.6666666666666665	1.3399999999999999	1.757805293825152
3.6666666666666665	1.4300000000000002	1.8507341505292891
3.6666666666666665	1.52	1.9270638325730416
3.6666666666666665	1.61	1.9853230815745357
3.6666666666666665	1.7	1.9848108493446837
3.6666666666666665	1.73	2.0235629958590633
3.6666666666666665	1.7600000000000002	2.030102135615241
3.6666666666666665	1.79	2.0357011388482893
3.6666666666666665	1.82	2.0404262375314657
3.6666666666666665	1.85	2.044338461651845
3.6666666666666665	1.88	2.0475377006631246
3.6666666666666665	1.9100000000000001	2.0500748582552455
3.6666666666666665	1.94	2.052007372936231
3.6666666666666665	1.97	2.053368896304645
3.6666666666666665	2.	2.0541977172111614
4.	0.01	2.000069085061007
4.	0.08900000000000002	1.6798337785390693
4.	0.16800000000000004	1.4781724991922245
4.	0.24700000000000005	1.3410418044945636
4.	0.32600000000000007	1.2439287922276514
4.	0.405	1.173991207430954
4.	0.4840000000000001	1.1238248853710175
4.	0.5630000000000001	1.0888407683840517
4.	0.6420000000000001	1.0659613370916443
4.	0.7210000000000001	1.0527557495679913
4.	0.8	1.0463069423356177
4.	0.8900000000000001	1.036274176663241
4.	0.9800000000000002	0.9579485171967769
4.	1.0699999999999998	0.8982765530570889
4.	1.1600000000000001	1.2717920898704127
4.	1.25	1.5336201628990602
4.	1.3399999999999999	1.7610396240369104
4.	1.4300000000000002	1.852998742444161
4.	1.52	1.9284006952617607
4.	1.61	1.985977473990339
4.	1.7	1.9861360189699233
4.	1.73	2.023842463360745
4.	1.7600000000000002	2.0303567802029585
4.	1.79	2.035921591929876
4.	1.82	2.0406002754380017
4.	1.85	2.044462938173912
4.	1.88	2.0476182295979046
4.	1.9100000000000001	2.050123450955676
4.	1.94	2.0520332310544136
4.	1.97	2.053380936215716
4.	2.	2.0542016173802535
4.333333333333333	0.01	2.016983969208913
4.333333333333333	0.08900000000000002	1.7772494982823457
4.333333333333333	0.16800000000000004	1.6085618786327367
4.333333333333333	0.24700000000000005	1.4855251731138321
4.333333333333333	0.32600000000000007	1.3941646597833028
4.333333333333333	0.405	1.326107409207455
4.333333333333333	0.4840000000000001	1.2760212552423889
4.333333333333333	0.5630000000000001	1.2403209012639171
4.333333333333333	0.6420000000000001	1.2164009723423312
4.333333333333333	0.7210000000000001	1.2019887374461782
4.333333333333333	0.8	1.1940827102135274
4.333333333333333	0.8900000000000001	1.1821320266902524
4.333333333333333	0.9800000000000002	1.1057910325883307
4.333333333333333	1.0699999999999998	1.0519279925811316
4.333333333333333	1.1600000000000001	1.2932073474334038
4.333333333333333	1.25	1.5462555203578094
4.333333333333333	1.3399999999999999	1.7656892658771806
4.333333333333333	1.4300000000000002	1.856232585404058
4.333333333333333	1.52	1.9302990202574462
4.333333333333333	1.61	1.986903054682531
4.333333333333333	1.7	1.9879486616195199
4.333333333333333	1.73	2.024218946824719
4.333333333333333	1.7600000000000002	2.030696592745511
4.333333333333333	1.79	2.036213800194748
4.333333333333333	1.82	2.040829407318752
4.333333333333333	1.85	2.044626204443799
4.333333333333333	1.88	2.0477241696677173
4.333333333333333	1.9100000000000001	2.050187226792816
4.333333333333333	1.94	2.0520678046775815
4.333333333333333	1.97	2.0533967994741533
4.333333333333333	2.	2.054206925037795
4.666666666666666	0.01	2.0287433446163354
4.666666666666666	0.08900000000000002	1.8537047668235471
4.666666666666666	0.16800000000000004	1.7191922311023344
4.666666666666666	0.24700000000000005	1.6147595878718692
4.666666666666666	0.32600000000000007	1.5335707878714822
4.666666666666666	0.405	1.470941378574189
4.666666666666666	0.4840000000000001	1.4235448361375669
4.666666666666666	0.5630000000000001	1.3889131403726147
4.666666666666666	0.6420000000000001	1.3650535200232676
4.666666666666666	0.7210000000000001	1.3499916645748515
4.666666666666666	0.8	1.340805412053677
4.666666666666666	0.8900000000000001	1.3272601763679308
4.666666666666666	0.9800000000000002	1.2565956420467905
4.666666666666666	1.0699999999999998	1.2098452243685385
4.666666666666666	1.1600000000000001	1.327812635320942
4.666666666666666	1.25	1.5649145879374875
4.666666666666666	1.3399999999999999	1.7723104740842015
4.666666666666666	1.4300000000000002	1.8607909368111255
4.666666666666666	1.52	1.9329543551813602
4.666666666666666	1.61	1.9881923920709066
4.666666666666666	1.7	1.9903748059139177
4.666666666666666	1.73	2.0247190355386278
4.666666666666666	1.7600000000000002	2.0311414860621757
4.666666666666666	1.79	2.036591398342418
4.666666666666666	1.82	2.04112717982545
4.666666666666666	1.85	2.04483893594837
4.666666666666666	1.88	2.0478622030761953
4.666666666666666	1.9100000000000001	2.0502701906437157
4.666666666666666	1.94	2.0521131684121485
4.666666666666666	1.97	2.0534179123285745
4.666666666666666	2.	2.0542134299948454
5.	0.01	2.036867385446983
5.	0.08900000000000002	1.9115149167753283
5.	0.16800000000000004	1.8084624855035873
5.	0.24700000000000005	1.7241582372973325
5.	0.32600000000000007	1.6558514637002628
5.	0.405	1.6013698500494022
5.	0.4840000000000001	1.5589597927221488
5.	0.5630000000000001	1.5271501207116418
5.	0.6420000000000001	1.5045669855575055
5.	0.7210000000000001	1.4896145062651351
5.	0.8	1.4796546962372765
5.	0.8900000000000001	1.4652158811239953
5.	0.9800000000000002	1.403113135704588
5.	1.0699999999999998	1.3637094009825106
5.	1.1600000000000001	1.3995951569448055
5.	1.25	1.592771532081616
5.	1.3399999999999999	1.7816421219797483
5.	1.4300000000000002	1.867120165343318
5.	1.52	1.9366052762458634
5.	1.61	1.9899566377894888
5.	1.7	1.9935434517573942
5.	1.73	2.025358304796981
5.	1.7600000000000002	2.0316854213263102
5.	1.79	2.0370399463515936
5.	1.82	2.0414845172018663
5.	1.85	2.045107198859763
5.	1.88	2.0480394263267097
5.	1.9100000000000001	2.0503771781521887
5.	1.94	2.0521714740409283
5.	1.97	2.0534449225445752
5.	2.	2.0542221574136375
5.333333333333333	0.01	2.0424554372232153
5.333333333333333	0.08900000000000002	1.953976825299976
5.333333333333333	0.16800000000000004	1.8775008235618682
5.333333333333333	0.24700000000000005	1.812275540622121
5.333333333333333	0.32600000000000007	1.7575484107312853
5.333333333333333	0.405	1.7125764503731757
5.333333333333333	0.4840000000000001	1.676630880208902
5.333333333333333	0.5630000000000001	1.648966415732161
5.333333333333333	0.6420000000000001	1.6287239042107327
5.333333333333333	0.7210000000000001	1.614693187141907
5.333333333333333	0.8	1.6046493828749744
5.333333333333333	0.8900000000000001	1.5903652914232878
5.333333333333333	0.9800000000000002	1.5383493432007487
5.333333333333333	1.0699999999999998	1.5059062177808193
5.333333333333333	1.1600000000000001	1.523909261599811
5.333333333333333	1.25	1.634325886025202
5.333333333333333	1.3399999999999999	1.7946513137822102
5.333333333333333	1.4300000000000002	1.875765704539449
5.333333333333333	1.52	1.9415286820602515
5.333333333333333	1.61	1.9923211442520226
5.333333333333333	1.7	1.997575763460849
5.333333333333333	1.73	2.0261561025133257
5.333333333333333	1.7600000000000002	2.032333825739188
5.333333333333333	1.79	2.0375583076773536
5.333333333333333	1.82	2.04189126154577
5.333333333333333	1.85	2.045418480857715
5.333333333333333	1.88	2.0482596227812913
5.333333333333333	1.9100000000000001	2.0505123622098513
5.333333333333333	1.94	2.0522455547646175
5.333333333333333	1.97	2.053479076996663
5.333333333333333	2.	2.054233174101257
5.666666666666666	0.01	2.046287479220969
5.666666666666666	0.08900000000000002	1.9844921295564064
5.666666666666666	0.16800000000000004	1.9291006800560766
5.666666666666666	0.24700000000000005	1.8803304465345003
5.666666666666666	0.32600000000000007	1.8382448389034114
5.666666666666666	0.405	1.8027829106862145
5.666666666666666	0.4840000000000001	1.7737695042435715
5.666666666666666	0.5630000000000001	1.7509046940403106
5.666666666666666	0.6420000000000001	1.733691901397064
5.666666666666666	0.7210000000000001	1.7212569510104707
5.666666666666666	0.8	1.7118281160528634
5.666666666666666	0.8900000000000001	1.6986656300321088
5.666666666666666	0.9800000000000002	1.6569077945267963
5.666666666666666	1.0699999999999998	1.6308675101527232
5.666666666666666	1.1600000000000001	1.6398986318612496
5.666666666666666	1.25	1.6978605530328845
5.666666666666666	1.3399999999999999	1.8140573663729787
5.666666666666666	1.4300000000000002	1.887392850166802
5.666666666666666	1.52	1.9480265653656375
5.666666666666666	1.61	1.995417726786213
5.666666666666666	1.7	2.002555533001096
5.666666666666666	1.73	2.027153983316113
5.666666666666666	1.7600000000000002	2.033115085660974
5.666666666666666	1.79	2.0381643103558305
5.666666666666666	1.82	2.0423586384974866
5.666666666666666	1.85	2.0457744763396475
5.666666666666666	1.88	2.0485170603935647
5.666666666666666	1.9100000000000001	2.0506800633509954
5.666666666666666	1.94	2.052340639201008
5.666666666666666	1.97	2.053521736401434
5.666666666666666	2.	2.054246730988336
6.	0.01	2.048909916765922
6.	0.08900000000000002	2.0060760126402624
6.	0.16800000000000004	1.9666718588959824
6.	0.24700000000000005	1.9311485711074237
6.	0.32600000000000007	1.89982547582666
6.	0.405	1.8728961286823986
6.	0.4840000000000001	1.8504311312471642
6.	0.5630000000000001	1.8323585172540613
6.	0.6420000000000001	1.818407234171169
6.	0.7210000000000001	1.8079623111614005
6.	0.8	1.7996814818612457
6.	0.8900000000000001	1.7882937686457123
6.	0.9800000000000002	1.7559640024964602
6.	1.0699999999999998	1.7355672156728874
6.	1.1600000000000001	1.7393815594365432
6.	1.25	1.7716839651889331
6.	1.3399999999999999	1.8443113362234005
6.	1.4300000000000002	1.9035585094066467
6.	1.52	1.9563944209187698
6.	1.61	1.9993686429490736
6.	1.7	2.008380725575372
6.	1.73	2.0284753991582396
6.	1.7600000000000002	2.0341192868709403
6.	1.79	2.0389147091051294
6.	1.82	2.0429141214463455
6.	1.85	2.046186933759763
6.	1.88	2.0488158070021107
6.	1.9100000000000001	2.0508794686050478
6.	1.94	2.0524504750088006
6.	1.97	2.0535739796610883
6.	2.	2.0542636988211607
6.333333333333334	0.01	2.050703935761848
6.333333333333334	0.08900000000000002	2.021169394285034
6.333333333333334	0.16800000000000004	1.993500675154969
6.333333333333334	0.24700000000000005	1.9681270512450941
6.333333333333334	0.32600000000000007	1.945389684533122
6.333333333333334	0.405	1.9255383071058778
6.333333333333334	0.4840000000000001	1.9087169351096498
6.333333333333334	0.5630000000000001	1.8949536773094129
6.333333333333334	0.6420000000000001	1.8841026615608665
6.333333333333334	0.7210000000000001	1.8757380322865624
6.333333333333334	0.8	1.868876792363673
6.333333333333334	0.8900000000000001	1.859545462341271
6.333333333333334	0.9800000000000002	1.8352516189881636
6.333333333333334	1.0699999999999998	1.819654621351782
6.333333333333334	1.1600000000000001	1.820695840898852
6.333333333333334	1.25	1.83928411838946
6.333333333333334	1.3399999999999999	1.8828493596692821
6.333333333333334	1.4300000000000002	1.9249269625988559
6.333333333333334	1.52	1.967162184955489
6.333333333333334	1.61	2.004257764906393
6.333333333333334	1.7	2.0142466132096035
6.333333333333334	1.73	2.0302404584804212
6.333333333333334	1.7600000000000002	2.0354438070136727
6.333333333333334	1.79	2.0398907512823397
6.333333333333334	1.82	2.0436203795713004
6.333333333333334	1.85	2.04668918836604
6.333333333333334	1.88	2.049164822924363
6.333333333333334	1.9100000000000001	2.051112744464377
6.333333333333334	1.94	2.052587067387722
6.333333333333334	1.97	2.0536367703447365
6.333333333333334	2.	2.05428278237724
6.666666666666667	0.01	2.051925774661299
6.666666666666667	0.08900000000000002	2.0316398715052926
6.666666666666667	0.16800000000000004	2.0123899966240972
6.666666666666667	0.24700000000000005	1.9945211663662155
6.666666666666667	0.32600000000000007	1.9783198937520698
6.666666666666667	0.405	1.9640107091612926
6.666666666666667	0.4840000000000001	1.9517406653496918
6.666666666666667	0.5630000000000001	1.9415655163547243
6.666666666666667	0.6420000000000001	1.9334067592914368
6.666666666666667	0.7210000000000001	1.9269712316094845
6.666666666666667	0.8	1.9215600073077912
6.666666666666667	0.8900000000000001	1.9142468760898357
6.666666666666667	0.9800000000000002	1.8964263446133773
6.666666666666667	1.0699999999999998	1.8847680762390657
6.666666666666667	1.1600000000000001	1.8844693683034317
6.666666666666667	1.25	1.8954262333006462
6.666666666666667	1.3399999999999999	1.921744542420134
6.666666666666667	1.4300000000000002	1.9493303021685398
6.666666666666667	1.52	1.9803408323727358
6.666666666666667	1.61	2.010111035540196
6.666666666666667	1.7	2.0200561899617613
6.666666666666667	1.73	2.0325355631535986
6.666666666666667	1.7600000000000002	2.0371597037632525
6.666666666666667	1.79	2.0411472007729485
6.666666666666667	1.82	2.044520474848594
6.666666666666667	1.85	2.0473183423709655
6.666666666666667	1.88	2.0495901909405796
6.666666666666667	1.9100000000000001	2.0513848397892467
6.666666666666667	1.94	2.052747029061117
6.666666666666667	1.97	2.0537109077716953
6.666666666666667	2.	2.0543053939284834
7.	0.01	2.05276040114544
7.	0.08900000000000002	2.0388614636172724
7.	0.16800000000000004	2.0255561211686244
7.	0.24700000000000005	2.013099910813458
7.	0.32600000000000007	2.0017093659834537
7.	0.405	1.9915648131055992
7.	0.4840000000000001	1.9827885517402515
7.	0.5630000000000001	1.9754361456833696
7.	0.6420000000000001	1.969463195777757
7.	0.7210000000000001	1.964668868023329
7.	0.8	1.960556827375991
7.	0.8900000000000001	1.9550363652936862
7.	0.9800000000000002	1.9422112950079586
7.	1.0699999999999998	1.9336756725405109
7.	1.1600000000000001	1.9328603929475077
7.	1.25	1.9394064380421427
7.	1.3399999999999999	1.9556950055635645
7.	1.4300000000000002	1.9733533297903554
7.	1.52	1.9947139052072616
7.	1.61	2.016960846644757
7.	1.7	2.0258576031152447
7.	1.73	2.0353469937466064
7.	1.7600000000000002	2.0392695142347126
7.	1.79	2.0426958189262723
7.	1.82	2.0456288783495347
7.	1.85	2.0480878483767593
7.	1.88	2.050102731030847
7.	1.9100000000000001	2.051706632287393
7.	1.94	2.052930298619607
7.	1.97	2.0537972341136843
7.	2.	2.054331175664977
7.333333333333334	0.01	2.053329893538421
7.333333333333334	0.08900000000000002	2.0438239423268696
7.333333333333334	0.16800000000000004	2.0346686472443705
7.333333333333334	0.24700000000000005	2.0260459102107258
7.333333333333334	0.32600000000000007	2.01811538016903
7.333333333333334	0.405	2.01100891232953
7.333333333333334	0.4840000000000001	2.004824246377879
7.333333333333334	0.5630000000000001	1.9995984395773625
7.333333333333334	0.6420000000000001	1.9953139088767142
7.333333333333334	0.7210000000000001	1.9918298237067669
7.333333333333334	0.8	1.9888001853895452
7.333333333333334	0.8900000000000001	1.9847464062826157
7.333333333333334	0.9800000000000002	1.9756522931536917
7.333333333333334	1.0699999999999998	1.9695117092514052
7.333333333333334	1.1600000000000001	1.9686073794105627
7.333333333333334	1.25	1.9725726988282781
7.333333333333334	1.3399999999999999	1.9828441789632705
7.333333333333334	1.4300000000000002	1.9941751789809075
7.333333333333334	1.52	2.0084707052519932
7.333333333333334	1.61	2.0242693056729877
7.333333333333334	1.7	2.031501251862069
7.333333333333334	1.73	2.038507277977915
7.333333333333334	1.7600000000000002	2.0416684899178112
7.333333333333334	1.79	2.0444730671143954
7.333333333333334	1.82	2.046908840253221
7.333333333333334	1.85	2.0489788304098298
7.333333333333334	1.88	2.0506950323479396
7.333333333333334	1.9100000000000001	2.0520749103279283
7.333333333333334	1.94	2.0531358031020757
7.333333333333334	1.97	2.0538944289901924
7.333333333333334	2.	2.0543587341626632
7.666666666666667	0.01	2.0537178649231076
7.666666666666667	0.08900000000000002	2.0472244497266106
7.666666666666667	0.16800000000000004	2.0409444354049326
7.666666666666667	0.24700000000000005	2.0350059734798185
7.666666666666667	0.32600000000000007	2.029520375171071
7.666666666666667	0.405	2.024584757064928
7.666666666666667	0.4840000000000001	2.0202672147422365
7.666666666666667	0.5630000000000001	2.016602818505908
7.666666666666667	0.6420000000000001	2.013575433317758
7.666666666666667	0.7210000000000001	2.011090628502964
7.666666666666667	0.8	2.008908097229827
7.666666666666667	0.8900000000000001	2.0059940093884747
7.666666666666667	0.9800000000000002	1.9996174459512799
7.666666666666667	1.0699999999999998	1.995263062959693
7.666666666666667	1.1600000000000001	1.9944583764081512
7.666666666666667	1.25	1.9968994196210195
7.666666666666667	1.3399999999999999	2.003482081597133
7.666666666666667	1.4300000000000002	2.0108182587621832
7.666666666666667	1.52	2.020309499989658
7.666666666666667	1.61	2.031211705277597
7.666666666666667	1.7	2.0366926681072632
7.666666666666667	1.73	2.0417258224960477
7.666666666666667	1.7600000000000002	2.044152498661766
7.666666666666667	1.79	2.0463404603144033
7.666666666666667	1.82	2.048270916978319
7.666666666666667	1.85	2.0499355690134107
7.666666666666667	1.88	2.051334478179166
7.666666666666667	1.9100000000000001	2.0524731353907324
7.666666666666667	1.94	2.053357688279089
7.666666666666667	1.97	2.053994331029235
7.666666666666667	2.	2.054388035400426
8.	0.01	2.0539826248682154
8.	0.08900000000000002	2.049551013260593
8.	0.16800000000000004	2.04525219617609
8.	0.24700000000000005	2.041175257457474
8.	0.32600000000000007	2.0373996192641854
8.	0.405	2.0339923416499075
8.	0.4840000000000001	2.031002864671606
8.	0.5630000000000001	2.0284533321311593
8.	0.6420000000000001	2.0263376948961165
8.	0.7210000000000001	2.0245891881024125
8.	0.8	2.0230435417753068
8.	0.8900000000000001	2.0209808829198432
8.	0.9800000000000002	2.0165469110183474
8.	1.0699999999999998	2.013493226415213
8.	1.1600000000000001	2.0128464199734615
8.	1.25	2.0143764081662243
8.	1.3399999999999999	2.0186549107959273
8.	1.4300000000000002	2.0234540546452675
8.	1.52	2.029761623893513
8.	1.61	2.037187694709307
8.	1.7	2.041158437666783
8.	1.73	2.044700932890886
8.	1.7600000000000002	2.046490749410076
8.	1.79	2.0481296908648052
8.	1.82	2.049598859330551
8.	1.85	2.050879152067866
8.	1.88	2.0519722792275203
8.	1.9100000000000001	2.0528734576764367
8.	1.94	2.0535813970742707
8.	1.97	2.0540963763431783
8.	2.	2.054417631871766

==> anc/Contour_repulsive_Qball/boson_APRU_Mmax_scan_contour_Qball_quartic1.dat <==
Log10[lambda]	mPhi(GeV)	Mmax(Msun)
-0.585026652029182	0.01	0.5812128835437301
-0.585026652029182	0.093	0.18797144965765084
-0.585026652029182	0.176	0.13158516848986151
-0.585026652029182	0.259	0.10461847036633956
-0.585026652029182	0.34199999999999997	0.0879924974065347
-0.585026652029182	0.425	0.07644761776365123
-0.585026652029182	0.508	0.0678547938439284
-0.585026652029182	0.5910000000000001	0.06116118564127087
-0.585026652029182	0.6739999999999999	0.055776193422877984
-0.585026652029182	0.757	0.05133858711105603
-0.585026652029182	0.84	0.04761287396174391
-0.585026652029182	0.9229999999999999	0.044437893205135734
-0.585026652029182	1.006	0.041698980426814386
-0.585026652029182	1.0890000000000002	0.039312066473455747
-0.585026652029182	1.1720000000000002	0.03721383505137464
-0.585026652029182	1.255	0.03535561409128359
-0.585026652029182	1.3379999999999999	0.03369931465280983
-0.585026652029182	1.4209999999999998	0.032214604593286046
-0.585026652029182	1.504	0.03087702642052744
-0.585026652029182	1.587	0.029666650006050278
-0.585026652029182	1.67	0.028567014006526812
-0.585026652029182	1.753	0.027564423406594422
-0.585026652029182	1.8359999999999999	0.026647387978641832
-0.585026652029182	1.9189999999999998	0.0258061620538126
-0.585026652029182	2.002	0.025032463883192673
-0.585026652029182	2.085	0.024319185807440677
-0.585026652029182	2.168	0.023660198066291806
-0.585026652029182	2.251	0.023050184774926093
-0.585026652029182	2.334	0.022484515570044057
-0.585026652029182	2.417	0.02195915104100791
-0.585026652029182	2.5	0.02147050073290584
-0.33219243029487594	0.01	0.6660929927252363
-0.33219243029487594	0.093	0.22004421577871172
-0.33219243029487594	0.176	0.15615561505732292
-0.33219243029487594	0.259	0.12600136097113038
-0.33219243029487594	0.34199999999999997	0.10771840768480186
-0.33219243029487594	0.425	0.09528739635321486
-0.33219243029487594	0.508	0.08627799947514887
-0.33219243029487594	0.5910000000000001	0.07949274013088475
-0.33219243029487594	0.6739999999999999	0.07426397169740877
-0.33219243029487594	0.757	0.07018705265571519
-0.33219243029487594	0.84	0.06700214114593214
-0.33219243029487594	0.9229999999999999	0.06453585978046995
-0.33219243029487594	1.006	0.06267025180448046
-0.33219243029487594	1.0890000000000002	0.06132543643113925
-0.33219243029487594	1.1720000000000002	0.06044983142417853
-0.33219243029487594	1.255	0.06001544707671155
-0.33219243029487594	1.3379999999999999	0.06001715817516067
-0.33219243029487594	1.4209999999999998	0.9674343786916904
-0.33219243029487594	1.504	0.967338984851494
-0.33219243029487594	1.587	0.8804199499570321
-0.33219243029487594	1.67	1.1623217458740576
-0.33219243029487594	1.753	1.353690970973134
-0.33219243029487594	1.8359999999999999	1.5610176858992175
-0.33219243029487594	1.9189999999999998	1.6768997584487735
-0.33219243029487594	2.002	1.7785086292666046
-0.33219243029487594	2.085	1.8667577966623063
-0.33219243029487594	2.168	1.9412404155738068
-0.33219243029487594	2.251	2.0033100826251964
-0.33219243029487594	2.334	2.027689722182659
-0.33219243029487594	2.417	2.0737069672106423
-0.33219243029487594	2.5	2.091594096152318
-0.07935820856056988	0.01	0.7605096249383079
-0.07935820856056988	0.093	0.25659527586618136
-0.07935820856056988	0.176	0.18394341262324385
-0.07935820856056988	0.259	0.14997481742614865
-0.07935820856056988	0.34199999999999997	0.12964391129632227
-0.07935820856056988	0.425	0.11605937411165188
-0.07935820856056988	0.508	0.10644696286581054
-0.07935820856056988	0.5910000000000001	0.09944801404272319
-0.07935820856056988	0.6739999999999999	0.09431400155450893
-0.07935820856056988	0.757	0.0906018501698588
-0.07935820856056988	0.84	0.08804019335362671
-0.07935820856056988	0.9229999999999999	0.0864646760447255
-0.07935820856056988	1.006	0.08578406546290748
-0.07935820856056988	1.0890000000000002	0.08595386329932886
-0.07935820856056988	1.1720000000000002	0.7814379119911722
-0.07935820856056988	1.255	0.725640675385983
-0.07935820856056988	1.3379999999999999	1.0822238138541571
-0.07935820856056988	1.4209999999999998	1.3553876790483763
-0.07935820856056988	1.504	1.5582521684318529
-0.07935820856056988	1.587	1.730910217027474
-0.07935820856056988	1.67	1.8233086362922748
-0.07935820856056988	1.753	1.9422888963304261
-0.07935820856056988	1.8359999999999999	2.0031902093446057
-0.07935820856056988	1.9189999999999998	2.0529343298214155
-0.07935820856056988	2.002	2.0720265118222887
-0.07935820856056988	2.085	2.1082038802738112
-0.07935820856056988	2.168	2.1361025214612925
-0.07935820856056988	2.251	2.157036523507994
-0.07935820856056988	2.334	2.1646165842409957
-0.07935820856056988	2.417	2.17709554262397
-0.07935820856056988	2.5	2.1813303401641027
0.17347601317373615	0.01	0.8642817418296063
0.17347601317373615	0.093	0.2983043847491351
0.17347601317373615	0.176	0.21550643752308318
0.17347601317373615	0.259	0.17703641195751874
0.17347601317373615	0.34199999999999997	0.15423257426712425
0.17347601317373615	0.425	0.1392034874784448
0.17347601317373615	0.508	0.1287787003273331
0.17347601317373615	0.5910000000000001	0.12141324594301454
0.17347601317373615	0.6739999999999999	0.11626458679756305
0.17347601317373615	0.757	0.11284251658986523
0.17347601317373615	0.84	0.11085162446739409
0.17347601317373615	0.9229999999999999	0.11009470098054233
0.17347601317373615	1.006	0.11028778694906458
0.17347601317373615	1.0890000000000002	0.9673656178618357
0.17347601317373615	1.1720000000000002	0.8432308407236977
0.17347601317373615	1.255	1.2017204633440284
0.17347601317373615	1.3379999999999999	1.4987920654002158
0.17347601317373615	1.4209999999999998	1.6791469674060087
0.17347601317373615	1.504	1.7764963572350654
0.17347601317373615	1.587	1.9057693099119675
0.17347601317373615	1.67	1.9718997971730179
0.17347601317373615	1.753	2.0270572505868523
0.17347601317373615	1.8359999999999999	2.0719956788204636
0.17347601317373615	1.9189999999999998	2.1079492826573367
0.17347601317373615	2.002	2.135844316974302
0.17347601317373615	2.085	2.1567215472332184
0.17347601317373615	2.168	2.1716288803097656
0.17347601317373615	2.251	2.1768775582297426
0.17347601317373615	2.334	2.184640106187157
0.17347601317373615	2.417	2.1869917029385486
0.17347601317373615	2.5	2.189265838239107
0.4263102349080422	0.01	0.9765841232319677
0.4263102349080422	0.093	0.34590643371904756
0.4263102349080422	0.176	0.2514580031822826
0.4263102349080422	0.259	0.20773253517927698
0.4263102349080422	0.34199999999999997	0.18199212482250662
0.4263102349080422	0.425	0.16520449497714076
0.4263102349080422	0.508	0.1537431444364495
0.4263102349080422	0.5910000000000001	0.1458465811011516
0.4263102349080422	0.6739999999999999	0.140558447300695
0.4263102349080422	0.757	0.13732100051406582
0.4263102349080422	0.84	0.13576971959745782
0.4263102349080422	0.9229999999999999	0.1354872271507499
0.4263102349080422	1.006	0.926678804661414
0.4263102349080422	1.0890000000000002	0.967535077685717
0.4263102349080422	1.1720000000000002	1.0846197525156853
0.4263102349080422	1.255	1.3527534168260724
0.4263102349080422	1.3379999999999999	1.6215511686597412
0.4263102349080422	1.4209999999999998	1.780528819700852
0.4263102349080422	1.504	1.8647098321592295
0.4263102349080422	1.587	1.97321624022042
0.4263102349080422	1.67	2.0278896210686232
0.4263102349080422	1.753	2.0724461812783197
0.4263102349080422	1.8359999999999999	2.108099527611508
0.4263102349080422	1.9189999999999998	2.1358222157044096
0.4263102349080422	2.002	2.156678084106679
0.4263102349080422	2.085	2.1715699598172375
0.4263102349080422	2.168	2.1767857271079074
0.4263102349080422	2.251	2.18463705690967
0.4263102349080422	2.334	2.188569560923141
0.4263102349080422	2.417	2.189273862819177
0.4263102349080422	2.5	2.189371629908296
0.6791444566423481	0.01	1.0957835495556183
0.6791444566423481	0.093	0.4001797967913912
0.6791444566423481	0.176	0.292469564478741
0.6791444566423481	0.259	0.24266344070826923
0.6791444566423481	0.34199999999999997	0.21347961172750496
0.6791444566423481	0.425	0.1945927286890989
0.6791444566423481	0.508	0.181855795705563
0.6791444566423481	0.5910000000000001	0.1732562635848421
0.6791444566423481	0.6739999999999999	0.1677019164486007
0.6791444566423481	0.757	0.16454389082689164
0.6791444566423481	0.84	0.1632890315412233
0.6791444566423481	0.9229999999999999	0.16297187927863738
0.6791444566423481	1.006	0.9673720064563843
0.6791444566423481	1.0890000000000002	0.9675064356298457
0.6791444566423481	1.1720000000000002	1.2039699263486288
0.6791444566423481	1.255	1.4981084053195441
0.6791444566423481	1.3379999999999999	1.6775070089321211
0.6791444566423481	1.4209999999999998	1.825772128338048
0.6791444566423481	1.504	1.9033692824758905
0.6791444566423481	1.587	2.0023301292988087
0.6791444566423481	1.67	2.0516090208840367
0.6791444566423481	1.753	2.091402184587021
0.6791444566423481	1.8359999999999999	2.1228916945385214
0.6791444566423481	1.9189999999999998	2.1470146701390447
0.6791444566423481	2.002	2.164768142792088
0.6791444566423481	2.085	2.1770450015305585
0.6791444566423481	2.168	2.1812145373463228
0.6791444566423481	2.251	2.1870276370026094
0.6791444566423481	2.334	2.1892767879931547
0.6791444566423481	2.417	2.189372127899147
0.6791444566423481	2.5	2.189372086104023
0.9319786783766545	0.01	1.2193683973810785
0.9319786783766545	0.093	0.46192149192407195
0.9319786783766545	0.176	0.3392678393520425
0.9319786783766545	0.259	0.28248658811795374
0.9319786783766545	0.34199999999999997	0.24930550945857613
0.9319786783766545	0.425	0.2279488784633246
0.9319786783766545	0.508	0.21367895336583861
0.9319786783766545	0.5910000000000001	0.20419614711982204
0.9319786783766545	0.6739999999999999	0.19824935428154258
0.9319786783766545	0.757	0.19507507402831015
0.9319786783766545	0.84	0.19399753520311536
0.9319786783766545	0.9229999999999999	0.19312691148412808
0.9319786783766545	1.006	0.96763091332768
0.9319786783766545	1.0890000000000002	0.8404367903911788
0.9319786783766545	1.1720000000000002	1.2403197847845333
0.9319786783766545	1.255	1.493118315997359
0.9319786783766545	1.3379999999999999	1.7326172451382384
0.9319786783766545	1.4209999999999998	1.822828251686074
0.9319786783766545	1.504	1.9406515542042102
0.9319786783766545	1.587	2.000627845174707
0.9319786783766545	1.67	2.073623793226757
0.9319786783766545	1.753	2.108852349975387
0.9319786783766545	1.8359999999999999	2.1362447320796707
0.9319786783766545	1.9189999999999998	2.156886943814009
0.9319786783766545	2.002	2.171645630983661
0.9319786783766545	2.085	2.176883264737828
0.9319786783766545	2.168	2.1846630382437215
0.9319786783766545	2.251	2.188570397998371
0.9319786783766545	2.334	2.1892753065946144
0.9319786783766545	2.417	2.1893721449611783
0.9319786783766545	2.5	2.189372137153073
1.1848129001109604	0.01	1.3440501417862802
1.1848129001109604	0.093	0.5319030735127886
1.1848129001109604	0.176	0.3926242531803137
1.1848129001109604	0.259	0.3279147890751144
1.1848129001109604	0.34199999999999997	0.2901362433226414
1.1848129001109604	0.425	0.2659071599011824
1.1848129001109604	0.508	0.24982643158544604
1.1848129001109604	0.5910000000000001	0.23926869240844795
1.1848129001109604	0.6739999999999999	0.23280006088855645
1.1848129001109604	0.757	0.22952265181737666
1.1848129001109604	0.84	0.22853227852143465
1.1848129001109604	0.9229999999999999	0.22668613960573952
1.1848129001109604	1.006	0.9674991501912812
1.1848129001109604	1.0890000000000002	0.8806456389361885
1.1848129001109604	1.1720000000000002	1.2794633661843287
1.1848129001109604	1.255	1.5620406534052687
1.1848129001109604	1.3379999999999999	1.7308695674251229
1.1848129001109604	1.4209999999999998	1.8680546428931843
1.1848129001109604	1.504	1.9395402073645618
1.1848129001109604	1.587	2.0288943194651683
1.1848129001109604	1.67	2.073100529835744
1.1848129001109604	1.753	2.1084527275399276
1.1848129001109604	1.8359999999999999	2.135967506115275
1.1848129001109604	1.9189999999999998	2.1567043986742127
1.1848129001109604	2.002	2.1715389346473493
1.1848129001109604	2.085	2.1814071495820726
1.1848129001109604	2.168	2.1846203203034373
1.1848129001109604	2.251	2.1885609507809862
1.1848129001109604	2.334	2.1892729385173113
1.1848129001109604	2.417	2.189372060329825
1.1848129001109604	2.5	2.1893722527510935
1.4376471218452664	0.01	1.4660772800854462
1.4376471218452664	0.093	0.6108002775257778
1.4376471218452664	0.176	0.45333183335178956
1.4376471218452664	0.259	0.379707312816537
1.4376471218452664	0.34199999999999997	0.3366912010430358
1.4376471218452664	0.425	0.30915538327735537
1.4376471218452664	0.508	0.29096380698924706
1.4376471218452664	0.5910000000000001	0.2791258337831787
1.4376471218452664	0.6739999999999999	0.2720006181107055
1.4376471218452664	0.757	0.26853540094205386
1.4376471218452664	0.84	0.26756239100468376
1.4376471218452664	0.9229999999999999	0.2644402957385335
1.4376471218452664	1.006	0.9673302178839989
1.4376471218452664	1.0890000000000002	0.923272341390668
1.4376471218452664	1.1720000000000002	1.277539328824955
1.4376471218452664	1.255	1.5607916025060644
1.4376471218452664	1.3379999999999999	1.7299390240087795
1.4376471218452664	1.4209999999999998	1.8673721109389492
1.4376471218452664	1.504	1.9388998257304295
1.4376471218452664	1.587	2.028519555118445
1.4376471218452664	1.67	2.0728059334813884
1.4376471218452664	1.753	2.1082305365389695
1.4376471218452664	1.8359999999999999	2.1358062735392567
1.4376471218452664	1.9189999999999998	2.156598269450444
1.4376471218452664	2.002	2.1714766730831836
1.4376471218452664	2.085	2.181378095656025
1.4376471218452664	2.168	2.1845917994988437
1.4376471218452664	2.251	2.188555573119246
1.4376471218452664	2.334	2.189372217442049
1.4376471218452664	2.417	2.189372165339826
1.4376471218452664	2.5	2.1893721959963957
1.6904813435795727	0.01	1.5817219468061463
1.6904813435795727	0.093	0.6990874272646204
1.6904813435795727	0.176	0.5221640949179703
1.6904813435795727	0.259	0.4386500283230811
1.6904813435795727	0.34199999999999997	0.38973168466211144
1.6904813435795727	0.425	0.35842873167553535
1.6904813435795727	0.508	0.3378053114399705
1.6904813435795727	0.5910000000000001	0.3244672176281526
1.6904813435795727	0.6739999999999999	0.3165422862284691
1.6904813435795727	0.757	0.31280222073964103
1.6904813435795727	0.84	0.3117844157302374
1.6904813435795727	0.9229999999999999	0.3071793713154837
1.6904813435795727	1.006	0.967497548840414
1.6904813435795727	1.0890000000000002	0.922095748482755
1.6904813435795727	1.1720000000000002	1.3183976508623318
1.6904813435795727	1.255	1.5602023848934776
1.6904813435795727	1.3379999999999999	1.7295205964966045
1.6904813435795727	1.4209999999999998	1.8670433129807307
1.6904813435795727	1.504	1.9739111351840555
1.6904813435795727	1.587	2.0283309305348642
1.6904813435795727	1.67	2.0726605893961234
1.6904813435795727	1.753	2.108119286890538
1.6904813435795727	1.8359999999999999	2.1357243452041614
1.6904813435795727	1.9189999999999998	2.1565448444149773
1.6904813435795727	2.002	2.1714427672142915
1.6904813435795727	2.085	2.1813597365771518
1.6904813435795727	2.168	2.184575785131606
1.6904813435795727	2.251	2.1885533759479783
1.6904813435795727	2.334	2.189372135072729
1.6904813435795727	2.417	2.189372361622082
1.6904813435795727	2.5	2.1893721736871807
1.9433155653138783	0.01	1.6878084622354108
1.9433155653138783	0.093	0.7968937382301817
1.9433155653138783	0.176	0.5998084350383751
1.9433155653138783	0.259	0.5055185396051345
1.9433155653138783	0.34199999999999997	0.4500379992462589
1.9433155653138783	0.425	0.414493508441833
1.9433155653138783	0.508	0.39110130179970304
1.9433155653138783	0.5910000000000001	0.3760296536884054
1.9433155653138783	0.6739999999999999	0.36715153979390736
1.9433155653138783	0.757	0.3630429642081036
1.9433155653138783	0.84	0.3619155713369068
1.9433155653138783	0.9229999999999999	0.35567204707824507
1.9433155653138783	1.006	0.967422010333699
1.9433155653138783	1.0890000000000002	0.9217480977535533
1.9433155653138783	1.1720000000000002	1.318086562421138
1.9433155653138783	1.255	1.5600570971239902
1.9433155653138783	1.3379999999999999	1.7294545722731454
1.9433155653138783	1.4209999999999998	1.8669519593412844
1.9433155653138783	1.504	1.973803552551056
1.9433155653138783	1.587	2.0282624563975324
1.9433155653138783	1.67	2.0726207335833187
1.9433155653138783	1.753	2.1081014059477536
1.9433155653138783	1.8359999999999999	2.1357057048680206
1.9433155653138783	1.9189999999999998	2.156524345297914
1.9433155653138783	2.002	2.171427772464231
1.9433155653138783	2.085	2.1813524511498588
1.9433155653138783	2.168	2.187058217174472
1.9433155653138783	2.251	2.188551756981416
1.9433155653138783	2.334	2.1893721681628304
1.9433155653138783	2.417	2.189372130139273
1.9433155653138783	2.5	2.1893723009186745
2.1961497870481845	0.01	1.782112652729161
2.1961497870481845	0.093	0.9038253862935215
2.1961497870481845	0.176	0.6867662728740915
2.1961497870481845	0.259	0.5810184465083076
2.1961497870481845	0.34199999999999997	0.5183683468480772
2.1961497870481845	0.425	0.47811670510496895
2.1961497870481845	0.508	0.4516133515014724
2.1961497870481845	0.5910000000000001	0.43456529746410794
2.1961497870481845	0.6739999999999999	0.4245700030206541
2.1961497870481845	0.757	0.4199882394730533
2.1961497870481845	0.84	0.4186744272998581
2.1961497870481845	0.9229999999999999	0.41065686558638304
2.1961497870481845	1.006	0.967479857329289
2.1961497870481845	1.0890000000000002	0.9221222765692082
2.1961497870481845	1.1720000000000002	1.3181796888443207
2.1961497870481845	1.255	1.5602542566486963
2.1961497870481845	1.3379999999999999	1.729675002117604
2.1961497870481845	1.4209999999999998	1.867039279711383
2.1961497870481845	1.504	1.9738059042366307
2.1961497870481845	1.587	2.0282828351834006
2.1961497870481845	1.67	2.072668584882101
2.1961497870481845	1.753	2.1081542389929786
2.1961497870481845	1.8359999999999999	2.1357354196019567
2.1961497870481845	1.9189999999999998	2.1565285095109616
2.1961497870481845	2.002	2.171423730521637
2.1961497870481845	2.085	2.1813483793539343
2.1961497870481845	2.168	2.187057025397521
2.1961497870481845	2.251	2.1885517305518056
2.1961497870481845	2.334	2.18937222583622
2.1961497870481845	2.417	2.1893721195026785
2.1961497870481845	2.5	2.1893723905226015
2.448984008782491	0.01	1.8635346414381107
2.448984008782491	0.093	1.0187822300141183
2.448984008782491	0.176	0.7832154357696924
2.448984008782491	0.259	0.6656940038327519
2.448984008782491	0.34199999999999997	0.5953941503840151
2.448984008782491	0.425	0.5500154614617551
2.448984008782491	0.508	0.5200719881328968
2.448984008782491	0.5910000000000001	0.500803666350102
2.448984008782491	0.6739999999999999	0.48951865966475383
2.448984008782491	0.757	0.4843442423866552
2.448984008782491	0.84	0.48274626929904274
2.448984008782491	0.9229999999999999	0.4728225323780132
2.448984008782491	1.006	0.9675042966215942
2.448984008782491	1.0890000000000002	0.923429894850088
2.448984008782491	1.1720000000000002	1.3186276598955486
2.448984008782491	1.255	1.56075987626809
2.448984008782491	1.3379999999999999	1.7301746075082607
2.448984008782491	1.4209999999999998	1.8672924407935019
2.448984008782491	1.504	1.9738994983937284
2.448984008782491	1.587	2.028388116883161
2.448984008782491	1.67	2.072790627855458
2.448984008782491	1.753	2.108285278933153
2.448984008782491	1.8359999999999999	2.135815498159609
2.448984008782491	1.9189999999999998	2.156558398812399
2.448984008782491	2.002	2.171432872068199
2.448984008782491	2.085	2.181349282367259
2.448984008782491	2.168	2.1870574943766194
2.448984008782491	2.251	2.188552262590978
2.448984008782491	2.334	2.1893722622980953
2.448984008782491	2.417	2.189372214188072
2.448984008782491	2.5	2.1893722249162497
2.7018182305167966	0.01	1.932024330489412
2.7018182305167966	0.093	1.1398181373009986
2.7018182305167966	0.176	0.8888385060007363
2.7018182305167966	0.259	0.7598010520653957
2.7018182305167966	0.34199999999999997	0.6816035125322458
2.7018182305167966	0.425	0.6307794747904165
2.7018182305167966	0.508	0.5971104536572278
2.7018182305167966	0.5910000000000001	0.575391926839597
2.7018182305167966	0.6739999999999999	0.5626408673996239
2.7018182305167966	0.757	0.5567368214323367
2.7018182305167966	0.84	0.5547277931940953
2.7018182305167966	0.9229999999999999	0.542766612688127
2.7018182305167966	1.006	0.9675156365495204
2.7018182305167966	1.0890000000000002	0.9260242144067067
2.7018182305167966	1.1720000000000002	1.319450302651758
2.7018182305167966	1.255	1.5616119283231866
2.7018182305167966	1.3379999999999999	1.7309803006981872
2.7018182305167966	1.4209999999999998	1.8677194155986327
2.7018182305167966	1.504	1.9740808957429972
2.7018182305167966	1.587	2.0285719838770624
2.7018182305167966	1.67	2.072993965029271
2.7018182305167966	1.753	2.108500121831062
2.7018182305167966	1.8359999999999999	2.1359511131288995
2.7018182305167966	1.9189999999999998	2.1566104810136295
2.7018182305167966	2.002	2.171450369196033
2.7018182305167966	2.085	2.1813552662673326
2.7018182305167966	2.168	2.187058443337006
2.7018182305167966	2.251	2.188552956232071
2.7018182305167966	2.334	2.1893722747399895
2.7018182305167966	2.417	2.189372248071843
2.7018182305167966	2.5	2.189372174903607
2.9546524522511026	0.01	1.9883456500562573
2.9546524522511026	0.093	1.2641261832728272
2.9546524522511026	0.176	1.0026397711470667
2.9546524522511026	0.259	0.863145067451084
2.9546524522511026	0.34199999999999997	0.7771696889899045
2.9546524522511026	0.425	0.7207616059850194
2.9546524522511026	0.508	0.6831694772003603
2.9546524522511026	0.5910000000000001	0.6588084671220622
2.9546524522511026	0.6739999999999999	0.6444205400048216
2.9546524522511026	0.757	0.6376315499774694
2.9546524522511026	0.84	0.6350486483511104
2.9546524522511026	0.9229999999999999	0.6209289851140061
2.9546524522511026	1.006	0.9675219413096616
2.9546524522511026	1.0890000000000002	0.9304472843168976
2.9546524522511026	1.1720000000000002	1.3207153209621203
2.9546524522511026	1.255	1.5628790955761669
2.9546524522511026	1.3379999999999999	1.7321732898142361
2.9546524522511026	1.4209999999999998	1.8683534377472686
2.9546524522511026	1.504	1.9743691350518566
2.9546524522511026	1.587	2.028849352453122
2.9546524522511026	1.67	2.073293492691526
2.9546524522511026	1.753	2.108812006234641
2.9546524522511026	1.8359999999999999	2.1361469146439616
2.9546524522511026	1.9189999999999998	2.156687843517138
2.9546524522511026	2.002	2.1714784967248297
2.9546524522511026	2.085	2.181364053107346
2.9546524522511026	2.168	2.1870609558602654
2.9546524522511026	2.251	2.188555254528481
2.9546524522511026	2.334	2.189372248053529
2.9546524522511026	2.417	2.1893722137707567
2.9546524522511026	2.5	2.189372254166263
3.207486673985409	0.01	2.0337806517231702
3.207486673985409	0.093	1.388213408004022
3.207486673985409	0.176	1.122799404076358
3.207486673985409	0.259	0.9749019809927474
3.207486673985409	0.34199999999999997	0.8817887643258719
3.207486673985409	0.425	0.8199354447099892
3.207486673985409	0.508	0.7783705815894519
3.207486673985409	0.5910000000000001	0.7512466418540815
3.207486673985409	0.6739999999999999	0.735072770322875
3.207486673985409	0.757	0.7272286223625235
3.207486673985409	0.84	0.7238694483568571
3.207486673985409	0.9229999999999999	0.7075021722375404
3.207486673985409	1.006	0.9675256730569936
3.207486673985409	1.0890000000000002	0.9373404097193894
3.207486673985409	1.1720000000000002	1.3225399457588651
3.207486673985409	1.255	1.564676663155019
3.207486673985409	1.3379999999999999	1.7338504772647703
3.207486673985409	1.4209999999999998	1.869255435219705
3.207486673985409	1.504	1.9747785454723494
3.207486673985409	1.587	2.029242880982114
3.207486673985409	1.67	2.0737106813393607
3.207486673985409	1.753	2.1092449655504817
3.207486673985409	1.8359999999999999	2.1364164277052025
3.207486673985409	1.9189999999999998	2.156796422232975
3.207486673985409	2.002	2.1715209111582596
3.207486673985409	2.085	2.1813785421658065
3.207486673985409	2.168	2.187064293915787
3.207486673985409	2.251	2.1885582087930553
3.207486673985409	2.334	2.1893722437666616
3.207486673985409	2.417	2.1893722244005653
3.207486673985409	2.5	2.1893722471548
3.460320895719715	0.01	2.069853280457771
3.460320895719715	0.093	1.5082860640900286
3.460320895719715	0.176	1.2466378680982726
3.460320895719715	0.259	1.0934631628594307
3.460320895719715	0.34199999999999997	0.9945067199133565
3.460320895719715	0.425	0.927731136444406
3.460320895719715	0.508	0.8823640947587191
3.460320895719715	0.5910000000000001	0.8524736383719996
3.460320895719715	0.6739999999999999	0.834411393667772
3.460320895719715	0.757	0.8253364290505038
3.460320895719715	0.84	0.8209647890895009
3.460320895719715	0.9229999999999999	0.8023260170378115
3.460320895719715	1.006	0.9675276813263493
3.460320895719715	1.0890000000000002	0.945737799432603
3.460320895719715	1.1720000000000002	1.325091882901469
3.460320895719715	1.255	1.5671694522736055
3.460320895719715	1.3379999999999999	1.7361592617604444
3.460320895719715	1.4209999999999998	1.870487681016788
3.460320895719715	1.504	1.97534283083592
3.460320895719715	1.587	2.0297821904481292
3.460320895719715	1.67	2.0742744190444675
3.460320895719715	1.753	2.1098239680929587
3.460320895719715	1.8359999999999999	2.136778006181727
3.460320895719715	1.9189999999999998	2.156943109689871
3.460320895719715	2.002	2.1715773418783013
3.460320895719715	2.085	2.1813994364100666
3.460320895719715	2.168	2.187069747529501
3.460320895719715	2.251	2.1885622817451793
3.460320895719715	2.334	2.189372207817869
3.460320895719715	2.417	2.1893721958262216
3.460320895719715	2.5	2.1893721976612084
3.713155117454021	0.01	2.0981219774907194
3.713155117454021	0.093	1.6207654667399012
3.713155117454021	0.176	1.3707619366186277
3.713155117454021	0.259	1.2163693229027075
3.713155117454021	0.34199999999999997	1.1135812441843764
3.713155117454021	0.425	1.0428784941815807
3.713155117454021	0.508	0.9941734394757887
3.713155117454021	0.5910000000000001	0.9616816674944952
3.713155117454021	0.6739999999999999	0.9417093498544596
3.713155117454021	0.757	0.93124286520619
3.713155117454021	0.84	0.9256094745003947
3.713155117454021	0.9229999999999999	0.9047762698475772
3.713155117454021	1.006	0.9675291446158486
3.713155117454021	1.0890000000000002	0.9547380671950558
3.713155117454021	1.1720000000000002	1.3285976726343407
3.713155117454021	1.255	1.5705729750805262
3.713155117454021	1.3379999999999999	1.7392765484968917
3.713155117454021	1.4209999999999998	1.8721555755357353
3.713155117454021	1.504	1.976106490594187
3.713155117454021	1.587	2.0305069899857346
3.713155117454021	1.67	2.0750220564349213
3.713155117454021	1.753	2.110577572171946
3.713155117454021	1.8359999999999999	2.1372470400743215
3.713155117454021	1.9189999999999998	2.1571356099012333
3.713155117454021	2.002	2.171653171539484
3.713155117454021	2.085	2.1814259698010883
3.713155117454021	2.168	2.1870768154595472
3.713155117454021	2.251	2.188567965235807
3.713155117454021	2.334	2.1893721794200247
3.713155117454021	2.417	2.1893721148584846
3.713155117454021	2.5	2.1893721755636864
3.965989339188327	0.01	2.1200424471986685
3.965989339188327	0.093	1.7227876375187399
3.965989339188327	0.176	1.4914180245834527
3.965989339188327	0.259	1.340407164297918
3.965989339188327	0.34199999999999997	1.2364440300863826
3.965989339188327	0.425	1.1633107232885196
3.965989339188327	0.508	1.1120771484479421
3.965989339188327	0.5910000000000001	1.0773669007219464
3.965989339188327	0.6739999999999999	1.0555814420658123
3.965989339188327	0.757	1.0436141669763128
3.965989339188327	0.84	1.0364933226084077
3.965989339188327	0.9229999999999999	1.0136887053255978
3.965989339188327	1.006	0.9255441741459115
3.965989339188327	1.0890000000000002	0.964571474261391
3.965989339188327	1.1720000000000002	1.3335618330709211
3.965989339188327	1.255	1.57517183429565
3.965989339188327	1.3379999999999999	1.7434349373700935
3.965989339188327	1.4209999999999998	1.8743738555185168
3.965989339188327	1.504	1.9771225324725465
3.965989339188327	1.587	2.031467972239294
3.965989339188327	1.67	2.0759962563656646
3.965989339188327	1.753	2.1115398803399295
3.965989339188327	1.8359999999999999	2.1378453718801356
3.965989339188327	1.9189999999999998	2.1573851924359135
3.965989339188327	2.002	2.1717530366822833
3.965989339188327	2.085	2.18146268114785
3.965989339188327	2.168	2.1870865896800735
3.965989339188327	2.251	2.1885744622461756
3.965989339188327	2.334	2.1893723129869516
3.965989339188327	2.417	2.1893724521522597
3.965989339188327	2.5	2.1893722956468036
4.218823560922633	0.01	2.136898883477372
4.218823560922633	0.093	1.8125259191746619
4.218823560922633	0.176	1.6049888620318808
4.218823560922633	0.259	1.4619103409727285
4.218823560922633	0.34199999999999997	1.3598300833929757
4.218823560922633	0.425	1.2861922419438052
4.218823560922633	0.508	1.233585353450268
4.218823560922633	0.5910000000000001	1.1972854279236047
4.218823560922633	0.6739999999999999	1.1739401159941638
4.218823560922633	0.757	1.1604563392924714
4.218823560922633	0.84	1.1516983671934695
4.218823560922633	0.9229999999999999	1.127317786817886
4.218823560922633	1.006	1.0419048586037036
4.218823560922633	1.0890000000000002	1.0037619165162717
4.218823560922633	1.1720000000000002	1.3417884923282082
4.218823560922633	1.255	1.5813408476356599
4.218823560922633	1.3379999999999999	1.7489291639770481
4.218823560922633	1.4209999999999998	1.8772929604313302
4.218823560922633	1.504	1.9784605348163842
4.218823560922633	1.587	2.0327229117363688
4.218823560922633	1.67	2.0772474799789733
4.218823560922633	1.753	2.1127506121289112
4.218823560922633	1.8359999999999999	2.1385964504654535
4.218823560922633	1.9189999999999998	2.1577037933361964
4.218823560922633	2.002	2.171882174423204
4.218823560922633	2.085	2.1815097293122245
4.218823560922633	2.168	2.187099046251595
4.218823560922633	2.251	2.1885826995575677
4.218823560922633	2.334	2.1893722836843685
4.218823560922633	2.417	2.189372174069568
4.218823560922633	2.5	2.189372208347059
4.471657782656939	0.01	2.1497743877524957
4.471657782656939	0.093	1.8892737617595743
4.471657782656939	0.176	1.7085020948339273
4.471657782656939	0.259	1.5772235650066782
4.471657782656939	0.34199999999999997	1.4800989312002033
4.471657782656939	0.425	1.4081219172894663
4.471657782656939	0.508	1.3555671006083592
4.471657782656939	0.5910000000000001	1.3185377217428529
4.471657782656939	0.6739999999999999	1.294066269885686
4.471657782656939	0.757	1.2791868143308167
4.471657782656939	0.84	1.2687813647169595
4.471657782656939	0.9229999999999999	1.243393475621973
4.471657782656939	1.006	1.1629819903148155
4.471657782656939	1.0890000000000002	1.129337275223335
4.471657782656939	1.1720000000000002	1.3547840459804006
4.471657782656939	1.255	1.58985536623285
4.471657782656939	1.3379999999999999	1.7560451480409398
4.471657782656939	1.4209999999999998	1.881099381687543
4.471657782656939	1.504	1.9802058945539391
4.471657782656939	1.587	2.0343447796335616
4.471657782656939	1.67	2.078833255211059
4.471657782656939	1.753	2.1142528868277903
4.471657782656939	1.8359999999999999	2.139526218980445
4.471657782656939	1.9189999999999998	2.1581043216670697
4.471657782656939	2.002	2.172046331673625
4.471657782656939	2.085	2.1815699282046817
4.471657782656939	2.168	2.1871155219359206
4.471657782656939	2.251	2.1885939037631243
4.471657782656939	2.334	2.1893721171439586
4.471657782656939	2.417	2.189372108514634
4.471657782656939	2.5	2.1893720924229068
4.724492004391244	0.01	2.159559318024933
4.724492004391244	0.093	1.9532997546412882
4.724492004391244	0.176	1.7999806399395004
4.724492004391244	0.259	1.6832067355274256
4.724492004391244	0.34199999999999997	1.5937023588106414
4.724492004391244	0.425	1.5255154388618777
4.724492004391244	0.508	1.4745551625690987
4.724492004391244	0.5910000000000001	1.4378183672647906
4.724492004391244	0.6739999999999999	1.412818862201334
4.724492004391244	0.757	1.39683106257609
4.724492004391244	0.84	1.384950808212378
4.724492004391244	0.9229999999999999	1.3592555610792632
4.724492004391244	1.006	1.2856539868331776
4.724492004391244	1.0890000000000002	1.255980956027966
4.724492004391244	1.1720000000000002	1.3766858989938426
4.724492004391244	1.255	1.602249996402541
4.724492004391244	1.3379999999999999	1.7650012785856692
4.724492004391244	1.4209999999999998	1.8860584263976377
4.724492004391244	1.504	1.9824605291078543
4.724492004391244	1.587	2.0364165941767474
4.724492004391244	1.67	2.0808223446453873
4.724492004391244	1.753	2.116057890546196
4.724492004391244	1.8359999999999999	2.1406660440563274
4.724492004391244	1.9189999999999998	2.1586017737110077
4.724492004391244	2.002	2.172253833080821
4.724492004391244	2.085	2.181646943617624
4.724492004391244	2.168	2.187136634407692
4.724492004391244	2.251	2.188606931986521
4.724492004391244	2.334	2.1893723568312935
4.724492004391244	2.417	2.189372094277898
4.724492004391244	2.5	2.189372214984433
4.977326226125551	0.01	2.166966093724041
4.977326226125551	0.093	2.005582139025857
4.977326226125551	0.176	1.8785584730330538
4.977326226125551	0.259	1.7776341064661338
4.977326226125551	0.34199999999999997	1.6976700783387217
4.977326226125551	0.425	1.6350734736600947
4.977326226125551	0.508	1.5871626641640977
4.977326226125551	0.5910000000000001	1.551787629541577
4.977326226125551	0.6739999999999999	1.526974500654098
4.977326226125551	0.757	1.5103257688348781
4.977326226125551	0.84	1.4973300421754365
4.977326226125551	0.9229999999999999	1.4720851703703104
4.977326226125551	1.006	1.4064690652024086
4.977326226125551	1.0890000000000002	1.3802174368490463
4.977326226125551	1.1720000000000002	1.429084320980853
4.977326226125551	1.255	1.62053234981513
4.977326226125551	1.3379999999999999	1.7761807632878541
4.977326226125551	1.4209999999999998	1.8926103273716066
4.977326226125551	1.504	1.9853510169260584
4.977326226125551	1.587	2.039039090007503
4.977326226125551	1.67	2.0832359603755823
4.977326226125551	1.753	2.1179879764679637
4.977326226125551	1.8359999999999999	2.142015717890174
4.977326226125551	1.9189999999999998	2.1592130367739566
4.977326226125551	2.002	2.172511117048379
4.977326226125551	2.085	2.181744239948331
4.977326226125551	2.168	2.187162641971264
4.977326226125551	2.251	2.1886234057516707
4.977326226125551	2.334	2.189372128416986
4.977326226125551	2.417	2.189372142337128
4.977326226125551	2.5	2.189372191444108
5.230160447859857	0.01	2.1725553221510188
5.230160447859857	0.093	2.047512281789132
5.230160447859857	0.176	1.9443695558810685
5.230160447859857	0.259	1.8593656914692807
5.230160447859857	0.34199999999999997	1.7899608091430572
5.230160447859857	0.425	1.7342152318271593
5.230160447859857	0.508	1.6905353651364743
5.230160447859857	0.5910000000000001	1.6574961281122258
5.230160447859857	0.6739999999999999	1.6336111410031326
5.230160447859857	0.757	1.6168579072582716
5.230160447859857	0.84	1.603254430172027
5.230160447859857	0.9229999999999999	1.5791813933141334
5.230160447859857	1.006	1.5220679182850017
5.230160447859857	1.0890000000000002	1.498787237766289
5.230160447859857	1.1720000000000002	1.5265140047822454
5.230160447859857	1.255	1.6500281844172615
5.230160447859857	1.3379999999999999	1.7911327110052466
5.230160447859857	1.4209999999999998	1.901129246975996
5.230160447859857	1.504	1.9891272943788574
5.230160447859857	1.587	2.042380953272873
5.230160447859857	1.67	2.0860000211213654
5.230160447859857	1.753	2.1199930006990186
5.230160447859857	1.8359999999999999	2.143449018007937
5.230160447859857	1.9189999999999998	2.159956197222262
5.230160447859857	2.002	2.1728278664288188
5.230160447859857	2.085	2.1818641318717087
5.230160447859857	2.168	2.187195464541721
5.230160447859857	2.251	2.1886430394708647
5.230160447859857	2.334	2.1893722170604915
5.230160447859857	2.417	2.189372195667937
5.230160447859857	2.5	2.1893721471562118
5.482994669594164	0.01	2.1767631809524133
5.482994669594164	0.093	2.080644216708504
5.482994669594164	0.176	1.998294298610004
5.482994669594164	0.259	1.9282934876186266
5.482994669594164	0.34199999999999997	1.8696030336307325
5.482994669594164	0.425	1.8213386034391768
5.482994669594164	0.508	1.7826689323472227
5.482994669594164	0.5910000000000001	1.7527250258858558
5.482994669594164	0.6739999999999999	1.7304405364314082
5.482994669594164	0.757	1.7141715367613033
5.482994669594164	0.84	1.7005355212667401
5.482994669594164	0.9229999999999999	1.6782370909823807
5.482994669594164	1.006	1.629555346543331
5.482994669594164	1.0890000000000002	1.608947158033163
5.482994669594164	1.1720000000000002	1.6255602690732074
5.482994669594164	1.255	1.6983408303113845
5.482994669594164	1.3379999999999999	1.812434644791948
5.482994669594164	1.4209999999999998	1.912459235046742
5.482994669594164	1.504	1.9945170981227518
5.482994669594164	1.587	2.046625337318812
5.482994669594164	1.67	2.089132982219277
5.482994669594164	1.753	2.122102937886317
5.482994669594164	1.8359999999999999	2.1449377350319923
5.482994669594164	1.9189999999999998	2.160849028482584
5.482994669594164	2.002	2.1732121476403727
5.482994669594164	2.085	2.182011111791182
5.482994669594164	2.168	2.187236066444366
5.482994669594164	2.251	2.188665841424068
5.482994669594164	2.334	2.1893722500433364
5.482994669594164	2.417	2.1893721313307895
5.482994669594164	2.5	2.18937218794582
5.73582889132847	0.01	2.179925617217649
5.73582889132847	0.093	2.1065084960863176
5.73582889132847	0.176	2.0416703549171076
5.73582889132847	0.259	1.9851182960371436
5.73582889132847	0.34199999999999997	1.9366092797156556
5.73582889132847	0.425	1.8958704117603968
5.73582889132847	0.508	1.8625533130056913
5.73582889132847	0.5910000000000001	1.8361785003130815
5.73582889132847	0.6739999999999999	1.8160118735368624
5.73582889132847	0.757	1.8007604214858997
5.73582889132847	0.84	1.787643804727928
5.73582889132847	0.9229999999999999	1.7675506788257098
5.73582889132847	1.006	1.7268100527983272
5.73582889132847	1.0890000000000002	1.7086833173635287
5.73582889132847	1.1720000000000002	1.7181234425559575
5.73582889132847	1.255	1.7623752181741783
5.73582889132847	1.3379999999999999	1.842906366826616
5.73582889132847	1.4209999999999998	1.9279641956675946
5.73582889132847	1.504	2.002118901987842
5.73582889132847	1.587	2.0519275935843444
5.73582889132847	1.67	2.092700007632612
5.73582889132847	1.753	2.1243739396938275
5.73582889132847	1.8359999999999999	2.1465036269031175
5.73582889132847	1.9189999999999998	2.1618730296070794
5.73582889132847	2.002	2.173674513399971
5.73582889132847	2.085	2.1821885895550137
5.73582889132847	2.168	2.187284725741526
5.73582889132847	2.251	2.1886932204837
5.73582889132847	2.334	2.189372199986324
5.73582889132847	2.417	2.189372196185928
5.73582889132847	2.5	2.1893724128436833
5.988663113062776	0.01	2.182298815522129
5.988663113062776	0.093	2.126502649808298
5.988663113062776	0.176	2.0760294978507923
5.988663113062776	0.259	2.0310681119734832
5.988663113062776	0.34199999999999997	1.9917507903496279
5.988663113062776	0.425	1.9581218490640975
5.988663113062776	0.508	1.9301090560989642
5.988663113062776	0.5910000000000001	1.9074813134183117
5.988663113062776	0.6739999999999999	1.8897498932769252
5.988663113062776	0.757	1.875923261896068
5.988663113062776	0.84	1.8637795403784734
5.988663113062776	0.9229999999999999	1.8461326669068272
5.988663113062776	1.006	1.8125742889147158
5.988663113062776	1.0890000000000002	1.7968043991975025
5.988663113062776	1.1720000000000002	1.8015088975944207
5.988663113062776	1.255	1.8293768119411966
5.988663113062776	1.3379999999999999	1.8827239086011442
5.988663113062776	1.4209999999999998	1.9488489418644037
5.988663113062776	1.504	2.012664050413224
5.988663113062776	1.587	2.0586715298048617
5.988663113062776	1.67	2.096886910489567
5.988663113062776	1.753	2.1268824518286267
5.988663113062776	1.8359999999999999	2.1481849710295893
5.988663113062776	1.9189999999999998	2.1630036555955763
5.988663113062776	2.002	2.174223934290241
5.988663113062776	2.085	2.1824010494448474
5.988663113062776	2.168	2.1873434364798685
5.988663113062776	2.251	2.1887246439858625
5.988663113062776	2.334	2.1893721441209775
5.988663113062776	2.417	2.1893722837231215
5.988663113062776	2.5	2.1893721474837453
6.2414973347970815	0.01	2.1840782086149013
6.2414973347970815	0.093	2.1418397898868595
6.2414973347970815	0.176	2.1029065550951804
6.2414973347970815	0.259	2.0676275178385386
6.2414973347970815	0.34199999999999997	2.0362804697205816
6.2414973347970815	0.425	2.0090466303616332
6.2414973347970815	0.508	1.9859929243615697
6.2414973347970815	0.5910000000000001	1.9670343934253243
6.2414973347970815	0.6739999999999999	1.9518515016359212
6.2414973347970815	0.757	1.9396968220294102
6.2414973347970815	0.84	1.9288352381463245
6.2414973347970815	0.9229999999999999	1.9136990140279317
6.2414973347970815	1.006	1.8864376040294681
6.2414973347970815	1.0890000000000002	1.8729126470088684
6.2414973347970815	1.1720000000000002	1.8745772162561123
6.2414973347970815	1.255	1.8922924104741574
6.2414973347970815	1.3379999999999999	1.9273583788266813
6.2414973347970815	1.4209999999999998	1.9751171604907822
6.2414973347970815	1.504	2.0266701706208945
6.2414973347970815	1.587	2.067254097469911
6.2414973347970815	1.67	2.102030640134317
6.2414973347970815	1.753	2.129842352660661
6.2414973347970815	1.8359999999999999	2.1500286946419616
6.2414973347970815	1.9189999999999998	2.164246773307785
6.2414973347970815	2.002	2.1748698315877273
6.2414973347970815	2.085	2.1826521464256166
6.2414973347970815	2.168	2.187412777876861
6.2414973347970815	2.251	2.1887600399895453
6.2414973347970815	2.334	2.189372125583316
6.2414973347970815	2.417	2.1893722654263277
6.2414973347970815	2.5	2.1893725053985205
6.494331556531388	0.01	2.185411262964939
6.494331556531388	0.093	2.1535334952068226
6.494331556531388	0.176	2.123718707692848
6.494331556531388	0.259	2.0963317862665405
6.494331556531388	0.34199999999999997	2.071675893773443
6.494331556531388	0.425	2.0499741181904505
6.494331556531388	0.508	2.031348676765746
6.494331556531388	0.5910000000000001	2.01579153509624
6.494331556531388	0.6739999999999999	2.00309518796012
6.494331556531388	0.757	1.9927034354307465
6.494331556531388	0.84	1.9832814411693869
6.494331556531388	0.9229999999999999	1.9705727170922291
6.494331556531388	1.006	1.9486971424701047
6.494331556531388	1.0890000000000002	1.937282449380094
6.494331556531388	1.1720000000000002	1.9371157763058435
6.494331556531388	1.255	1.9483186580960803
6.494331556531388	1.3379999999999999	1.9715171711583064
6.494331556531388	1.4209999999999998	2.0047776839411666
6.494331556531388	1.504	2.043991376714776
6.494331556531388	1.587	2.077879670166356
6.494331556531388	1.67	2.108332220719427
6.494331556531388	1.753	2.133443681172654
6.494331556531388	1.8359999999999999	2.152164684436001
6.494331556531388	1.9189999999999998	2.165616441527652
6.494331556531388	2.002	2.1756181251155615
6.494331556531388	2.085	2.1829455035046017
6.494331556531388	2.168	2.1874939124583386
6.494331556531388	2.251	2.1887999744950064
6.494331556531388	2.334	2.1893724256650957
6.494331556531388	2.417	2.1893723364087965
6.494331556531388	2.5	2.1893722144643157
6.7471657782656935	0.01	2.1864095332149147
6.7471657782656935	0.093	2.1624071751909533
6.7471657782656935	0.176	2.139704546634268
6.7471657782656935	0.259	2.1186259791885704
6.7471657782656935	0.34199999999999997	2.0994474061564787
6.7471657782656935	0.425	2.0823835250303646
6.7471657782656935	0.508	2.0675687304317365
6.7471657782656935	0.5910000000000001	2.0550291809191954
6.7471657782656935	0.6739999999999999	2.0446311955677583
6.7471657782656935	0.757	2.035960434935622
6.7471657782656935	0.84	2.028003837095528
6.7471657782656935	0.9229999999999999	2.017536712667599
6.7471657782656935	1.006	2.0001738232764135
6.7471657782656935	1.0890000000000002	1.9906973033941067
6.7471657782656935	1.1720000000000002	1.9895347804946377
6.7471657782656935	1.255	1.996535740394108
6.7471657782656935	1.3379999999999999	2.011973902748941
6.7471657782656935	1.4209999999999998	2.0348811369723308
6.7471657782656935	1.504	2.0635146826314514
6.7471657782656935	1.587	2.090335597077829
6.7471657782656935	1.67	2.1158541422075934
6.7471657782656935	1.753	2.1377831880895584
6.7471657782656935	1.8359999999999999	2.154699128358989
6.7471657782656935	1.9189999999999998	2.1671440496396337
6.7471657782656935	2.002	2.1764698592604477
6.7471657782656935	2.085	2.183284356009131
6.7471657782656935	2.168	2.1875875246264065
6.7471657782656935	2.251	2.1888436939604716
6.7471657782656935	2.334	2.1893721837542413
6.7471657782656935	2.417	2.189372269241784
6.7471657782656935	2.5	2.189372284734337
7.	0.01	2.18715642120355
7.	0.093	2.1691163437089194
7.	0.176	2.1519059184028664
7.	0.259	2.1357917354504865
7.	0.34199999999999997	2.1210070347577927
7.	0.425	2.1077363378055813
7.	0.508	2.0961040691808863
7.	0.5910000000000001	2.086149320844696
7.	0.6739999999999999	2.077783285391175
7.	0.757	2.0707003988999557
7.	0.84	2.064134278753559
7.	0.9229999999999999	2.0556591986685064
7.	1.006	2.042012413562193
7.	1.0890000000000002	2.0342710338023986
7.	1.1720000000000002	2.0326664784069597
7.	1.255	2.036971004611663
7.	1.3379999999999999	2.04729492771575
7.	1.4209999999999998	2.06306548359988
7.	1.504	2.083545911295671
7.	1.587	2.103913369907831
7.	1.67	2.124398845768141
7.	1.753	2.142849276407932
7.	1.8359999999999999	2.1576613500849393
7.	1.9189999999999998	2.168888323216611
7.	2.002	2.1774221016850084
7.	2.085	2.183673831476588
7.	2.168	2.1876936380694816
7.	2.251	2.1888908443500004
7.	2.334	2.1893721973607647
7.	2.417	2.1893721582909715
7.	2.5	2.1893722043948625

==> anc/Contour_repulsive_Qball/boson_APRU_Mmax_scan_contour_repulsive_quartic1.dat <==
Log10[lambda]	mPhi(GeV)	Mmax(Msun)
-2.	0.01	0.27231795922113267
-2.	0.093	0.10908549503245744
-2.	0.176	0.09352212896370979
-2.	0.259	0.08919494643089355
-2.	0.34199999999999997	0.08860953097177539
-2.	0.425	0.08996129554545841
-2.	0.508	0.09269735986013433
-2.	0.5910000000000001	0.09668384678709002
-2.	0.6739999999999999	0.10196315092135794
-2.	0.757	0.10859185566885875
-2.	0.84	0.11605045041368203
-2.	0.9229999999999999	0.11737370616059849
-2.	1.006	0.9675091810337203
-2.	1.0890000000000002	0.9460483124238637
-2.	1.1720000000000002	1.317574981732648
-2.	1.255	1.558692164252546
-2.	1.3379999999999999	1.7293522776435173
-2.	1.4209999999999998	1.8662704613207972
-2.	1.504	1.9728220018463958
-2.	1.587	2.027834313935634
-2.	1.67	2.072686482233131
-2.	1.753	2.1087201578931136
-2.	1.8359999999999999	2.136056787375053
-2.	1.9189999999999998	2.156512610377194
-2.	2.002	2.171359782733775
-2.	2.085	2.181298235685658
-2.	2.168	2.187034103863779
-2.	2.251	2.1885467362139495
-2.	2.334	2.189372276271779
-2.	2.417	2.189372207761147
-2.	2.5	2.1893721930585808
-1.6666666666666667	0.01	0.32622472901255806
-1.6666666666666667	0.093	0.12402706182894435
-1.6666666666666667	0.176	0.10232153463436751
-1.6666666666666667	0.259	0.09495594170710858
-1.6666666666666667	0.34199999999999997	0.09257988261577585
-1.6666666666666667	0.425	0.09280089119108369
-1.6666666666666667	0.508	0.09478598300580186
-1.6666666666666667	0.5910000000000001	0.09824947694686663
-1.6666666666666667	0.6739999999999999	0.10314549007668986
-1.6666666666666667	0.757	0.10947745423606611
-1.6666666666666667	0.84	0.11668788408368348
-1.6666666666666667	0.9229999999999999	0.11780146233221987
-1.6666666666666667	1.006	0.9675095332493544
-1.6666666666666667	1.0890000000000002	0.9460469878630071
-1.6666666666666667	1.1720000000000002	1.3175746494313725
-1.6666666666666667	1.255	1.5586936746455522
-1.6666666666666667	1.3379999999999999	1.7293518359399327
-1.6666666666666667	1.4209999999999998	1.8662714441128074
-1.6666666666666667	1.504	1.9728229339321897
-1.6666666666666667	1.587	2.0278348576532705
-1.6666666666666667	1.67	2.0726862883305235
-1.6666666666666667	1.753	2.1087200870190204
-1.6666666666666667	1.8359999999999999	2.13605712558447
-1.6666666666666667	1.9189999999999998	2.156512077878836
-1.6666666666666667	2.002	2.171359945471017
-1.6666666666666667	2.085	2.1812985109132996
-1.6666666666666667	2.168	2.1870347181019123
-1.6666666666666667	2.251	2.1885465252792318
-1.6666666666666667	2.334	2.189372169963273
-1.6666666666666667	2.417	2.1893722420535853
-1.6666666666666667	2.5	2.1893725374926705
-1.3333333333333335	0.01	0.3912910196375467
-1.3333333333333335	0.093	0.14343752633931994
-1.3333333333333335	0.176	0.11472270546427865
-1.3333333333333335	0.259	0.10382140489903154
-1.3333333333333335	0.34199999999999997	0.09919403811411294
-1.3333333333333335	0.425	0.09784823059305178
-1.3333333333333335	0.508	0.0986917627111087
-1.3333333333333335	0.5910000000000001	0.10129375351635463
-1.3333333333333335	0.6739999999999999	0.10551632387520944
-1.3333333333333335	0.757	0.11129628954839196
-1.3333333333333335	0.84	0.1180226320969464
-1.3333333333333335	0.9229999999999999	0.11871032884284605
-1.3333333333333335	1.006	0.9675092534157761
-1.3333333333333335	1.0890000000000002	0.9460496208204062
-1.3333333333333335	1.1720000000000002	1.3175738422229033
-1.3333333333333335	1.255	1.5586963699363303
-1.3333333333333335	1.3379999999999999	1.729350912616787
-1.3333333333333335	1.4209999999999998	1.8662730694851979
-1.3333333333333335	1.504	1.97282519897081
-1.3333333333333335	1.587	2.0278356772965407
-1.3333333333333335	1.67	2.0726852111346776
-1.3333333333333335	1.753	2.1087197272140568
-1.3333333333333335	1.8359999999999999	2.1360574595326507
-1.3333333333333335	1.9189999999999998	2.1565121199983794
-1.3333333333333335	2.002	2.1713599023013175
-1.3333333333333335	2.085	2.181298956073222
-1.3333333333333335	2.168	2.187035243646224
-1.3333333333333335	2.251	2.1885461044910026
-1.3333333333333335	2.334	2.1893721782531648
-1.3333333333333335	2.417	2.18937218147384
-1.3333333333333335	2.5	2.189372302652866
-1.	0.01	0.4692499347099795
-1.	0.093	0.16803243763936998
-1.	0.176	0.13124328443272407
-1.	0.259	0.11635252532230105
-1.	0.34199999999999997	0.10916371397916345
-1.	0.425	0.10595645216348655
-1.	0.508	0.10534880524583569
-1.	0.5910000000000001	0.1067651811040127
-1.	0.6739999999999999	0.10997908534542782
-1.	0.757	0.11486087539897497
-1.	0.84	0.12073427416705111
-1.	0.9229999999999999	0.12061026663077803
-1.	1.006	0.9675105000994022
-1.	1.0890000000000002	0.9460544556002253
-1.	1.1720000000000002	1.3175722331799846
-1.	1.255	1.558701253651728
-1.	1.3379999999999999	1.7293484670475312
-1.	1.4209999999999998	1.8662756647910443
-1.	1.504	1.9728285253751734
-1.	1.587	2.0278368875992268
-1.	1.67	2.072685079341068
-1.	1.753	2.108718071401374
-1.	1.8359999999999999	2.136056988932887
-1.	1.9189999999999998	2.156513616624456
-1.	2.002	2.1713596519232667
-1.	2.085	2.1812991977059095
-1.	2.168	2.1870342128037987
-1.	2.251	2.1885469362462815
-1.	2.334	2.1893722427395508
-1.	2.417	2.189372295829522
-1.	2.5	2.1893722267796707
-0.6666666666666667	0.01	0.5618152746567837
-0.6666666666666667	0.093	0.19869471675416137
-0.6666666666666667	0.176	0.15250232795069715
-0.6666666666666667	0.259	0.13307116228472554
-0.6666666666666667	0.34199999999999997	0.12303858332118844
-0.6666666666666667	0.425	0.11779394379312332
-0.6666666666666667	0.508	0.11558660837996913
-0.6666666666666667	0.5910000000000001	0.11565071677597287
-0.6666666666666667	0.6739999999999999	0.11764112530455628
-0.6666666666666667	0.757	0.12133279858804222
-0.6666666666666667	0.84	0.1259410780718081
-0.6666666666666667	0.9229999999999999	0.12445270892836291
-0.6666666666666667	1.006	0.9675111127958946
-0.6666666666666667	1.0890000000000002	0.9460614941752196
-0.6666666666666667	1.1720000000000002	1.3175672877390667
-0.6666666666666667	1.255	1.5587081334880957
-0.6666666666666667	1.3379999999999999	1.7293535616375264
-0.6666666666666667	1.4209999999999998	1.8662778068517463
-0.6666666666666667	1.504	1.9728285261963194
-0.6666666666666667	1.587	2.0278356295554323
-0.6666666666666667	1.67	2.0726883715976276
-0.6666666666666667	1.753	2.1087207472173497
-0.6666666666666667	1.8359999999999999	2.1360572738091497
-0.6666666666666667	1.9189999999999998	2.1565143105269153
-0.6666666666666667	2.002	2.1713588129869033
-0.6666666666666667	2.085	2.181298642306306
-0.6666666666666667	2.168	2.1870351819437013
-0.6666666666666667	2.251	2.1885470602601798
-0.6666666666666667	2.334	2.1893722107489384
-0.6666666666666667	2.417	2.1893724047386316
-0.6666666666666667	2.5	2.1893721795577674
-0.3333333333333335	0.01	0.6704130581256104
-0.3333333333333335	0.093	0.23649241986458525
-0.3333333333333335	0.176	0.17927388792388194
-0.3333333333333335	0.259	0.1545986132858679
-0.3333333333333335	0.34199999999999997	0.14136225112420261
-0.3333333333333335	0.425	0.13390021669664015
-0.3333333333333335	0.508	0.13001931248461884
-0.3333333333333335	0.5910000000000001	0.1287154560981042
-0.3333333333333335	0.6739999999999999	0.12948030108466094
-0.3333333333333335	0.757	0.13193600446912163
-0.3333333333333335	0.84	0.13508892929111288
-0.3333333333333335	0.9229999999999999	0.13172508613197387
-0.3333333333333335	1.006	0.9675127167415419
-0.3333333333333335	1.0890000000000002	0.9460709386308017
-0.3333333333333335	1.1720000000000002	1.3175740223815644
-0.3333333333333335	1.255	1.5587147367487642
-0.3333333333333335	1.3379999999999999	1.729361457025634
-0.3333333333333335	1.4209999999999998	1.8662765552022855
-0.3333333333333335	1.504	1.9728353284119489
-0.3333333333333335	1.587	2.0278397135221047
-0.3333333333333335	1.67	2.0726877317938537
-0.3333333333333335	1.753	2.108721168251565
-0.3333333333333335	1.8359999999999999	2.136057741251349
-0.3333333333333335	1.9189999999999998	2.1565149525764546
-0.3333333333333335	2.002	2.171358975687823
-0.3333333333333335	2.085	2.1812994612165233
-0.3333333333333335	2.168	2.1870339678448705
-0.3333333333333335	2.251	2.188547414580599
-0.3333333333333335	2.334	2.189372280476987
-0.3333333333333335	2.417	2.189372180226931
-0.3333333333333335	2.5	2.189372240304308
0.	0.01	0.7957346376266285
0.	0.093	0.2826909640851896
0.	0.176	0.21250690969387187
0.	0.259	0.18171359878565524
0.	0.34199999999999997	0.16480083801258807
0.	0.425	0.15486566957308762
0.	0.508	0.14920182763996773
0.	0.5910000000000001	0.14653627342130815
0.	0.6739999999999999	0.14618060104218772
0.	0.757	0.147584350971102
0.	0.84	0.1494799079918041
0.	0.9229999999999999	0.1441267131317481
0.	1.006	0.967513367970406
0.	1.0890000000000002	0.9460837740682555
0.	1.1720000000000002	1.3175935032808739
0.	1.255	1.5587274829516231
0.	1.3379999999999999	1.7293670281567126
0.	1.4209999999999998	1.86628709205582
0.	1.504	1.9728452806552814
0.	1.587	2.0278435595479616
0.	1.67	2.0726910842622406
0.	1.753	2.1087223595285836
0.	1.8359999999999999	2.1360585331005493
0.	1.9189999999999998	2.156512791724307
0.	2.002	2.1713603849302467
0.	2.085	2.1812995118534
0.	2.168	2.18703561344301
0.	2.251	2.1885466646556644
0.	2.334	2.189372148464642
0.	2.417	2.189372248261372
0.	2.5	2.1893722796520834
0.3333333333333334	0.01	0.9370986517235576
0.3333333333333334	0.093	0.338756183148058
0.3333333333333334	0.176	0.25334147705220356
0.3333333333333334	0.259	0.21537324218844775
0.3333333333333334	0.34199999999999997	0.19419023035632227
0.3333333333333334	0.425	0.18143442018320338
0.3333333333333334	0.508	0.17380348342209742
0.3333333333333334	0.5910000000000001	0.169723281833352
0.3333333333333334	0.6739999999999999	0.16832100582507084
0.3333333333333334	0.757	0.16889272188206228
0.3333333333333334	0.84	0.16993224903482002
0.3333333333333334	0.9229999999999999	0.16291005557886726
0.3333333333333334	1.006	0.9675151211350047
0.3333333333333334	1.0890000000000002	0.9461024426383885
0.3333333333333334	1.1720000000000002	1.3175981079429455
0.3333333333333334	1.255	1.558757883813854
0.3333333333333334	1.3379999999999999	1.7293858774104738
0.3333333333333334	1.4209999999999998	1.8662998679056877
0.3333333333333334	1.504	1.9728647404186181
0.3333333333333334	1.587	2.0278475711607395
0.3333333333333334	1.67	2.072695626753504
0.3333333333333334	1.753	2.1087242915469915
0.3333333333333334	1.8359999999999999	2.136059009055138
0.3333333333333334	1.9189999999999998	2.156516733797599
0.3333333333333334	2.002	2.17136121824924
0.3333333333333334	2.085	2.181300033570909
0.3333333333333334	2.168	2.1870350364325057
0.3333333333333334	2.251	2.1885475971440873
0.3333333333333334	2.334	2.189372256593848
0.3333333333333334	2.417	2.1893723602651023
0.3333333333333334	2.5	2.1893721945065443
0.6666666666666665	0.01	1.0917325239736377
0.6666666666666665	0.093	0.40632902477957006
0.6666666666666665	0.176	0.3031173384894897
0.6666666666666665	0.259	0.2567257480317255
0.6666666666666665	0.34199999999999997	0.2305511800076605
0.6666666666666665	0.425	0.21453430891763764
0.6666666666666665	0.508	0.2046765973313763
0.6666666666666665	0.5910000000000001	0.19905789340941293
0.6666666666666665	0.6739999999999999	0.19660844167751448
0.6666666666666665	0.757	0.1964849289155481
0.6666666666666665	0.84	0.19700548462013717
0.6666666666666665	0.9229999999999999	0.1887605825644073
0.6666666666666665	1.006	0.9675166695915687
0.6666666666666665	1.0890000000000002	0.9461315998772964
0.6666666666666665	1.1720000000000002	1.3176536293369852
0.6666666666666665	1.255	1.558826046709677
0.6666666666666665	1.3379999999999999	1.7294300097942483
0.6666666666666665	1.4209999999999998	1.8663379543454521
0.6666666666666665	1.504	1.9729051241436077
0.6666666666666665	1.587	2.0278696388338275
0.6666666666666665	1.67	2.072704219055472
0.6666666666666665	1.753	2.1087307988339687
0.6666666666666665	1.8359999999999999	2.136062092039579
0.6666666666666665	1.9189999999999998	2.156518991721699
0.6666666666666665	2.002	2.1713640418072684
0.6666666666666665	2.085	2.18130176482185
0.6666666666666665	2.168	2.1870372999025447
0.6666666666666665	2.251	2.1885467200462854
0.6666666666666665	2.334	2.1893724013001914
0.6666666666666665	2.417	2.189372303071449
0.6666666666666665	2.5	2.189372117226199
1.	0.01	1.2543014216634663
1.	0.093	0.4871500194140368
1.	0.176	0.36336740822349256
1.	0.259	0.3071191065036659
1.	0.34199999999999997	0.27510119764066115
1.	0.425	0.2552876987280789
1.	0.508	0.2428699039825709
1.	0.5910000000000001	0.23552712793556085
1.	0.6739999999999999	0.23196481899741783
1.	0.757	0.2311951258144492
1.	0.84	0.23138297153494397
1.	0.9229999999999999	0.22223746100656935
1.	1.006	0.9675178333029245
1.	1.0890000000000002	0.9462079971444382
1.	1.1720000000000002	1.3177390516222929
1.	1.255	1.5589609885717735
1.	1.3379999999999999	1.7295112583833423
1.	1.4209999999999998	1.8664037621677962
1.	1.504	1.9729757258511424
1.	1.587	2.027901355483142
1.	1.67	2.0727221067959234
1.	1.753	2.1087414727466
1.	1.8359999999999999	2.1360712303988185
1.	1.9189999999999998	2.1565248211829395
1.	2.002	2.171367469029394
1.	2.085	2.1813050804438787
1.	2.168	2.187038457992976
1.	2.251	2.1885480418235734
1.	2.334	2.1893721441575713
1.	2.417	2.189372391303506
1.	2.5	2.189372290343908
1.333333333333333	0.01	1.4171752019673405
1.333333333333333	0.093	0.5828958186783354
1.333333333333333	0.176	0.43577639711247723
1.333333333333333	0.259	0.3680905887002787
1.333333333333333	0.34199999999999997	0.3292533661168992
1.333333333333333	0.425	0.30501410351259645
1.333333333333333	0.508	0.28963196715425
1.333333333333333	0.5910000000000001	0.2803221110740482
1.333333333333333	0.6739999999999999	0.27553174337139386
1.333333333333333	0.757	0.2741040177777076
1.333333333333333	0.84	0.27402848170290556
1.333333333333333	0.9229999999999999	0.2640952504380581
1.333333333333333	1.006	0.9675192906142678
1.333333333333333	1.0890000000000002	0.946368592389676
1.333333333333333	1.1720000000000002	1.3179077485671449
1.333333333333333	1.255	1.5591941321602178
1.333333333333333	1.3379999999999999	1.7296700957047988
1.333333333333333	1.4209999999999998	1.8665212992416533
1.333333333333333	1.504	1.973080444542541
1.333333333333333	1.587	2.027960599187791
1.333333333333333	1.67	2.072756636099573
1.333333333333333	1.753	2.1087668707497653
1.333333333333333	1.8359999999999999	2.1360879693905948
1.333333333333333	1.9189999999999998	2.156534479132123
1.333333333333333	2.002	2.1713744766109078
1.333333333333333	2.085	2.181310174681054
1.333333333333333	2.168	2.1870404188370216
1.333333333333333	2.251	2.1885478527617273
1.333333333333333	2.334	2.18937218927656
1.333333333333333	2.417	2.189372235181598
1.333333333333333	2.5	2.1893722385395744
1.6666666666666665	0.01	1.5717317028330218
1.6666666666666665	0.093	0.6948779437156457
1.6666666666666665	0.176	0.5220753300152059
1.6666666666666665	0.259	0.4413202308197296
1.6666666666666665	0.34199999999999997	0.39459503372544164
1.6666666666666665	0.425	0.3652171805466125
1.6666666666666665	0.508	0.3463991989472043
1.6666666666666665	0.5910000000000001	0.33482721927424525
1.6666666666666665	0.6739999999999999	0.32864884569817093
1.6666666666666665	0.757	0.3265073629726672
1.6666666666666665	0.84	0.3261654242704083
1.6666666666666665	0.9229999999999999	0.3153669411312037
1.6666666666666665	1.006	0.9675206298006086
1.6666666666666665	1.0890000000000002	0.946667520485952
1.6666666666666665	1.1720000000000002	1.3182158328162692
1.6666666666666665	1.255	1.5595818942620314
1.6666666666666665	1.3379999999999999	1.7299562639137576
1.6666666666666665	1.4209999999999998	1.866712788453535
1.6666666666666665	1.504	1.9732280250713043
1.6666666666666665	1.587	2.02805735267669
1.6666666666666665	1.67	2.072826602690143
1.6666666666666665	1.753	2.1088155249281915
1.6666666666666665	1.8359999999999999	2.136119096023607
1.6666666666666665	1.9189999999999998	2.1565540009882884
1.6666666666666665	2.002	2.171385758780204
1.6666666666666665	2.085	2.1813150587245826
1.6666666666666665	2.168	2.187043337504855
1.6666666666666665	2.251	2.1885486142297124
1.6666666666666665	2.334	2.1893722029440306
1.6666666666666665	2.417	2.1893722950094747
1.6666666666666665	2.5	2.189372164870454
2.	0.01	1.710344962545423
2.	0.093	0.8235563445761196
2.	0.176	0.62383170186288
2.	0.259	0.5285191058384962
2.	0.34199999999999997	0.4728175919319659
2.	0.425	0.4375368787935749
2.	0.508	0.41475858113888475
2.	0.5910000000000001	0.4005824768332385
2.	0.6739999999999999	0.39281603580383556
2.	0.757	0.3898666032468532
2.	0.84	0.3892036604714441
2.	0.9229999999999999	0.37732060689982244
2.	1.006	0.9675221835683553
2.	1.0890000000000002	0.9472234551492392
2.	1.1720000000000002	1.3187409761033417
2.	1.255	1.5601713717842944
2.	1.3379999999999999	1.7304302367877136
2.	1.4209999999999998	1.8670175117858498
2.	1.504	1.9734238709572074
2.	1.587	2.0282007385198906
2.	1.67	2.072944650238701
2.	1.753	2.1089088276209984
2.	1.8359999999999999	2.136179889996925
2.	1.9189999999999998	2.1565854039561585
2.	2.002	2.1714032515207884
2.	2.085	2.181324904475774
2.	2.168	2.187046516304249
2.	2.251	2.1885502469485063
2.	2.334	2.1893722156623725
2.	2.417	2.1893721803261728
2.	2.5	2.1893721960539736
2.3333333333333335	0.01	1.8280865215294293
2.3333333333333335	0.093	0.9678730336890133
2.3333333333333335	0.176	0.7420831453482658
2.3333333333333335	0.259	0.6312097604181444
2.3333333333333335	0.34199999999999997	0.5655681857319801
2.3333333333333335	0.425	0.5236370753071214
2.3333333333333335	0.508	0.49635480635719725
2.3333333333333335	0.5910000000000001	0.47920108176354165
2.3333333333333335	0.6739999999999999	0.46961070066526955
2.3333333333333335	0.757	0.4657178601929938
2.3333333333333335	0.84	0.46462721114239136
2.3333333333333335	0.9229999999999999	0.4513537294470939
2.3333333333333335	1.006	0.9675241722319249
2.3333333333333335	1.0890000000000002	0.9482272980629219
2.3333333333333335	1.1720000000000002	1.3195909901608847
2.3333333333333335	1.255	1.5610586281609655
2.3333333333333335	1.3379999999999999	1.7311890414753761
2.3333333333333335	1.4209999999999998	1.8674667298682162
2.3333333333333335	1.504	1.9736753611141835
2.3333333333333335	1.587	2.0284052875150835
2.3333333333333335	1.67	2.0731324374372573
2.3333333333333335	1.753	2.1090746509704963
2.3333333333333335	1.8359999999999999	2.136285066128319
2.3333333333333335	1.9189999999999998	2.156636463693228
2.3333333333333335	2.002	2.1714268999953648
2.3333333333333335	2.085	2.1813344250692963
2.3333333333333335	2.168	2.1870497839563185
2.3333333333333335	2.251	2.188551595656923
2.3333333333333335	2.334	2.1893721401908044
2.3333333333333335	2.417	2.1893721775516415
2.3333333333333335	2.5	2.189372138875517
2.666666666666667	0.01	1.9233454789129343
2.666666666666667	0.093	1.1245539951770598
2.666666666666667	0.176	0.8767813879857761
2.666666666666667	0.259	0.7503507966411459
2.666666666666667	0.34199999999999997	0.6741771160379192
2.666666666666667	0.425	0.6249917311921881
2.666666666666667	0.508	0.5927092845820763
2.666666666666667	0.5910000000000001	0.5722055282481352
2.666666666666667	0.6739999999999999	0.5605301894799276
2.666666666666667	0.757	0.5555115211081336
2.666666666666667	0.84	0.5538209855489666
2.666666666666667	0.9229999999999999	0.538814313654978
2.666666666666667	1.006	0.9675257899079611
2.666666666666667	1.0890000000000002	0.950002325093544
2.666666666666667	1.1720000000000002	1.320877258239204
2.666666666666667	1.255	1.562354114459956
2.666666666666667	1.3379999999999999	1.732344251920408
2.666666666666667	1.4209999999999998	1.8681214428052602
2.666666666666667	1.504	1.9740176711749933
2.666666666666667	1.587	2.0287052607218388
2.666666666666667	1.67	2.073419408723812
2.666666666666667	1.753	2.1093441189558306
2.666666666666667	1.8359999999999999	2.1364546067753234
2.666666666666667	1.9189999999999998	2.1567145808277455
2.666666666666667	2.002	2.1714599216193653
2.666666666666667	2.085	2.1813480890512214
2.666666666666667	2.168	2.1870538079550754
2.666666666666667	2.251	2.188553842969124
2.666666666666667	2.334	2.189372219366474
2.666666666666667	2.417	2.1893722157113737
2.666666666666667	2.5	2.1893721868559615
3.	0.01	1.9972997627854714
3.	0.093	1.2877520068855728
3.	0.176	1.0260945095723075
3.	0.259	0.885776943445089
3.	0.34199999999999997	0.7992188508294056
3.	0.425	0.7425250111851722
3.	0.508	0.7049094490206855
3.	0.5910000000000001	0.680745802750211
3.	0.6739999999999999	0.6667231401594076
3.	0.757	0.6603484069091824
3.	0.84	0.657803994780662
3.	0.9229999999999999	0.6407321925750868
3.	1.006	0.9675270148095653
3.	1.0890000000000002	0.9528843200719685
3.	1.1720000000000002	1.3228132355405682
3.	1.255	1.5642615605510948
3.	1.3379999999999999	1.7340808807833072
3.	1.4209999999999998	1.8690773873740034
3.	1.504	1.9744893042474216
3.	1.587	2.0291335667147274
3.	1.67	2.07384892640192
3.	1.753	2.1097596029808763
3.	1.8359999999999999	2.1367163782184218
3.	1.9189999999999998	2.15682722505231
3.	2.002	2.1715070636212777
3.	2.085	2.1813662005193457
3.	2.168	2.1870590670255616
3.	2.251	2.1885575220849445
3.	2.334	2.189372063338116
3.	2.417	2.1893722726838254
3.	2.5	2.189372179156794
3.333333333333333	0.01	2.0528302268912966
3.333333333333333	0.093	1.4495165131843308
3.333333333333333	0.176	1.185793938111242
3.333333333333333	0.259	1.0355135241054327
3.333333333333333	0.34199999999999997	0.9399058107367295
3.333333333333333	0.425	0.8760847200989601
3.333333333333333	0.508	0.833141720193998
3.333333333333333	0.5910000000000001	0.805171597420074
3.333333333333333	0.6739999999999999	0.7885859900706818
3.333333333333333	0.757	0.7805885236199924
3.333333333333333	0.84	0.7768486825199221
3.333333333333333	0.9229999999999999	0.7574596505016926
3.333333333333333	1.006	0.9675286544080616
3.333333333333333	1.0890000000000002	0.9572519754223566
3.333333333333333	1.1720000000000002	1.3257029715661668
3.333333333333333	1.255	1.5670777637398308
3.333333333333333	1.3379999999999999	1.736652570783479
3.333333333333333	1.4209999999999998	1.8704765136300332
3.333333333333333	1.504	1.9751538264714243
3.333333333333333	1.587	2.029750653028241
3.333333333333333	1.67	2.074474822641191
3.333333333333333	1.753	2.1103708401348307
3.333333333333333	1.8359999999999999	2.1370989665875504
3.333333333333333	1.9189999999999998	2.156989767201767
3.333333333333333	2.002	2.1715730969964655
3.333333333333333	2.085	2.181391600858484
3.333333333333333	2.168	2.1870659339932934
3.333333333333333	2.251	2.1885622563258953
3.333333333333333	2.334	2.1893721437985993
3.333333333333333	2.417	2.189372211484808
3.333333333333333	2.5	2.1893723131648533
3.6666666666666665	0.01	2.093452872213906
3.6666666666666665	0.093	1.6012826254698689
3.6666666666666665	0.176	1.3491638616960555
3.6666666666666665	0.259	1.1952006235025587
3.6666666666666665	0.34199999999999997	1.0934263436762306
3.6666666666666665	0.425	1.0238045235706534
3.6666666666666665	0.508	0.9760966900980897
3.6666666666666665	0.5910000000000001	0.9444776730869391
3.6666666666666665	0.6739999999999999	0.9252427586344367
3.6666666666666665	0.757	0.9153568243943757
3.6666666666666665	0.84	0.9100157852505818
3.6666666666666665	0.9229999999999999	0.8882421196487267
3.6666666666666665	1.006	0.9675300907327086
3.6666666666666665	1.0890000000000002	0.9635798647711161
3.6666666666666665	1.1720000000000002	1.3299958171518331
3.6666666666666665	1.255	1.5712303461739843
3.6666666666666665	1.3379999999999999	1.7404209057769433
3.6666666666666665	1.4209999999999998	1.8725080429671452
3.6666666666666665	1.504	1.9761063627735709
3.6666666666666665	1.587	2.0306391800208217
3.6666666666666665	1.67	2.075370511116725
3.6666666666666665	1.753	2.1112416496391466
3.6666666666666665	1.8359999999999999	2.137642046170919
3.6666666666666665	1.9189999999999998	2.1572213629206916
3.6666666666666665	2.002	2.1716668128840655
3.6666666666666665	2.085	2.181425486746548
3.6666666666666665	2.168	2.1870751793256487
3.6666666666666665	2.251	2.1885687837013195
3.6666666666666665	2.334	2.1893721752295865
3.6666666666666665	2.417	2.189372203777374
3.6666666666666665	2.5	2.189372173434319
4.	0.01	2.1225842383805373
4.	0.093	1.7358799083112506
4.	0.176	1.5078594447969258
4.	0.259	1.3580566082331287
4.	0.34199999999999997	1.2545372480804018
4.	0.425	1.1815665183696973
4.	0.508	1.1304048699697837
4.	0.5910000000000001	1.0957508980306834
4.	0.6739999999999999	1.0740210715945044
4.	0.757	1.0620654358227686
4.	0.84	1.0547432116886215
4.	0.9229999999999999	1.0308144410939388
4.	1.006	0.9438288316314661
4.	1.0890000000000002	0.9731895890476013
4.	1.1720000000000002	1.3370191498227868
4.	1.255	1.577333099281723
4.	1.3379999999999999	1.7458850087748223
4.	1.4209999999999998	1.875436265437408
4.	1.504	1.977464277025567
4.	1.587	2.0319081847053075
4.	1.67	2.0766320988512508
4.	1.753	2.112448357482768
4.	1.8359999999999999	2.1383926490302496
4.	1.9189999999999998	2.15754496732109
4.	2.002	2.1717993834224725
4.	2.085	2.18147427052504
4.	2.168	2.187088788633328
4.	2.251	2.188577893585901
4.	2.334	2.1893721838020763
4.	2.417	2.189372215331374
4.	2.5	2.189372159425244
4.333333333333333	0.01	2.1431677183119042
4.333333333333333	0.093	1.8490507967401177
4.333333333333333	0.176	1.6536633753340937
4.333333333333333	0.259	1.515783133449974
4.333333333333333	0.34199999999999997	1.4158494162299409
4.333333333333333	0.425	1.3429468562301687
4.333333333333333	0.508	1.2904183940094265
4.333333333333333	0.5910000000000001	1.253895562300499
4.333333333333333	0.6739999999999999	1.230175824828748
4.333333333333333	0.757	1.216179925271527
4.333333333333333	0.84	1.2066675514305856
4.333333333333333	0.9229999999999999	1.1812049799428008
4.333333333333333	1.006	1.0986145023363287
4.333333333333333	1.0890000000000002	1.064494710335474
4.333333333333333	1.1720000000000002	1.3497273445940405
4.333333333333333	1.255	1.5863187981118116
4.333333333333333	1.3379999999999999	1.7536543121050097
4.333333333333333	1.4209999999999998	1.8796056496396423
4.333333333333333	1.504	1.979389556759555
4.333333333333333	1.587	2.0336950792706543
4.333333333333333	1.67	2.0783778898398144
4.333333333333333	1.753	2.114086260351634
4.333333333333333	1.8359999999999999	2.139408873056478
4.333333333333333	1.9189999999999998	2.1579875307843706
4.333333333333333	2.002	2.1719820776855157
4.333333333333333	2.085	2.181542405554701
4.333333333333333	2.168	2.187107272056257
4.333333333333333	2.251	2.188589860112443
4.333333333333333	2.334	2.18937267114123
4.333333333333333	2.417	2.1893721877836256
4.333333333333333	2.5	2.1893722758703933
4.666666666666666	0.01	2.157555466186439
4.666666666666666	0.093	1.9398157869053243
4.666666666666666	0.176	1.780409420413752
4.666666666666666	0.259	1.6603227762419144
4.666666666666666	0.34199999999999997	1.5690545917816547
4.666666666666666	0.425	1.5000023094276975
4.666666666666666	0.508	1.4487110252341497
4.666666666666666	0.5910000000000001	1.4119691471063553
4.666666666666666	0.6739999999999999	1.3871656807906283
4.666666666666666	0.757	1.3714919935593621
4.666666666666666	0.84	1.3599220705242345
4.666666666666666	0.9229999999999999	1.3339216171280341
4.666666666666666	1.006	1.2592570055925512
4.666666666666666	1.0890000000000002	1.229880850804917
4.666666666666666	1.1720000000000002	1.373024007654075
4.666666666666666	1.255	1.6005423038763709
4.666666666666666	1.3379999999999999	1.7642064351253424
4.666666666666666	1.4209999999999998	1.885496015314106
4.666666666666666	1.504	1.9820916264018515
4.666666666666666	1.587	2.036174652743263
4.666666666666666	1.67	2.08075104448568
4.666666666666666	1.753	2.1162078231949333
4.666666666666666	1.8359999999999999	2.140756058701332
4.666666666666666	1.9189999999999998	2.158582930271038
4.666666666666666	2.002	2.1722308698352117
4.666666666666666	2.085	2.1816358526508215
4.666666666666666	2.168	2.187132561913621
4.666666666666666	2.251	2.1886056610163753
4.666666666666666	2.334	2.189372330025195
4.666666666666666	2.417	2.189372378174144
4.666666666666666	2.5	2.189372244235106
5.	0.01	2.1675347473242845
5.	0.093	2.00978232249146
5.	0.176	1.8850943060634728
5.	0.259	1.785714485158435
5.	0.34199999999999997	1.7067812127899136
5.	0.425	1.6448703871725905
5.	0.508	1.5974068206136702
5.	0.5910000000000001	1.562306484466921
5.	0.6739999999999999	1.5376343364755716
5.	0.757	1.5210121974510284
5.	0.84	1.5079406637437627
5.	0.9229999999999999	1.482612639052141
5.	1.006	1.4181734302272113
5.	1.0890000000000002	1.3928529297935988
5.	1.1720000000000002	1.4396768924991357
5.	1.255	1.6240449685338394
5.	1.3379999999999999	1.7784361381925722
5.	1.4209999999999998	1.8939211423626419
5.	1.504	1.9858407149587702
5.	1.587	2.039568217503941
5.	1.67	2.083820092258023
5.	1.753	2.118563023803722
5.	1.8359999999999999	2.142431830174109
5.	1.9189999999999998	2.1593674515480914
5.	2.002	2.1725639374001458
5.	2.085	2.181761206589566
5.	2.168	2.1871667571519953
5.	2.251	2.1886269344595877
5.	2.334	2.1893722582785387
5.	2.417	2.1893722141750342
5.	2.5	2.1893722493201975
5.333333333333333	0.01	2.1744184230941213
5.333333333333333	0.093	2.0620268229300565
5.333333333333333	0.176	1.967803732061556
5.333333333333333	0.259	1.889134933867808
5.333333333333333	0.34199999999999997	1.8241927698627636
5.333333333333333	0.425	1.7715275919694085
5.333333333333333	0.508	1.729890765404108
5.333333333333333	0.5910000000000001	1.6981014945043964
5.333333333333333	0.6739999999999999	1.6748499542402773
5.333333333333333	0.757	1.6582617648474818
5.333333333333333	0.84	1.644578686121166
5.333333333333333	0.9229999999999999	1.6210915644320714
5.333333333333333	1.006	1.5677178843082913
5.333333333333333	1.0890000000000002	1.5459055163220643
5.333333333333333	1.1720000000000002	1.5688113810563085
5.333333333333333	1.255	1.6684390105228901
5.333333333333333	1.3379999999999999	1.7997609913903523
5.333333333333333	1.4209999999999998	1.905851210735839
5.333333333333333	1.504	1.9913036535592872
5.333333333333333	1.587	2.0442309621949097
5.333333333333333	1.67	2.087489955403374
5.333333333333333	1.753	2.1210983901996365
5.333333333333333	1.8359999999999999	2.1442443385763554
5.333333333333333	1.9189999999999998	2.1603834372602524
5.333333333333333	2.002	2.1729999019289212
5.333333333333333	2.085	2.1819272103785115
5.333333333333333	2.168	2.1872124264898267
5.333333333333333	2.251	2.1886534770381303
5.333333333333333	2.334	2.189372314468678
5.333333333333333	2.417	2.1893720554587284
5.333333333333333	2.5	2.18937220599808
5.666666666666666	0.01	2.1791484869511377
5.666666666666666	0.093	2.100082225513353
5.666666666666666	0.176	2.030798505981519
5.666666666666666	0.259	1.9707750792823695
5.666666666666666	0.34199999999999997	1.9196003676476876
5.666666666666666	0.425	1.8768665078731932
5.666666666666666	0.508	1.8421143232487351
5.666666666666666	0.5910000000000001	1.8147701483854426
5.666666666666666	0.6739999999999999	1.794016171566808
5.666666666666666	0.757	1.7784621602532265
5.666666666666666	0.84	1.7651584095913806
5.666666666666666	0.9229999999999999	1.7443982387711583
5.666666666666666	1.006	1.7017042835731404
5.666666666666666	1.0890000000000002	1.683094013432527
5.666666666666666	1.1720000000000002	1.694376102041054
5.666666666666666	1.255	1.7449141878217478
5.666666666666666	1.3379999999999999	1.8342223944754186
5.666666666666666	1.4209999999999998	1.923648612697967
5.666666666666666	1.504	1.999981156212124
5.666666666666666	1.587	2.050548556196239
5.666666666666666	1.67	2.0918570480793868
5.666666666666666	1.753	2.1238982411286202
5.666666666666666	1.8359999999999999	2.1461919486691072
5.666666666666666	1.9189999999999998	2.161647959961914
5.666666666666666	2.002	2.173560804706574
5.666666666666666	2.085	2.1821426006847617
5.666666666666666	2.168	2.1872717840029834
5.666666666666666	2.251	2.188686998359995
5.666666666666666	2.334	2.189372180561365
5.666666666666666	2.417	2.1893722126171435
5.666666666666666	2.5	2.1893721369413046
6.	0.01	2.1823901289768064
6.	0.093	2.1272861723254133
6.	0.176	2.077399072630124
6.	0.259	2.032927982140822
6.	0.34199999999999997	1.9940142147299427
6.	0.425	1.960709803737748
6.	0.508	1.9329502640952143
6.	0.5910000000000001	1.910510964729448
6.	0.6739999999999999	1.8929111522977873
6.	0.757	1.8791684003956592
6.	0.84	1.8670812131635028
6.	0.9229999999999999	1.8495343924520204
6.	1.006	1.8163602087160344
6.	1.0890000000000002	1.8007852804377467
6.	1.1720000000000002	1.8053994990064735
6.	1.255	1.8327570368400303
6.	1.3379999999999999	1.8850949030004804
6.	1.4209999999999998	1.950232189877115
6.	1.504	2.0133930115209275
6.	1.587	2.059163891720308
6.	1.67	2.097222006052139
6.	1.753	2.127109005782374
6.	1.8359999999999999	2.148343900853847
6.	1.9189999999999998	2.1631042488181405
6.	2.002	2.174268779473135
6.	2.085	2.182416974809218
6.	2.168	2.187347395593693
6.	2.251	2.188727396475876
6.	2.334	2.1893721959279566
6.	2.417	2.189372125469906
6.	2.5	2.189372206616778
6.333333333333334	0.01	2.1846075187593006
6.333333333333334	0.093	2.14646357530161
6.333333333333334	0.176	2.1111057568431884
6.333333333333334	0.259	2.0788984724614563
6.333333333333334	0.34199999999999997	2.050137840715508
6.333333333333334	0.425	2.025027535883208
6.333333333333334	0.508	2.0036620720522795
6.333333333333334	0.5910000000000001	1.9859882504086552
6.333333333333334	0.6739999999999999	1.9717335603037107
6.333333333333334	0.757	1.9602238280128914
6.333333333333334	0.84	1.94987729214256
6.333333333333334	0.9229999999999999	1.9356350526286705
6.333333333333334	1.006	1.9104770562936937
6.333333333333334	1.0890000000000002	1.8977817277437257
6.333333333333334	1.1720000000000002	1.8987012869704238
6.333333333333334	1.255	1.9137430448694854
6.333333333333334	1.3379999999999999	1.9439080935056259
6.333333333333334	1.4209999999999998	1.9858544980561332
6.333333333333334	1.504	2.0327514115808984
6.333333333333334	1.587	2.0709881089430175
6.333333333333334	1.67	2.1042655289234324
6.333333333333334	1.753	2.1311414955340267
6.333333333333334	1.8359999999999999	2.1508136770089403
6.333333333333334	1.9189999999999998	2.1647613602901314
6.333333333333334	2.002	2.1751446240414194
6.333333333333334	2.085	2.182758264163048
6.333333333333334	2.168	2.1874417740254297
6.333333333333334	2.251	2.1887752558828772
6.333333333333334	2.334	2.1893722104833557
6.333333333333334	2.417	2.1893722335620054
6.333333333333334	2.5	2.1893723011478405
6.666666666666667	0.01	2.1861226074605336
6.666666666666667	0.093	2.1598459518879394
6.666666666666667	0.176	2.1350748464112743
6.666666666666667	0.259	2.1121489607539927
6.666666666666667	0.34199999999999997	2.0913558763094873
6.666666666666667	0.425	2.072916071837341
6.666666666666667	0.508	2.0569630754767956
6.666666666666667	0.5910000000000001	2.043513908287099
6.666666666666667	0.6739999999999999	2.032415281687244
6.666666666666667	0.757	2.023211782950029
6.666666666666667	0.84	2.0147944819755828
6.666666666666667	0.9229999999999999	2.0036375051027684
6.666666666666667	1.006	1.9849499947017228
6.666666666666667	1.0890000000000002	1.9748989703935897
6.666666666666667	1.1720000000000002	1.9740001200648576
6.666666666666667	1.255	1.9821580606996496
6.666666666666667	1.3379999999999999	1.999732781368055
6.666666666666667	1.4209999999999998	2.025529377414866
6.666666666666667	1.504	2.0572485101258606
6.666666666666667	1.587	2.0862803590921457
6.666666666666667	1.67	2.113393434847197
6.666666666666667	1.753	2.1363654826059237
6.666666666666667	1.8359999999999999	2.1538807597091125
6.666666666666667	1.9189999999999998	2.1666574176589983
6.666666666666667	2.002	2.176198638590011
6.666666666666667	2.085	2.1831748579404833
6.666666666666667	2.168	2.1875570935608843
6.666666666666667	2.251	2.1888302056665068
6.666666666666667	2.334	2.189372171426134
6.666666666666667	2.417	2.1893722077309032
6.666666666666667	2.5	2.18937217816921
7.	0.01	2.187156539710057
7.	0.093	2.169117177642074
7.	0.176	2.1519072760705855
7.	0.259	2.1357955533351864
7.	0.34199999999999997	2.1210128423246126
7.	0.425	2.1077449130032684
7.	0.508	2.0961157130785164
7.	0.5910000000000001	2.086163517400983
7.	0.6739999999999999	2.077800133870409
7.	0.757	2.0707191737042168
7.	0.84	2.064154331120445
7.	0.9229999999999999	2.0556790425571867
7.	1.006	2.0420427462988084
7.	1.0890000000000002	2.034311864603744
7.	1.1720000000000002	2.032716589039771
7.	1.255	2.0370282279593837
7.	1.3379999999999999	2.0473572163122777
7.	1.4209999999999998	2.0631261245746373
7.	1.504	2.0835979055540776
7.	1.587	2.1039597065627516
7.	1.67	2.1244373814169104
7.	1.753	2.142879474221377
7.	1.8359999999999999	2.1576834582065247
7.	1.9189999999999998	2.1689029730491787
7.	2.002	2.1774300307474648
7.	2.085	2.1836766311467994
7.	2.168	2.1876946290977664
7.	2.251	2.1888915529334962
7.	2.334	2.18937229074803
7.	2.417	2.189372145619292
7.	2.5	2.189372238049477
7.333333333333334	0.01	2.1878618458715278
7.333333333333334	0.093	2.17550658870821
7.333333333333334	0.176	2.1636214479894185
7.333333333333334	0.259	2.152402483595844
7.333333333333334	0.34199999999999997	2.142022745571246
7.333333333333334	0.425	2.132623268617607
7.333333333333334	0.508	2.1243024478776897
7.333333333333334	0.5910000000000001	2.117098023437453
7.333333333333334	0.6739999999999999	2.1109583687310787
7.333333333333334	0.757	2.1056771501823204
7.333333333333334	0.84	2.100728531753121
7.333333333333334	0.9229999999999999	2.094454847155024
7.333333333333334	1.006	2.084655800252854
7.333333333333334	1.0890000000000002	2.07886327602197
7.333333333333334	1.1720000000000002	2.077181328726118
7.333333333333334	1.255	2.079389677302523
7.333333333333334	1.3379999999999999	2.0855088568652347
7.333333333333334	1.4209999999999998	2.0952090023359746
7.333333333333334	1.504	2.108243390708096
7.333333333333334	1.587	2.1218921008943443
7.333333333333334	1.67	2.1364462379934164
7.333333333333334	1.753	2.1503530117922693
7.333333333333334	1.8359999999999999	2.162157500848983
7.333333333333334	1.9189999999999998	2.171520998687675
7.333333333333334	2.002	2.178834883423477
7.333333333333334	2.085	2.184277580461217
7.333333333333334	2.168	2.1878527990919228
7.333333333333334	2.251	2.188956775871433
7.333333333333334	2.334	2.189372174726316
7.333333333333334	2.417	2.189372092800664
7.333333333333334	2.5	2.189372277926044
7.666666666666667	0.01	2.1883427613627284
7.666666666666667	0.093	2.179894664356725
7.666666666666667	0.176	2.171721172854709
7.666666666666667	0.259	2.1639608489870708
7.666666666666667	0.34199999999999997	2.1567376730483536
7.666666666666667	0.425	2.1501544652247024
7.666666666666667	0.508	2.1442837339363146
7.666666666666667	0.5910000000000001	2.1391568947982207
7.666666666666667	0.6739999999999999	2.1347406543457925
7.666666666666667	0.757	2.130896281584501
7.666666666666667	0.84	2.127264967712087
7.666666666666667	0.9229999999999999	2.1227170446471506
7.666666666666667	1.006	2.115764263548672
7.666666666666667	1.0890000000000002	2.111521670460783
7.666666666666667	1.1720000000000002	2.1100354782263944
7.666666666666667	1.255	2.111128586530461
7.666666666666667	1.3379999999999999	2.1147924029516187
7.666666666666667	1.4209999999999998	2.1208232482764307
7.666666666666667	1.504	2.129133366512164
7.666666666666667	1.587	2.1381162201530515
7.666666666666667	1.67	2.1480878547531788
7.666666666666667	1.753	2.158073769681844
7.666666666666667	1.8359999999999999	2.1669914192504964
7.666666666666667	1.9189999999999998	2.1744023666054684
7.666666666666667	2.002	2.1803928820990452
7.666666666666667	2.085	2.1849595954283765
7.666666666666667	2.168	2.1880296071166057
7.666666666666667	2.251	2.1890235212405433
7.666666666666667	2.334	2.189372232955991
7.666666666666667	2.417	2.1893721589700395
7.666666666666667	2.5	2.189372215364837
8.	0.01	2.1886707446707248
8.	0.093	2.1829009242013253
8.	0.176	2.177296221395111
8.	0.259	2.1719531896907593
8.	0.34199999999999997	2.166958974918702
8.	0.425	2.16238603418374
8.	0.508	2.1582865620300913
8.	0.5910000000000001	2.1546838505674666
8.	0.6739999999999999	2.151556519195364
8.	0.757	2.1488101953708814
8.	0.84	2.146199666147857
8.	0.9229999999999999	2.1429576498063865
8.	1.006	2.138074909930521
8.	1.0890000000000002	2.135024625453353
8.	1.1720000000000002	2.133826095037164
8.	1.255	2.1343471541003396
8.	1.3379999999999999	2.136572780058365
8.	1.4209999999999998	2.1403709779348006
8.	1.504	2.145711494012276
8.	1.587	2.151601387442363
8.	1.67	2.15831717868002
8.	1.753	2.165269480393745
8.	1.8359999999999999	2.1717309197656984
8.	1.9189999999999998	2.177326197307928
8.	2.002	2.1820110859947426
8.	2.085	2.185685420549048
8.	2.168	2.1882214227839096
8.	2.251	2.1890887310667755
8.	2.334	2.1893722125804764
8.	2.417	2.189372208087388
8.	2.5	2.189372460974954

==> anc/Contour_repulsive_Qball/boson_HSDD2_Mmax_scan_contour_Qball_quartic1.dat <==
Log10[lambda]	mPhi(GeV)	Mmax(Msun)
-0.585026652029182	0.01	0.5846903330331384
-0.585026652029182	0.093	0.18819246105203596
-0.585026652029182	0.176	0.13170603602077052
-0.585026652029182	0.259	0.10470345318245565
-0.585026652029182	0.34199999999999997	0.08805891926772141
-0.585026652029182	0.425	0.0765038296121915
-0.585026652029182	0.508	0.06790363194468878
-0.585026652029182	0.5910000000000001	0.061203809834017325
-0.585026652029182	0.6739999999999999	0.0558137045958222
-0.585026652029182	0.757	0.05137205184126793
-0.585026652029182	0.84	0.04764329621056329
-0.585026652029182	0.9229999999999999	0.04446597300939848
-0.585026652029182	1.006	0.04172492887676178
-0.585026652029182	1.0890000000000002	0.03933600067157685
-0.585026652029182	1.1720000000000002	0.03723589665002658
-0.585026652029182	1.255	0.035375961796392484
-0.585026652029182	1.3379999999999999	0.03371809137512847
-0.585026652029182	1.4209999999999998	0.0322319654970056
-0.585026652029182	1.504	0.030893124443619132
-0.585026652029182	1.587	0.029681602360606404
-0.585026652029182	1.67	0.028580932456222223
-0.585026652029182	1.753	0.027577404057966985
-0.585026652029182	1.8359999999999999	0.026659492858259717
-0.585026652029182	1.9189999999999998	0.025817466254959256
-0.585026652029182	2.002	0.0250430174727503
-0.585026652029182	2.085	0.024329037166198563
-0.585026652029182	2.168	0.023669388512879967
-0.585026652029182	2.251	0.023058752026234936
-0.585026652029182	2.334	0.022492495562847995
-0.585026652029182	2.417	0.021966567214046377
-0.585026652029182	2.5	0.02147741216674125
-0.33219243029487594	0.01	0.6713028876442168
-0.33219243029487594	0.093	0.22034464590197195
-0.33219243029487594	0.176	0.1563152347110078
-0.33219243029487594	0.259	0.12611413098728835
-0.33219243029487594	0.34199999999999997	0.1078065952482755
-0.33219243029487594	0.425	0.09535992271246485
-0.33219243029487594	0.508	0.08633936220828942
-0.33219243029487594	0.5910000000000001	0.0795455501700472
-0.33219243029487594	0.6739999999999999	0.0743097402864434
-0.33219243029487594	0.757	0.07022655654829074
-0.33219243029487594	0.84	0.06703556936321026
-0.33219243029487594	0.9229999999999999	0.0645634572315523
-0.33219243029487594	1.006	0.06269352858746984
-0.33219243029487594	1.0890000000000002	0.06134473256480285
-0.33219243029487594	1.1720000000000002	0.060463622346157535
-0.33219243029487594	1.255	0.06002554546213667
-0.33219243029487594	1.3379999999999999	0.060022438530696574
-0.33219243029487594	1.4209999999999998	1.0169901118887839
-0.33219243029487594	1.504	1.0200804463926794
-0.33219243029487594	1.587	1.1053092631009767
-0.33219243029487594	1.67	1.288305147102245
-0.33219243029487594	1.753	1.7119025894270854
-0.33219243029487594	1.8359999999999999	1.8875015661998762
-0.33219243029487594	1.9189999999999998	2.043767427331055
-0.33219243029487594	2.002	2.0299764628103634
-0.33219243029487594	2.085	2.1624650253757727
-0.33219243029487594	2.168	2.266108330280898
-0.33219243029487594	2.251	2.261201461352502
-0.33219243029487594	2.334	2.338941799625939
-0.33219243029487594	2.417	2.385691479201697
-0.33219243029487594	2.5	2.3863328591617705
-0.07935820856056988	0.01	0.7683114888102004
-0.07935820856056988	0.093	0.25701255803752027
-0.07935820856056988	0.176	0.1841566089949842
-0.07935820856056988	0.259	0.15012346870746843
-0.07935820856056988	0.34199999999999997	0.12976003005866651
-0.07935820856056988	0.425	0.11615492918488453
-0.07935820856056988	0.508	0.10652772644918716
-0.07935820856056988	0.5910000000000001	0.09951825156647769
-0.07935820856056988	0.6739999999999999	0.09437670887929067
-0.07935820856056988	0.757	0.09065775734614655
-0.07935820856056988	0.84	0.08808811075939957
-0.07935820856056988	0.9229999999999999	0.0865090571107193
-0.07935820856056988	1.006	0.08582329125351891
-0.07935820856056988	1.0890000000000002	0.0859935328446414
-0.07935820856056988	1.1720000000000002	1.024245279117084
-0.07935820856056988	1.255	1.0320605078635994
-0.07935820856056988	1.3379999999999999	1.302154236226444
-0.07935820856056988	1.4209999999999998	1.7118733522562397
-0.07935820856056988	1.504	1.885495992548152
-0.07935820856056988	1.587	2.039014737763146
-0.07935820856056988	1.67	2.1663422672612023
-0.07935820856056988	1.753	2.2683168550708537
-0.07935820856056988	1.8359999999999999	2.2616683614040607
-0.07935820856056988	1.9189999999999998	2.338116919394997
-0.07935820856056988	2.002	2.3888110087495282
-0.07935820856056988	2.085	2.3871585822881585
-0.07935820856056988	2.168	2.4163347520265255
-0.07935820856056988	2.251	2.426366289339705
-0.07935820856056988	2.334	2.426276065826207
-0.07935820856056988	2.417	2.4264475427077694
-0.07935820856056988	2.5	2.4265417173833304
0.17347601317373615	0.01	0.8759074570323484
0.17347601317373615	0.093	0.2988955004373585
0.17347601317373615	0.176	0.21579754360828982
0.17347601317373615	0.259	0.1772360293965312
0.17347601317373615	0.34199999999999997	0.15438826261779448
0.17347601317373615	0.425	0.13933374870141776
0.17347601317373615	0.508	0.12889287154674947
0.17347601317373615	0.5910000000000001	0.12151573742203153
0.17347601317373615	0.6739999999999999	0.11635565325296984
0.17347601317373615	0.757	0.11292824777591096
0.17347601317373615	0.84	0.1109342757359197
0.17347601317373615	0.9229999999999999	0.11017918770238347
0.17347601317373615	1.006	0.1103822008090738
0.17347601317373615	1.0890000000000002	1.0297379847648718
0.17347601317373615	1.1720000000000002	1.0311008582680308
0.17347601317373615	1.255	1.5163281168370442
0.17347601317373615	1.3379999999999999	1.698607931619229
0.17347601317373615	1.4209999999999998	1.872446103186699
0.17347601317373615	1.504	2.027867952349744
0.17347601317373615	1.587	2.159373625316975
0.17347601317373615	1.67	2.263002936712652
0.17347601317373615	1.753	2.338704759929934
0.17347601317373615	1.8359999999999999	2.3888578993288276
0.17347601317373615	1.9189999999999998	2.3868335709659636
0.17347601317373615	2.002	2.416203096690127
0.17347601317373615	2.085	2.4263231738884232
0.17347601317373615	2.168	2.426323069920542
0.17347601317373615	2.251	2.426531040597233
0.17347601317373615	2.334	2.4265434265256727
0.17347601317373615	2.417	2.426533939607038
0.17347601317373615	2.5	2.426546220441856
0.4263102349080422	0.01	0.9937309973844063
0.4263102349080422	0.093	0.34675743726863045
0.4263102349080422	0.176	0.2518646435039683
0.4263102349080422	0.259	0.20800835659968211
0.4263102349080422	0.34199999999999997	0.18220826637279502
0.4263102349080422	0.425	0.16538769939530112
0.4263102349080422	0.508	0.1539053232808854
0.4263102349080422	0.5910000000000001	0.14599168170826693
0.4263102349080422	0.6739999999999999	0.14069626055483642
0.4263102349080422	0.757	0.13745643934857213
0.4263102349080422	0.84	0.1359094853705244
0.4263102349080422	0.9229999999999999	0.1356441361451256
0.4263102349080422	1.006	0.9886345871351502
0.4263102349080422	1.0890000000000002	1.0290195983516113
0.4263102349080422	1.1720000000000002	1.3046263250616157
0.4263102349080422	1.255	1.7092828766565598
0.4263102349080422	1.3379999999999999	1.8800351492619338
0.4263102349080422	1.4209999999999998	2.0331488624468563
0.4263102349080422	1.504	2.162158054232724
0.4263102349080422	1.587	2.2642450425054
0.4263102349080422	1.67	2.3391813147596756
0.4263102349080422	1.753	2.3887766794703036
0.4263102349080422	1.8359999999999999	2.3870270872601806
0.4263102349080422	1.9189999999999998	2.416152730534209
0.4263102349080422	2.002	2.4262987190356844
0.4263102349080422	2.085	2.426342363427448
0.4263102349080422	2.168	2.4265461216355004
0.4263102349080422	2.251	2.4265467779896093
0.4263102349080422	2.334	2.4265459288842113
0.4263102349080422	2.417	2.42654605937824
0.4263102349080422	2.5	2.426545851297281
0.6791444566423481	0.01	1.1206667854489478
0.6791444566423481	0.093	0.4014216237522505
0.6791444566423481	0.176	0.2930475910719641
0.6791444566423481	0.259	0.24305146081160794
0.6791444566423481	0.34199999999999997	0.21378358888136526
0.6791444566423481	0.425	0.19485150694266223
0.6791444566423481	0.508	0.1820849717070077
0.6791444566423481	0.5910000000000001	0.17346744994301985
0.6791444566423481	0.6739999999999999	0.16791006992287716
0.6791444566423481	0.757	0.16475090813981427
0.6791444566423481	0.84	0.16351795714413594
0.6791444566423481	0.9229999999999999	0.163251551522539
0.6791444566423481	1.006	1.0305243482158224
0.6791444566423481	1.0890000000000002	0.9051605753388927
0.6791444566423481	1.1720000000000002	1.286619629054209
0.6791444566423481	1.255	1.6979036845594533
0.6791444566423481	1.3379999999999999	1.870469407336382
0.6791444566423481	1.4209999999999998	2.168455535513438
0.6791444566423481	1.504	2.2678348097682295
0.6791444566423481	1.587	2.340913989442129
0.6791444566423481	1.67	2.337380831030671
0.6791444566423481	1.753	2.388118468712001
0.6791444566423481	1.8359999999999999	2.416448601881256
0.6791444566423481	1.9189999999999998	2.41584213005844
0.6791444566423481	2.002	2.4263463759341244
0.6791444566423481	2.085	2.4265467584217073
0.6791444566423481	2.168	2.4265472543595354
0.6791444566423481	2.251	2.426544530712994
0.6791444566423481	2.334	2.4265463765562547
0.6791444566423481	2.417	2.4265385660880643
0.6791444566423481	2.5	2.426546860932368
0.9319786783766545	0.01	1.254677451934709
0.9319786783766545	0.093	0.46375345930824496
0.9319786783766545	0.176	0.340101567850495
0.9319786783766545	0.259	0.28304016834842316
0.9319786783766545	0.34199999999999997	0.24973779615586686
0.9319786783766545	0.425	0.22831691274715174
0.9319786783766545	0.508	0.2140063373621369
0.9319786783766545	0.5910000000000001	0.20450731835022187
0.9319786783766545	0.6739999999999999	0.19855770453524726
0.9319786783766545	0.757	0.19539450660043908
0.9319786783766545	0.84	0.19435231971461167
0.9319786783766545	0.9229999999999999	0.1935834075722353
0.9319786783766545	1.006	1.0319163536096303
0.9319786783766545	1.0890000000000002	0.8927216647369073
0.9319786783766545	1.1720000000000002	1.5088484237708404
0.9319786783766545	1.255	1.6914670618256715
0.9319786783766545	1.3379999999999999	2.0395908657200508
0.9319786783766545	1.4209999999999998	2.1661858471060165
0.9319786783766545	1.504	2.266375227432284
0.9319786783766545	1.587	2.3400805147855266
0.9319786783766545	1.67	2.389194419051152
0.9319786783766545	1.753	2.3876358363172323
0.9319786783766545	1.8359999999999999	2.4163194061598343
0.9319786783766545	1.9189999999999998	2.4263420593781695
0.9319786783766545	2.002	2.426337551665598
0.9319786783766545	2.085	2.426546455495815
0.9319786783766545	2.168	2.426546802459041
0.9319786783766545	2.251	2.4265460755484476
0.9319786783766545	2.334	2.4265468596754474
0.9319786783766545	2.417	2.4265444072427402
0.9319786783766545	2.5	2.42654684101727
1.1848129001109604	0.01	1.3927535469841024
1.1848129001109604	0.093	0.5346278117297213
1.1848129001109604	0.176	0.39384173698364283
1.1848129001109604	0.259	0.32871441887913655
1.1848129001109604	0.34199999999999997	0.29075801755216396
1.1848129001109604	0.425	0.26643611371024184
1.1848129001109604	0.508	0.25030153480429873
1.1848129001109604	0.5910000000000001	0.23972721128949828
1.1848129001109604	0.6739999999999999	0.23325598924924534
1.1848129001109604	0.757	0.23000738455484182
1.1848129001109604	0.84	0.22907642370355272
1.1848129001109604	0.9229999999999999	0.227388322989878
1.1848129001109604	1.006	1.0310780717638943
1.1848129001109604	1.0890000000000002	1.101653805607607
1.1848129001109604	1.1720000000000002	1.5047399183332288
1.1848129001109604	1.255	1.8868885140208145
1.1848129001109604	1.3379999999999999	2.03774204477168
1.1848129001109604	1.4209999999999998	2.164907910101839
1.1848129001109604	1.504	2.265536434675876
1.1848129001109604	1.587	2.3395969445981013
1.1848129001109604	1.67	2.3889377132289225
1.1848129001109604	1.753	2.387322106980769
1.1848129001109604	1.8359999999999999	2.4162329223685637
1.1848129001109604	1.9189999999999998	2.426347099885402
1.1848129001109604	2.002	2.4263334182959104
1.1848129001109604	2.085	2.4265471194106696
1.1848129001109604	2.168	2.4265469649427307
1.1848129001109604	2.251	2.4265463074728357
1.1848129001109604	2.334	2.4265469370172204
1.1848129001109604	2.417	2.42654681050874
1.1848129001109604	2.5	2.426546664646422
1.4376471218452664	0.01	1.5310685026595545
1.4376471218452664	0.093	0.6148739322780364
1.4376471218452664	0.176	0.45512767278521765
1.4376471218452664	0.259	0.38087540906172807
1.4376471218452664	0.34199999999999997	0.3375952723696309
1.4376471218452664	0.425	0.30992412082418097
1.4376471218452664	0.508	0.2916608144617696
1.4376471218452664	0.5910000000000001	0.2798029870630596
1.4376471218452664	0.6739999999999999	0.27267809428640094
1.4376471218452664	0.757	0.2692638119959401
1.4376471218452664	0.84	0.2683869422252925
1.4376471218452664	0.9229999999999999	0.2654865870142006
1.4376471218452664	1.006	1.0308994736865267
1.4376471218452664	1.0890000000000002	1.0984572295659594
1.4376471218452664	1.1720000000000002	1.5025868329225498
1.4376471218452664	1.255	1.8854472712230321
1.4376471218452664	1.3379999999999999	2.0367356361653615
1.4376471218452664	1.4209999999999998	2.1641877914214804
1.4376471218452664	1.504	2.2650800252696865
1.4376471218452664	1.587	2.339325752002251
1.4376471218452664	1.67	2.388818660017291
1.4376471218452664	1.753	2.3871723593908944
1.4376471218452664	1.8359999999999999	2.416186665073541
1.4376471218452664	1.9189999999999998	2.4263513208844008
1.4376471218452664	2.002	2.4263307609606635
1.4376471218452664	2.085	2.426546610875619
1.4376471218452664	2.168	2.426547027937856
1.4376471218452664	2.251	2.4265467823011084
1.4376471218452664	2.334	2.426546076276106
1.4376471218452664	2.417	2.426546639923944
1.4376471218452664	2.5	2.4265468733127054
1.6904813435795727	0.01	1.6653667837547816
1.6904813435795727	0.093	0.7051884906498168
1.6904813435795727	0.176	0.5248330830104782
1.6904813435795727	0.259	0.44037203909156053
1.6904813435795727	0.34199999999999997	0.39105878126076227
1.6904813435795727	0.425	0.3595569003558535
1.6904813435795727	0.508	0.3388351740686746
1.6904813435795727	0.5910000000000001	0.32547082112603304
1.6904813435795727	0.6739999999999999	0.31755351482999483
1.6904813435795727	0.757	0.3138924209748562
1.6904813435795727	0.84	0.31302171441882526
1.6904813435795727	0.9229999999999999	0.3087120239723451
1.6904813435795727	1.006	1.0306254130126762
1.6904813435795727	1.0890000000000002	1.0969354428540214
1.6904813435795727	1.1720000000000002	1.5016037245237783
1.6904813435795727	1.255	1.8846875760021324
1.6904813435795727	1.3379999999999999	2.036234438845809
1.6904813435795727	1.4209999999999998	2.1638593653787352
1.6904813435795727	1.504	2.2648296378939414
1.6904813435795727	1.587	2.339174862194128
1.6904813435795727	1.67	2.3887374696670105
1.6904813435795727	1.753	2.3871399692437056
1.6904813435795727	1.8359999999999999	2.4161500062570944
1.6904813435795727	1.9189999999999998	2.426351518539835
1.6904813435795727	2.002	2.4263309693567545
1.6904813435795727	2.085	2.4265468291674073
1.6904813435795727	2.168	2.42654622495041
1.6904813435795727	2.251	2.4265467615534297
1.6904813435795727	2.334	2.4265461411849154
1.6904813435795727	2.417	2.42654645902455
1.6904813435795727	2.5	2.4265470586314866
1.9433155653138783	0.01	1.791534920887941
1.9433155653138783	0.093	0.8060103316382212
1.9433155653138783	0.176	0.6037935650634072
1.9433155653138783	0.259	0.5080747748847924
1.9433155653138783	0.34199999999999997	0.45200050328833585
1.9433155653138783	0.425	0.4161619375884802
1.9433155653138783	0.508	0.3926307009222774
1.9433155653138783	0.5910000000000001	0.37752227892554424
1.9433155653138783	0.6739999999999999	0.36866386978506993
1.9433155653138783	0.757	0.3646725498467979
1.9433155653138783	0.84	0.36376181933364027
1.9433155653138783	0.9229999999999999	0.35789617407392466
1.9433155653138783	1.006	1.0308769953520591
1.9433155653138783	1.0890000000000002	1.096453144976761
1.9433155653138783	1.1720000000000002	1.5013665457334449
1.9433155653138783	1.255	1.8843882817394537
1.9433155653138783	1.3379999999999999	2.0360756026108593
1.9433155653138783	1.4209999999999998	2.1637575616950007
1.9433155653138783	1.504	2.2647611057528354
1.9433155653138783	1.587	2.3391080973937894
1.9433155653138783	1.67	2.3886890327428603
1.9433155653138783	1.753	2.3872173047335052
1.9433155653138783	1.8359999999999999	2.416147866944721
1.9433155653138783	1.9189999999999998	2.4263517624934607
1.9433155653138783	2.002	2.4263370935189204
1.9433155653138783	2.085	2.4265469419883736
1.9433155653138783	2.168	2.4265466828512925
1.9433155653138783	2.251	2.426546784158575
1.9433155653138783	2.334	2.426546318654942
1.9433155653138783	2.417	2.426546575449157
1.9433155653138783	2.5	2.4265468478426975
2.1961497870481845	0.01	1.9061886904596903
2.1961497870481845	0.093	0.9173535076702741
2.1961497870481845	0.176	0.6927250998694322
2.1961497870481845	0.259	0.5848286882983692
2.1961497870481845	0.34199999999999997	0.5212851293224049
2.1961497870481845	0.425	0.48059629931754383
2.1961497870481845	0.508	0.45389157307196376
2.1961497870481845	0.5910000000000001	0.43679009689990167
2.1961497870481845	0.6739999999999999	0.42683264545341654
2.1961497870481845	0.757	0.42242219096144923
2.1961497870481845	0.84	0.4214202515684702
2.1961497870481845	0.9229999999999999	0.4138702800177899
2.1961497870481845	1.006	1.030991052224228
2.1961497870481845	1.0890000000000002	1.0966887228975488
2.1961497870481845	1.1720000000000002	1.5018166302190334
2.1961497870481845	1.255	1.88442617997485
2.1961497870481845	1.3379999999999999	2.0361810512577923
2.1961497870481845	1.4209999999999998	2.163849257146984
2.1961497870481845	1.504	2.264800401178188
2.1961497870481845	1.587	2.339111899323271
2.1961497870481845	1.67	2.388686860481137
2.1961497870481845	1.753	2.387417340151296
2.1961497870481845	1.8359999999999999	2.4161500175105433
2.1961497870481845	1.9189999999999998	2.426353887693144
2.1961497870481845	2.002	2.4263330023662792
2.1961497870481845	2.085	2.4265468852791763
2.1961497870481845	2.168	2.42654689448082
2.1961497870481845	2.251	2.4265468493406552
2.1961497870481845	2.334	2.4265466359362713
2.1961497870481845	2.417	2.4265468320335604
2.1961497870481845	2.5	2.426546798538808
2.448984008782491	0.01	2.007098531063678
2.448984008782491	0.093	1.03860765674243
2.448984008782491	0.176	0.7921043997828549
2.448984008782491	0.259	0.6713797144014682
2.448984008782491	0.34199999999999997	0.5997390431085063
2.448984008782491	0.425	0.5537089389115933
2.448984008782491	0.508	0.5234688648989687
2.448984008782491	0.5910000000000001	0.5041208626398556
2.448984008782491	0.6739999999999999	0.4928993655668557
2.448984008782491	0.757	0.48797335805082886
2.448984008782491	0.84	0.486817013801788
2.448984008782491	0.9229999999999999	0.47745582351661287
2.448984008782491	1.006	1.0310481419183903
2.448984008782491	1.0890000000000002	1.0977372513092207
2.448984008782491	1.1720000000000002	1.5028093261665496
2.448984008782491	1.255	1.8848154744527972
2.448984008782491	1.3379999999999999	2.036510626808577
2.448984008782491	1.4209999999999998	2.1640962848876675
2.448984008782491	1.504	2.26495377919516
2.448984008782491	1.587	2.3391688381902984
2.448984008782491	1.67	2.388699246273597
2.448984008782491	1.753	2.3878079721431034
2.448984008782491	1.8359999999999999	2.416163184120812
2.448984008782491	1.9189999999999998	2.426355180713077
2.448984008782491	2.002	2.4263391330545208
2.448984008782491	2.085	2.4265466280320256
2.448984008782491	2.168	2.4265469055074016
2.448984008782491	2.251	2.426546931174145
2.448984008782491	2.334	2.4265466527772346
2.448984008782491	2.417	2.4265468711725875
2.448984008782491	2.5	2.426546999789052
2.7018182305167966	0.01	2.0933336236082374
2.7018182305167966	0.093	1.1683402892859565
2.7018182305167966	0.176	0.9020082625872917
2.7018182305167966	0.259	0.7682646096695698
2.7018182305167966	0.34199999999999997	0.6880702725609135
2.7018182305167966	0.425	0.6362772599534323
2.7018182305167966	0.508	0.6021677838479442
2.7018182305167966	0.5910000000000001	0.5803284130153509
2.7018182305167966	0.6739999999999999	0.567675830029103
2.7018182305167966	0.757	0.5621282145558104
2.7018182305167966	0.84	0.5607367160431067
2.7018182305167966	0.9229999999999999	0.5494343198232332
2.7018182305167966	1.006	1.031079488670257
2.7018182305167966	1.0890000000000002	1.099536364611663
2.7018182305167966	1.1720000000000002	1.5044527690045983
2.7018182305167966	1.255	1.885517227560999
2.7018182305167966	1.3379999999999999	2.0371343124588748
2.7018182305167966	1.4209999999999998	2.164568573981524
2.7018182305167966	1.504	2.2651991525678636
2.7018182305167966	1.587	2.3392865312642384
2.7018182305167966	1.67	2.3887458184262704
2.7018182305167966	1.753	2.388548941354893
2.7018182305167966	1.8359999999999999	2.41618059266202
2.7018182305167966	1.9189999999999998	2.4263558855669682
2.7018182305167966	2.002	2.4263377318127244
2.7018182305167966	2.085	2.4265468507129606
2.7018182305167966	2.168	2.4265474508669245
2.7018182305167966	2.251	2.4265470542993706
2.7018182305167966	2.334	2.4265471666708094
2.7018182305167966	2.417	2.4265468916187247
2.7018182305167966	2.5	2.426546937926658
2.9546524522511026	0.01	2.165129977586492
2.9546524522511026	0.093	1.3041629999134243
2.9546524522511026	0.176	1.0219184492529796
2.9546524522511026	0.259	0.8756613861517207
2.9546524522511026	0.34199999999999997	0.7867530831392932
2.9546524522511026	0.425	0.728913929026415
2.9546524522511026	0.508	0.6906670714936237
2.9546524522511026	0.5910000000000001	0.6661209091647405
2.9546524522511026	0.6739999999999999	0.6518767284552561
2.9546524522511026	0.757	0.6455922187934978
2.9546524522511026	0.84	0.6438604390604207
2.9546524522511026	0.9229999999999999	0.6304899619511924
2.9546524522511026	1.006	1.0310972942989076
2.9546524522511026	1.0890000000000002	1.1022399560716944
2.9546524522511026	1.1720000000000002	1.5069019709929974
2.9546524522511026	1.255	1.8866093055041304
2.9546524522511026	1.3379999999999999	2.038053099233505
2.9546524522511026	1.4209999999999998	2.1652378125672196
2.9546524522511026	1.504	2.265608887199819
2.9546524522511026	1.587	2.3394741425259546
2.9546524522511026	1.67	2.388821618053215
2.9546524522511026	1.753	2.3900497490842385
2.9546524522511026	1.8359999999999999	2.416220323526949
2.9546524522511026	1.9189999999999998	2.4263558468940856
2.9546524522511026	2.002	2.4263449791861116
2.9546524522511026	2.085	2.426546802965525
2.9546524522511026	2.168	2.4265468998607505
2.9546524522511026	2.251	2.4265460563119645
2.9546524522511026	2.334	2.426546925484136
2.9546524522511026	2.417	2.4265468945563953
2.9546524522511026	2.5	2.426547123527336
3.207486673985409	0.01	2.223585455855309
3.207486673985409	0.093	1.4427476258480105
3.207486673985409	0.176	1.1505245198037095
3.207486673985409	0.259	0.9932030729809925
3.207486673985409	0.34199999999999997	0.8958724261770146
3.207486673985409	0.425	0.8319353864830754
3.207486673985409	0.508	0.7894044538988962
3.207486673985409	0.5910000000000001	0.7619960971569014
3.207486673985409	0.6739999999999999	0.7460212518222501
3.207486673985409	0.757	0.7388775634400011
3.207486673985409	0.84	0.7366706652475742
3.207486673985409	0.9229999999999999	0.7211247340474322
3.207486673985409	1.006	1.031109943228876
3.207486673985409	1.0890000000000002	1.1062198479332424
3.207486673985409	1.1720000000000002	1.510446909865587
3.207486673985409	1.255	1.8881788747279216
3.207486673985409	1.3379999999999999	2.039333603297706
3.207486673985409	1.4209999999999998	2.166176544742662
3.207486673985409	1.504	2.2661566499116548
3.207486673985409	1.587	2.3397401119664187
3.207486673985409	1.67	2.388919637647687
3.207486673985409	1.753	2.4166272709037933
3.207486673985409	1.8359999999999999	2.416271222816566
3.207486673985409	1.9189999999999998	2.4263550016041058
3.207486673985409	2.002	2.4263499858103152
3.207486673985409	2.085	2.426546623695523
3.207486673985409	2.168	2.426546718340101
3.207486673985409	2.251	2.426546718261587
3.207486673985409	2.334	2.4265468193970063
3.207486673985409	2.417	2.4265468553507064
3.207486673985409	2.5	2.426547207360563
3.460320895719715	0.01	2.2703036032648782
3.460320895719715	0.093	1.5800626146374108
3.460320895719715	0.176	1.2855763473336186
3.460320895719715	0.259	1.1197801487375476
3.460320895719715	0.34199999999999997	1.01493781883685
3.460320895719715	0.425	0.9451944382685941
3.460320895719715	0.508	0.8984249959855792
3.460320895719715	0.5910000000000001	0.8681017274375614
3.460320895719715	0.6739999999999999	0.8503002051326918
3.460320895719715	0.757	0.8421737806678101
3.460320895719715	0.84	0.8393257919315954
3.460320895719715	0.9229999999999999	0.8215406927168238
3.460320895719715	1.006	1.0311189131557574
3.460320895719715	1.0890000000000002	1.11187800455281
3.460320895719715	1.1720000000000002	1.5153982973126212
3.460320895719715	1.255	1.8903513757725687
3.460320895719715	1.3379999999999999	2.0411453242342583
3.460320895719715	1.4209999999999998	2.1674852179845336
3.460320895719715	1.504	2.2669274856646333
3.460320895719715	1.587	2.3401134403899446
3.460320895719715	1.67	2.3890681635220363
3.460320895719715	1.753	2.416662806603009
3.460320895719715	1.8359999999999999	2.416335140285876
3.460320895719715	1.9189999999999998	2.426358565298635
3.460320895719715	2.002	2.426354942517102
3.460320895719715	2.085	2.426546480827952
3.460320895719715	2.168	2.426546829824007
3.460320895719715	2.251	2.426546762598727
3.460320895719715	2.334	2.4265468886565005
3.460320895719715	2.417	2.426546874720111
3.460320895719715	2.5	2.4265468363452296
3.713155117454021	0.01	2.307082493560019
3.713155117454021	0.093	1.7118394376832953
3.713155117454021	0.176	1.4238767880550292
3.713155117454021	0.259	1.2533783267852214
3.713155117454021	0.34199999999999997	1.1426910256214275
3.713155117454021	0.425	1.0678917473539449
3.713155117454021	0.508	1.017203355203805
3.713155117454021	0.5910000000000001	0.9840675451557185
3.713155117454021	0.6739999999999999	0.9644158190034474
3.713155117454021	0.757	0.9551945281711399
3.713155117454021	0.84	0.9515147561187247
3.713155117454021	0.9229999999999999	0.9314992749300396
3.713155117454021	1.006	0.8356234836381912
3.713155117454021	1.0890000000000002	1.1199599912287084
3.713155117454021	1.1720000000000002	1.5223059643929908
3.713155117454021	1.255	1.893324271577424
3.713155117454021	1.3379999999999999	2.0435801262361357
3.713155117454021	1.4209999999999998	2.1692416027446857
3.713155117454021	1.504	2.26795116955722
3.713155117454021	1.587	2.340604970201344
3.713155117454021	1.67	2.3892627265076407
3.713155117454021	1.753	2.4167153472881857
3.713155117454021	1.8359999999999999	2.41641946916097
3.713155117454021	1.9189999999999998	2.4263609465807225
3.713155117454021	2.002	2.426360793628001
3.713155117454021	2.085	2.4265470721295705
3.713155117454021	2.168	2.4265469820253185
3.713155117454021	2.251	2.42654686822037
3.713155117454021	2.334	2.426546622955308
3.713155117454021	2.417	2.426546927031319
3.713155117454021	2.5	2.4265472831602484
3.965989339188327	0.01	2.335690711347679
3.965989339188327	0.093	1.8341688812882597
3.965989339188327	0.176	1.56148471976377
3.965989339188327	0.259	1.3910322857803692
3.965989339188327	0.34199999999999997	1.2769634276728248
3.965989339188327	0.425	1.198402460727404
3.965989339188327	0.508	1.144463928303726
3.965989339188327	0.5910000000000001	1.1088282762304984
3.965989339188327	0.6739999999999999	1.0874127996786183
3.965989339188327	0.757	1.0770160114670562
3.965989339188327	0.84	1.072307712259481
3.965989339188327	0.9229999999999999	1.050180343284339
3.965989339188327	1.006	0.9515743178485542
3.965989339188327	1.0890000000000002	1.1315140509622574
3.965989339188327	1.1720000000000002	1.5319055885518924
3.965989339188327	1.255	1.8973590410814714
3.965989339188327	1.3379999999999999	2.046879351701507
3.965989339188327	1.4209999999999998	2.171602192391478
3.965989339188327	1.504	2.269327538614372
3.965989339188327	1.587	2.3412668138148205
3.965989339188327	1.67	2.389522575967587
3.965989339188327	1.753	2.416780588310469
3.965989339188327	1.8359999999999999	2.41653071657091
3.965989339188327	1.9189999999999998	2.426363501529694
3.965989339188327	2.002	2.426367089071195
3.965989339188327	2.085	2.42654669317908
3.965989339188327	2.168	2.426547141545744
3.965989339188327	2.251	2.4265470931409254
3.965989339188327	2.334	2.4265469449697994
3.965989339188327	2.417	2.426546763012191
3.965989339188327	2.5	2.426546971120056
4.218823560922633	0.01	2.3577347538871387
4.218823560922633	0.093	1.9440490030394721
4.218823560922633	0.176	1.6941472568568394
4.218823560922633	0.259	1.528971088665294
4.218823560922633	0.34199999999999997	1.4146590910888333
4.218823560922633	0.425	1.3341814627860427
4.218823560922633	0.508	1.2780533874900375
4.218823560922633	0.5910000000000001	1.2404849931462203
4.218823560922633	0.6739999999999999	1.217538882027559
4.218823560922633	0.757	1.205946336325044
4.218823560922633	0.84	1.2000442304613534
4.218823560922633	0.9229999999999999	1.1760678519176073
4.218823560922633	1.006	1.07736313559534
4.218823560922633	1.0890000000000002	1.1481743805557432
4.218823560922633	1.1720000000000002	1.5452620229599707
4.218823560922633	1.255	1.902786005639213
4.218823560922633	1.3379999999999999	2.0512918071202306
4.218823560922633	1.4209999999999998	2.1747234260936894
4.218823560922633	1.504	2.271135549581091
4.218823560922633	1.587	2.3421342552900453
4.218823560922633	1.67	2.3898629832367413
4.218823560922633	1.753	2.416872661143183
4.218823560922633	1.8359999999999999	2.416680800785906
4.218823560922633	1.9189999999999998	2.426365090620845
4.218823560922633	2.002	2.4263763603827515
4.218823560922633	2.085	2.4265468484572446
4.218823560922633	2.168	2.426546857484759
4.218823560922633	2.251	2.4265470098672224
4.218823560922633	2.334	2.4265469274214553
4.218823560922633	2.417	2.4265469385493814
4.218823560922633	2.5	2.4265464872887996
4.471657782656939	0.01	2.374597050125427
4.471657782656939	0.093	2.039714540829672
4.471657782656939	0.176	1.8178839714134702
4.471657782656939	0.259	1.6629955416625597
4.471657782656939	0.34199999999999997	1.5519373492445072
4.471657782656939	0.425	1.4718230377446555
4.471657782656939	0.508	1.4149319185690883
4.471657782656939	0.5910000000000001	1.3762628870633924
4.471657782656939	0.6739999999999999	1.3521932950660676
4.471657782656939	0.757	1.3394781370728888
4.471657782656939	0.84	1.3323041907409785
4.471657782656939	0.9229999999999999	1.3069085921814745
4.471657782656939	1.006	1.2109290046591885
4.471657782656939	1.0890000000000002	1.1794514021129663
4.471657782656939	1.1720000000000002	1.5638893325492356
4.471657782656939	1.255	1.9100658778696693
4.471657782656939	1.3379999999999999	2.0571515015840576
4.471657782656939	1.4209999999999998	2.178819630159678
4.471657782656939	1.504	2.2734944556210386
4.471657782656939	1.587	2.343265002032764
4.471657782656939	1.67	2.3903005621738997
4.471657782656939	1.753	2.4169871946405204
4.471657782656939	1.8359999999999999	2.416863642663701
4.471657782656939	1.9189999999999998	2.426370398003472
4.471657782656939	2.002	2.4263850823857087
4.471657782656939	2.085	2.4265472284968412
4.471657782656939	2.168	2.42654692792654
4.471657782656939	2.251	2.426548442961158
4.471657782656939	2.334	2.426546873562735
4.471657782656939	2.417	2.4265469404091218
4.471657782656939	2.5	2.4265467449470783
4.724492004391244	0.01	2.3874231613598735
4.724492004391244	0.093	2.1206793242955078
4.724492004391244	0.176	1.9295492854759626
4.724492004391244	0.259	1.7890291993267795
4.724492004391244	0.34199999999999997	1.6846161808348608
4.724492004391244	0.425	1.6073315304050673
4.724492004391244	0.508	1.5513516195440316
4.724492004391244	0.5910000000000001	1.5126361829752808
4.724492004391244	0.6739999999999999	1.4880224167712386
4.724492004391244	0.757	1.4743825071627017
4.724492004391244	0.84	1.4659816379721045
4.724492004391244	0.9229999999999999	1.439785626716067
4.724492004391244	1.006	1.3492047387650579
4.724492004391244	1.0890000000000002	1.3217810470284364
4.724492004391244	1.1720000000000002	1.5903091825276887
4.724492004391244	1.255	1.919767950009682
4.724492004391244	1.3379999999999999	2.064853767783078
4.724492004391244	1.4209999999999998	2.184143571738415
4.724492004391244	1.504	2.276529256006375
4.724492004391244	1.587	2.344713777495564
4.724492004391244	1.67	2.390871436231268
4.724492004391244	1.753	2.417134222061226
4.724492004391244	1.8359999999999999	2.4170935393889112
4.724492004391244	1.9189999999999998	2.426375960119108
4.724492004391244	2.002	2.426396871027388
4.724492004391244	2.085	2.426546971584967
4.724492004391244	2.168	2.426546822189182
4.724492004391244	2.251	2.426546860860015
4.724492004391244	2.334	2.4265474289039037
4.724492004391244	2.417	2.426546578826235
4.724492004391244	2.5	2.42654684076572
4.977326226125551	0.01	2.397137100871383
4.977326226125551	0.093	2.187526191308787
4.977326226125551	0.176	2.0271976365837197
4.977326226125551	0.259	1.9036968789547768
4.977326226125551	0.34199999999999997	1.808732140377589
4.977326226125551	0.425	1.7365926439588206
4.977326226125551	0.508	1.6832433586248339
4.977326226125551	0.5910000000000001	1.645648347827394
4.977326226125551	0.6739999999999999	1.6211958979122114
4.977326226125551	0.757	1.606972783629166
4.977326226125551	0.84	1.5975193475457723
4.977326226125551	0.9229999999999999	1.5713328447691062
4.977326226125551	1.006	1.48830784529041
4.977326226125551	1.0890000000000002	1.4644337516683459
4.977326226125551	1.1720000000000002	1.6287638966967561
4.977326226125551	1.255	1.9326746590343795
4.977326226125551	1.3379999999999999	2.074910308691461
4.977326226125551	1.4209999999999998	2.1909784097666747
4.977326226125551	1.504	2.2803924438898076
4.977326226125551	1.587	2.3465535734466036
4.977326226125551	1.67	2.3915898703038256
4.977326226125551	1.753	2.4173228240643905
4.977326226125551	1.8359999999999999	2.4173768243210723
4.977326226125551	1.9189999999999998	2.426382910258352
4.977326226125551	2.002	2.4264093789481453
4.977326226125551	2.085	2.4265467802084912
4.977326226125551	2.168	2.4265467969914254
4.977326226125551	2.251	2.4265468492112885
4.977326226125551	2.334	2.426547009181786
4.977326226125551	2.417	2.426547099072393
4.977326226125551	2.5	2.426546768316888
5.230160447859857	0.01	2.4044708173479212
5.230160447859857	0.093	2.241571096375519
5.230160447859857	0.176	2.110168516093776
5.230160447859857	0.259	2.004750976483355
5.230160447859857	0.34199999999999997	1.9210939565584253
5.230160447859857	0.425	1.8559379343976719
5.230160447859857	0.508	1.806741524495514
5.230160447859857	0.5910000000000001	1.7713949223574161
5.230160447859857	0.6739999999999999	1.7478539502311057
5.230160447859857	0.757	1.7335122178897842
5.230160447859857	0.84	1.7233226304836025
5.230160447859857	0.9229999999999999	1.6979897533934836
5.230160447859857	1.006	1.6239842378888278
5.230160447859857	1.0890000000000002	1.6030990032868646
5.230160447859857	1.1720000000000002	1.6883748892483048
5.230160447859857	1.255	1.9497811359136754
5.230160447859857	1.3379999999999999	2.087936434067076
5.230160447859857	1.4209999999999998	2.1996587745529412
5.230160447859857	1.504	2.28524220358497
5.230160447859857	1.587	2.348852916417854
5.230160447859857	1.67	2.3924864066624556
5.230160447859857	1.753	2.417554765199858
5.230160447859857	1.8359999999999999	2.4177168456348963
5.230160447859857	1.9189999999999998	2.4263892813333365
5.230160447859857	2.002	2.4264223219419527
5.230160447859857	2.085	2.426547010340988
5.230160447859857	2.168	2.4265468006992807
5.230160447859857	2.251	2.4265469007960436
5.230160447859857	2.334	2.426546845993943
5.230160447859857	2.417	2.426546825817532
5.230160447859857	2.5	2.4265471745349765
5.482994669594164	0.01	2.409992699456371
5.482994669594164	0.093	2.2845175016768002
5.482994669594164	0.176	2.1789075388321697
5.482994669594164	0.259	2.091221438685309
5.482994669594164	0.34199999999999997	2.0196663977474745
5.482994669594164	0.425	1.9626390556069497
5.482994669594164	0.508	1.9187152640151046
5.482994669594164	0.5910000000000001	1.886547233962548
5.482994669594164	0.6739999999999999	1.8646117423310713
5.482994669594164	0.757	1.8506786844837118
5.482994669594164	0.84	1.8401781856135841
5.482994669594164	0.9229999999999999	1.8164321501434295
5.482994669594164	1.006	1.7521788933324756
5.482994669594164	1.0890000000000002	1.7339054550435367
5.482994669594164	1.1720000000000002	1.784001530839989
5.482994669594164	1.255	1.9744553086111207
5.482994669594164	1.3379999999999999	2.1048189056673254
5.482994669594164	1.4209999999999998	2.2105576953883834
5.482994669594164	1.504	2.291249331539385
5.482994669594164	1.587	2.351685186010213
5.482994669594164	1.67	2.3935873453895256
5.482994669594164	1.753	2.417838523928172
5.482994669594164	1.8359999999999999	2.418121037045007
5.482994669594164	1.9189999999999998	2.4263975364149415
5.482994669594164	2.002	2.426435401763064
5.482994669594164	2.085	2.4265469503839263
5.482994669594164	2.168	2.426546667522969
5.482994669594164	2.251	2.426546760307087
5.482994669594164	2.334	2.4265467716854863
5.482994669594164	2.417	2.4265468277653794
5.482994669594164	2.5	2.4265475827651555
5.73582889132847	0.01	2.414144036807195
5.73582889132847	0.093	2.318172430011605
5.73582889132847	0.176	2.2346439410477634
5.73582889132847	0.259	2.1633021012470017
5.73582889132847	0.34199999999999997	2.103677800272819
5.73582889132847	0.425	2.055180031535825
5.73582889132847	0.508	2.017138224384984
5.73582889132847	0.5910000000000001	1.9887676514195591
5.73582889132847	0.6739999999999999	1.9689793260086768
5.73582889132847	0.757	1.9559334649899436
5.73582889132847	0.84	1.9456230145930822
5.73582889132847	0.9229999999999999	1.9240347748160216
5.73582889132847	1.006	1.8695615927049145
5.73582889132847	1.0890000000000002	1.8536611746998608
5.73582889132847	1.1720000000000002	1.8866785830038462
5.73582889132847	1.255	2.0122444536369026
5.73582889132847	1.3379999999999999	2.126816005314907
5.73582889132847	1.4209999999999998	2.223988682754306
5.73582889132847	1.504	2.298583233625337
5.73582889132847	1.587	2.3551199461839567
5.73582889132847	1.67	2.3949182229192885
5.73582889132847	1.753	2.41817949445171
5.73582889132847	1.8359999999999999	2.4185891243118163
5.73582889132847	1.9189999999999998	2.4264081681138414
5.73582889132847	2.002	2.4264501231499787
5.73582889132847	2.085	2.4265468800739867
5.73582889132847	2.168	2.4265467354952577
5.73582889132847	2.251	2.4265468187914805
5.73582889132847	2.334	2.4265469008301803
5.73582889132847	2.417	2.426547056951637
5.73582889132847	2.5	2.426546832451037
5.988663113062776	0.01	2.4172595821618006
5.988663113062776	0.093	2.3442565648688314
5.988663113062776	0.176	2.2790397992403175
5.988663113062776	0.259	2.222053948381738
5.988663113062776	0.34199999999999997	2.1734724156937624
5.988663113062776	0.425	2.1332593708022114
5.988663113062776	0.508	2.1012042213630826
5.988663113062776	0.5910000000000001	2.076899148823926
5.988663113062776	0.6739999999999999	2.059588643337517
5.988663113062776	0.757	2.047793405255512
5.988663113062776	0.84	2.038144187678236
5.988663113062776	0.9229999999999999	2.019095450014482
5.988663113062776	1.006	1.9738761995360052
5.988663113062776	1.0890000000000002	1.9601027255020989
5.988663113062776	1.1720000000000002	1.9823806072050643
5.988663113062776	1.255	2.063905155941123
5.988663113062776	1.3379999999999999	2.1544789152629287
5.988663113062776	1.4209999999999998	2.240016896903127
5.988663113062776	1.504	2.3073739190849265
5.988663113062776	1.587	2.359215517511891
5.988663113062776	1.67	2.396501685737637
5.988663113062776	1.753	2.4185832253202184
5.988663113062776	1.8359999999999999	2.4191208451325052
5.988663113062776	1.9189999999999998	2.4264189617794285
5.988663113062776	2.002	2.4264632748112627
5.988663113062776	2.085	2.4265469499813337
5.988663113062776	2.168	2.426547034311265
5.988663113062776	2.251	2.426546778809479
5.988663113062776	2.334	2.4265480305860914
5.988663113062776	2.417	2.4265470246161884
5.988663113062776	2.5	2.4265469100774433
6.2414973347970815	0.01	2.419595743074991
6.2414973347970815	0.093	2.3642992366267954
6.2414973347970815	0.176	2.3138965595430134
6.2414973347970815	0.259	2.2690530260628625
6.2414973347970815	0.34199999999999997	2.2302007241945025
6.2414973347970815	0.425	2.1975699376692046
6.2414973347970815	0.508	2.1711981859893643
6.2414973347970815	0.5910000000000001	2.1509079792286987
6.2414973347970815	0.6739999999999999	2.1361849644382485
6.2414973347970815	0.757	2.1258628681146337
6.2414973347970815	0.84	2.117188286255996
6.2414973347970815	0.9229999999999999	2.1008757123017934
6.2414973347970815	1.006	2.0640270832369483
6.2414973347970815	1.0890000000000002	2.052222284828908
6.2414973347970815	1.1720000000000002	2.0673314683969224
6.2414973347970815	1.255	2.1216752599313162
6.2414973347970815	1.3379999999999999	2.1875664013619907
6.2414973347970815	1.4209999999999998	2.2585310006371904
6.2414973347970815	1.504	2.3175862620925862
6.2414973347970815	1.587	2.3640059526968273
6.2414973347970815	1.67	2.3983466130884867
6.2414973347970815	1.753	2.4190495344141794
6.2414973347970815	1.8359999999999999	2.4197127119484003
6.2414973347970815	1.9189999999999998	2.426431338350742
6.2414973347970815	2.002	2.4264765781853335
6.2414973347970815	2.085	2.426546857252204
6.2414973347970815	2.168	2.426546817969498
6.2414973347970815	2.251	2.42654724638846
6.2414973347970815	2.334	2.4265470038812436
6.2414973347970815	2.417	2.4265467035374915
6.2414973347970815	2.5	2.4265469401958164
6.494331556531388	0.01	2.421346162425412
6.494331556531388	0.093	2.379597116475846
6.494331556531388	0.176	2.340952778357487
6.494331556531388	0.259	2.3060819583487753
6.494331556531388	0.34199999999999997	2.275478751394008
6.494331556531388	0.425	2.24946979239201
6.494331556531388	0.508	2.2282080256669454
6.494331556531388	0.5910000000000001	2.2116445170771457
6.494331556531388	0.6739999999999999	2.1994299375756574
6.494331556531388	0.757	2.1906564248675906
6.494331556531388	0.84	2.1831229086997874
6.494331556531388	0.9229999999999999	2.1694993505313565
6.494331556531388	1.006	2.139951526055015
6.494331556531388	1.0890000000000002	2.130045807089138
6.494331556531388	1.1720000000000002	2.1401763755343812
6.494331556531388	1.255	2.1773292579878425
6.494331556531388	1.3379999999999999	2.2238748155019215
6.494331556531388	1.4209999999999998	2.279172675782203
6.494331556531388	1.504	2.3290183804071014
6.494331556531388	1.587	2.3694877964319683
6.494331556531388	1.67	2.4004501267047598
6.494331556531388	1.753	2.4195788317622235
6.494331556531388	1.8359999999999999	2.4203528163009214
6.494331556531388	1.9189999999999998	2.4264433504262763
6.494331556531388	2.002	2.426488229484033
6.494331556531388	2.085	2.4265468775298333
6.494331556531388	2.168	2.426546897567395
6.494331556531388	2.251	2.426546882122606
6.494331556531388	2.334	2.4265468128357623
6.494331556531388	2.417	2.426546830730373
6.494331556531388	2.5	2.426546769979253
6.7471657782656935	0.01	2.4226566054479086
6.7471657782656935	0.093	2.3912140060067113
6.7471657782656935	0.176	2.3617666999830296
6.7471657782656935	0.259	2.3349031553826163
6.7471657782656935	0.34199999999999997	2.3110879574901446
6.7471657782656935	0.425	2.290655647979266
6.7471657782656935	0.508	2.273796865325096
6.7471657782656935	0.5910000000000001	2.2605268128074187
6.7471657782656935	0.6739999999999999	2.250607021476157
6.7471657782656935	0.757	2.2433374892469597
6.7471657782656935	0.84	2.236985867997029
6.7471657782656935	0.9229999999999999	2.2258479771177213
6.7471657782656935	1.006	2.2024769462088143
6.7471657782656935	1.0890000000000002	2.194321661223204
6.7471657782656935	1.1720000000000002	2.201081577036656
6.7471657782656935	1.255	2.2269443799657536
6.7471657782656935	1.3379999999999999	2.2596819802582715
6.7471657782656935	1.4209999999999998	2.301031231526458
6.7471657782656935	1.504	2.341334237625547
6.7471657782656935	1.587	2.375597514981128
6.7471657782656935	1.67	2.402792716880598
6.7471657782656935	1.753	2.4201626714067537
6.7471657782656935	1.8359999999999999	2.4210270582456284
6.7471657782656935	1.9189999999999998	2.4264565772987874
6.7471657782656935	2.002	2.426498936101801
6.7471657782656935	2.085	2.426546947464353
6.7471657782656935	2.168	2.426546804093872
6.7471657782656935	2.251	2.4265467341909877
6.7471657782656935	2.334	2.426547007827638
6.7471657782656935	2.417	2.426546897660294
6.7471657782656935	2.5	2.42654661286491
7.	0.01	2.4236374772720635
7.	0.093	2.4000012727008815
7.	0.176	2.377667648333751
7.	0.259	2.3571222933116687
7.	0.34199999999999997	2.3387653215858597
7.	0.425	2.3228978553811404
7.	0.508	2.3097083896257913
7.	0.5910000000000001	2.2992401366677506
7.	0.6739999999999999	2.2913259628915736
7.	0.757	2.285430575582093
7.	0.84	2.280207717003231
7.	0.9229999999999999	2.2712657818563557
7.	1.006	2.25299098376138
7.	1.0890000000000002	2.2463825068236654
7.	1.1720000000000002	2.2509234911219504
7.	1.255	2.269082829765044
7.	1.3379999999999999	2.292289113082201
7.	1.4209999999999998	2.3226520007671705
7.	1.504	2.354003221569325
7.	1.587	2.382115251272122
7.	1.67	2.405330983937168
7.	1.753	2.420792430239015
7.	1.8359999999999999	2.4217170514701896
7.	1.9189999999999998	2.4264693809859277
7.	2.002	2.4265085047452226
7.	2.085	2.426546930127284
7.	2.168	2.4265467767987943
7.	2.251	2.426547337789844
7.	2.334	2.426546873006025
7.	2.417	2.4265468775138874
7.	2.5	2.4265468964295995

==> anc/Contour_repulsive_Qball/boson_HSDD2_Mmax_scan_contour_repulsive_quartic1.dat <==
Log10[lambda]	mPhi(GeV)	Mmax(Msun)
-2.	0.01	0.27283633707428084
-2.	0.093	0.10920587587860509
-2.	0.176	0.09362706461736824
-2.	0.259	0.08929861609768203
-2.	0.34199999999999997	0.08871265856181941
-2.	0.425	0.09007456023683032
-2.	0.508	0.09281761678594277
-2.	0.5910000000000001	0.09682848193955809
-2.	0.6739999999999999	0.10213925527179434
-2.	0.757	0.10884567881434637
-2.	0.84	0.11646666153086863
-2.	0.9229999999999999	0.11837126545015332
-2.	1.006	1.0308655770684794
-2.	1.0890000000000002	1.0910070905844393
-2.	1.1720000000000002	1.4977477625155433
-2.	1.255	1.8794105077333092
-2.	1.3379999999999999	2.033272688273436
-2.	1.4209999999999998	2.161995928431675
-2.	1.504	2.263507937406079
-2.	1.587	2.338190694139882
-2.	1.67	2.3881362563456126
-2.	1.753	2.4163428372860447
-2.	1.8359999999999999	2.4160239371591907
-2.	1.9189999999999998	2.426346511319686
-2.	2.002	2.4263319167210207
-2.	2.085	2.4265469006716334
-2.	2.168	2.426546934047443
-2.	2.251	2.4265469598606115
-2.	2.334	2.4265468121616003
-2.	2.417	2.4265469196957388
-2.	2.5	2.426545599235162
-1.6666666666666667	0.01	0.32700314015227433
-1.6666666666666667	0.093	0.12416242232946331
-1.6666666666666667	0.176	0.1024341567881393
-1.6666666666666667	0.259	0.09506597926231283
-1.6666666666666667	0.34199999999999997	0.09268898055514918
-1.6666666666666667	0.425	0.09291715520074315
-1.6666666666666667	0.508	0.09491358520523116
-1.6666666666666667	0.5910000000000001	0.09839585583562847
-1.6666666666666667	0.6739999999999999	0.10332741155227573
-1.6666666666666667	0.757	0.10973433442729874
-1.6666666666666667	0.84	0.1171062149113046
-1.6666666666666667	0.9229999999999999	0.11880055494590622
-1.6666666666666667	1.006	1.030881246630518
-1.6666666666666667	1.0890000000000002	1.0909543135784503
-1.6666666666666667	1.1720000000000002	1.497711591434077
-1.6666666666666667	1.255	1.8794243769950412
-1.6666666666666667	1.3379999999999999	2.0332819535769766
-1.6666666666666667	1.4209999999999998	2.1620148715712206
-1.6666666666666667	1.504	2.2634989820500104
-1.6666666666666667	1.587	2.3382048867660306
-1.6666666666666667	1.67	2.3881493646281817
-1.6666666666666667	1.753	2.416357804415578
-1.6666666666666667	1.8359999999999999	2.416035288149284
-1.6666666666666667	1.9189999999999998	2.4263446436461087
-1.6666666666666667	2.002	2.4263402054419023
-1.6666666666666667	2.085	2.426546890021351
-1.6666666666666667	2.168	2.426546459415256
-1.6666666666666667	2.251	2.426546658094729
-1.6666666666666667	2.334	2.426545832855761
-1.6666666666666667	2.417	2.426546768479944
-1.6666666666666667	2.5	2.426546238450176
-1.3333333333333335	0.01	0.3925054390430327
-1.3333333333333335	0.093	0.1436010391823098
-1.3333333333333335	0.176	0.11485049890096688
-1.3333333333333335	0.259	0.1039366830281573
-1.3333333333333335	0.34199999999999997	0.09931276453168855
-1.3333333333333335	0.425	0.09796801190769855
-1.3333333333333335	0.508	0.09882691604063223
-1.3333333333333335	0.5910000000000001	0.10144368423055047
-1.3333333333333335	0.6739999999999999	0.10570709764947074
-1.3333333333333335	0.757	0.11155716183123357
-1.3333333333333335	0.84	0.11844434864454337
-1.3333333333333335	0.9229999999999999	0.1197140757700894
-1.3333333333333335	1.006	1.0308993847591394
-1.3333333333333335	1.0890000000000002	1.0910053669961466
-1.3333333333333335	1.1720000000000002	1.4977711037995325
-1.3333333333333335	1.255	1.8794513392463434
-1.3333333333333335	1.3379999999999999	2.0332580719851823
-1.3333333333333335	1.4209999999999998	2.1619956042048987
-1.3333333333333335	1.504	2.263498731184726
-1.3333333333333335	1.587	2.3381883116841378
-1.3333333333333335	1.67	2.3881360691125755
-1.3333333333333335	1.753	2.4163432951880757
-1.3333333333333335	1.8359999999999999	2.4160250643483505
-1.3333333333333335	1.9189999999999998	2.426348047432365
-1.3333333333333335	2.002	2.426336859193284
-1.3333333333333335	2.085	2.4265468259824297
-1.3333333333333335	2.168	2.4265467908958556
-1.3333333333333335	2.251	2.4265469641129114
-1.3333333333333335	2.334	2.4265468228089864
-1.3333333333333335	2.417	2.4265468074420045
-1.3333333333333335	2.5	2.426547554947454
-1.	0.01	0.47120511330471027
-1.	0.093	0.16824310726022335
-1.	0.176	0.13138972888832282
-1.	0.259	0.11648460075432997
-1.	0.34199999999999997	0.10928886539282213
-1.	0.425	0.1060884290641059
-1.	0.508	0.10548815870114821
-1.	0.5910000000000001	0.10692644327573567
-1.	0.6739999999999999	0.1101780841423821
-1.	0.757	0.11512669435591937
-1.	0.84	0.12116139262099723
-1.	0.9229999999999999	0.12162876915871854
-1.	1.006	1.0309167762776466
-1.	1.0890000000000002	1.0910539379580253
-1.	1.1720000000000002	1.4978003185250288
-1.	1.255	1.879449238398036
-1.	1.3379999999999999	2.033279597290113
-1.	1.4209999999999998	2.16201289857774
-1.	1.504	2.263505526047259
-1.	1.587	2.3382075121839123
-1.	1.67	2.3881500584123696
-1.	1.753	2.4163465280931025
-1.	1.8359999999999999	2.4160286717031503
-1.	1.9189999999999998	2.426349216660368
-1.	2.002	2.426336649334953
-1.	2.085	2.426546505884204
-1.	2.168	2.4265469103214246
-1.	2.251	2.4265467555562252
-1.	2.334	2.4265468541368675
-1.	2.417	2.4265465981101157
-1.	2.5	2.426546919324559
-0.6666666666666667	0.01	0.5650384632982777
-0.6666666666666667	0.093	0.19897567240871522
-0.6666666666666667	0.176	0.1526825160675441
-0.6666666666666667	0.259	0.13322432937699083
-0.6666666666666667	0.34199999999999997	0.12318174473142583
-0.6666666666666667	0.425	0.11793665681018195
-0.6666666666666667	0.508	0.11573820189073585
-0.6666666666666667	0.5910000000000001	0.1158229787828117
-0.6666666666666667	0.6739999999999999	0.11784593394795143
-0.6666666666666667	0.757	0.1216105576559738
-0.6666666666666667	0.84	0.12638637705039513
-0.6666666666666667	0.9229999999999999	0.12548418117478236
-0.6666666666666667	1.006	1.0309353874524907
-0.6666666666666667	1.0890000000000002	1.091086788321536
-0.6666666666666667	1.1720000000000002	1.4977883430708112
-0.6666666666666667	1.255	1.8794737502081622
-0.6666666666666667	1.3379999999999999	2.0332876162672857
-0.6666666666666667	1.4209999999999998	2.1620027541817946
-0.6666666666666667	1.504	2.2635143245948726
-0.6666666666666667	1.587	2.338209125000881
-0.6666666666666667	1.67	2.388143602772704
-0.6666666666666667	1.753	2.416357767005946
-0.6666666666666667	1.8359999999999999	2.4160306756425656
-0.6666666666666667	1.9189999999999998	2.426342211600609
-0.6666666666666667	2.002	2.426339197150252
-0.6666666666666667	2.085	2.426546859456698
-0.6666666666666667	2.168	2.426546701886597
-0.6666666666666667	2.251	2.4265470076364704
-0.6666666666666667	2.334	2.4265467890885177
-0.6666666666666667	2.417	2.426546619285866
-0.6666666666666667	2.5	2.4265467885977685
-0.3333333333333335	0.01	0.6758052067292879
-0.3333333333333335	0.093	0.23688288354267248
-0.3333333333333335	0.176	0.17951054742051073
-0.3333333333333335	0.259	0.15478515391917175
-0.3333333333333335	0.34199999999999997	0.1415338521742252
-0.3333333333333335	0.425	0.13406323383440533
-0.3333333333333335	0.508	0.13019081952150224
-0.3333333333333335	0.5910000000000001	0.12890005409781638
-0.3333333333333335	0.6739999999999999	0.12970488214658674
-0.3333333333333335	0.757	0.13223390165193377
-0.3333333333333335	0.84	0.13555445047197545
-0.3333333333333335	0.9229999999999999	0.13275072257362
-0.3333333333333335	1.006	1.0309516986598073
-0.3333333333333335	1.0890000000000002	1.091104187414382
-0.3333333333333335	1.1720000000000002	1.4977539684203922
-0.3333333333333335	1.255	1.8794939262278094
-0.3333333333333335	1.3379999999999999	2.033316673063208
-0.3333333333333335	1.4209999999999998	2.1620347972113643
-0.3333333333333335	1.504	2.263518526526585
-0.3333333333333335	1.587	2.338217982612137
-0.3333333333333335	1.67	2.3881450451939403
-0.3333333333333335	1.753	2.4163606396376327
-0.3333333333333335	1.8359999999999999	2.4160272454501275
-0.3333333333333335	1.9189999999999998	2.4263477983177766
-0.3333333333333335	2.002	2.4263337576371624
-0.3333333333333335	2.085	2.4265468991536756
-0.3333333333333335	2.168	2.4265469952055216
-0.3333333333333335	2.251	2.426546838737142
-0.3333333333333335	2.334	2.42654641667289
-0.3333333333333335	2.417	2.426546837365332
-0.3333333333333335	2.5	2.426546717879339
0.	0.01	0.8047957891788365
0.	0.093	0.2832586076583478
0.	0.176	0.2128297983597565
0.	0.259	0.18195812462002894
0.	0.34199999999999997	0.1650145179887431
0.	0.425	0.15506925261168264
0.	0.508	0.14940220907156412
0.	0.5910000000000001	0.14675422992897633
0.	0.6739999999999999	0.14643126472193901
0.	0.757	0.1479023466798409
0.	0.84	0.14996256513467457
0.	0.9229999999999999	0.14516172048500012
0.	1.006	1.0309690982167914
0.	1.0890000000000002	1.0911046889413654
0.	1.1720000000000002	1.4978715117455113
0.	1.255	1.879599831601242
0.	1.3379999999999999	2.033353254487046
0.	1.4209999999999998	2.1620588989722
0.	1.504	2.2635428959370465
0.	1.587	2.338231351511118
0.	1.67	2.3881561055677523
0.	1.753	2.416355038959405
0.	1.8359999999999999	2.416024664967948
0.	1.9189999999999998	2.4263491681159257
0.	2.002	2.4263400015622016
0.	2.085	2.4265472154270666
0.	2.168	2.426546607775268
0.	2.251	2.426546951634615
0.	2.334	2.4265468322876065
0.	2.417	2.4265465647555473
0.	2.5	2.426546117688671
0.3333333333333334	0.01	0.9522114071916912
0.3333333333333334	0.093	0.3396167680174774
0.3333333333333334	0.176	0.25380047024374686
0.3333333333333334	0.259	0.2157112507276463
0.3333333333333334	0.34199999999999997	0.19447303735085952
0.3333333333333334	0.425	0.1816987342219572
0.3333333333333334	0.508	0.1740589552428121
0.3333333333333334	0.5910000000000001	0.16999267365654222
0.3333333333333334	0.6739999999999999	0.16861745797099545
0.3333333333333334	0.757	0.16926301676094052
0.3333333333333334	0.84	0.17046805603369375
0.3333333333333334	0.9229999999999999	0.16395048206260077
0.3333333333333334	1.006	1.0309852190921396
0.3333333333333334	1.0890000000000002	1.0912410421318057
0.3333333333333334	1.1720000000000002	1.4979095923848478
0.3333333333333334	1.255	1.8797691625079842
0.3333333333333334	1.3379999999999999	2.033436086043279
0.3333333333333334	1.4209999999999998	2.162072859505168
0.3333333333333334	1.504	2.263579464461698
0.3333333333333334	1.587	2.338259419782608
0.3333333333333334	1.67	2.3881835102926052
0.3333333333333334	1.753	2.4163737567999672
0.3333333333333334	1.8359999999999999	2.4160322882232768
0.3333333333333334	1.9189999999999998	2.426350114423859
0.3333333333333334	2.002	2.4263374229661454
0.3333333333333334	2.085	2.426546853630687
0.3333333333333334	2.168	2.4265469974233946
0.3333333333333334	2.251	2.4265469093372896
0.3333333333333334	2.334	2.4265466181060162
0.3333333333333334	2.417	2.4265467074874847
0.3333333333333334	2.5	2.4265470130341313
0.6666666666666665	0.01	1.1164027224119837
0.6666666666666665	0.093	0.4076823212967537
0.6666666666666665	0.176	0.3037982105044876
0.6666666666666665	0.259	0.2572124003110711
0.6666666666666665	0.34199999999999997	0.23094906445773333
0.6666666666666665	0.425	0.2148958868773149
0.6666666666666665	0.508	0.2050260766899196
0.6666666666666665	0.5910000000000001	0.1994117514119514
0.6666666666666665	0.6739999999999999	0.19699506967702202
0.6666666666666665	0.757	0.19694713192200589
0.6666666666666665	0.84	0.1976303486780208
0.6666666666666665	0.9229999999999999	0.1898685004674419
0.6666666666666665	1.006	1.0310015173312155
0.6666666666666665	1.0890000000000002	1.0915154941059335
0.6666666666666665	1.1720000000000002	1.4981404590255352
0.6666666666666665	1.255	1.880084841579672
0.6666666666666665	1.3379999999999999	2.0335757004957546
0.6666666666666665	1.4209999999999998	2.162174085399326
0.6666666666666665	1.504	2.2636445475144553
0.6666666666666665	1.587	2.338306810931062
0.6666666666666665	1.67	2.3882345947877703
0.6666666666666665	1.753	2.41638671315738
0.6666666666666665	1.8359999999999999	2.4160362643416766
0.6666666666666665	1.9189999999999998	2.426349187575831
0.6666666666666665	2.002	2.426336946207686
0.6666666666666665	2.085	2.4265470063875205
0.6666666666666665	2.168	2.426546868969777
0.6666666666666665	2.251	2.4265467721771574
0.6666666666666665	2.334	2.4265463917578836
0.6666666666666665	2.417	2.426546734897233
0.6666666666666665	2.5	2.426547774473342
1.	0.01	1.2931329468743298
1.	0.093	0.4893416529069571
1.	0.176	0.36441791052428485
1.	0.259	0.3078482142061425
1.	0.34199999999999997	0.27568864031218326
1.	0.425	0.2558094242672764
1.	0.508	0.24337092138710145
1.	0.5910000000000001	0.2360245973999357
1.	0.6739999999999999	0.23250324287331336
1.	0.757	0.23181188651184878
1.	0.84	0.2321725362489151
1.	0.9229999999999999	0.22350351628834692
1.	1.006	1.0310183023689792
1.	1.0890000000000002	1.0918720319112638
1.	1.1720000000000002	1.4984549187810494
1.	1.255	1.8805150021475379
1.	1.3379999999999999	2.033811439648936
1.	1.4209999999999998	2.1623144489129653
1.	1.504	2.263745441894256
1.	1.587	2.338392799715775
1.	1.67	2.3882812753750193
1.	1.753	2.4164197927908773
1.	1.8359999999999999	2.4160457189678084
1.	1.9189999999999998	2.426350619686552
1.	2.002	2.4263334971745114
1.	2.085	2.4265468662048124
1.	2.168	2.4265466997814404
1.	2.251	2.4265468074575467
1.	2.334	2.4265469681332354
1.	2.417	2.426546874266573
1.	2.5	2.4265468975525963
1.333333333333333	0.01	1.47530556386949
1.333333333333333	0.093	0.5865215691069439
1.333333333333333	0.176	0.437451205349818
1.333333333333333	0.259	0.3692234179842379
1.333333333333333	0.34199999999999997	0.3301544245854627
1.333333333333333	0.425	0.3058027735362144
1.333333333333333	0.508	0.29038197781906533
1.333333333333333	0.5910000000000001	0.2810631293713565
1.333333333333333	0.6739999999999999	0.27632062867339763
1.333333333333333	0.757	0.27498451549435626
1.333333333333333	0.84	0.2751127537557083
1.333333333333333	0.9229999999999999	0.2656585767720487
1.333333333333333	1.006	1.031034605628323
1.333333333333333	1.0890000000000002	1.0925421775074156
1.333333333333333	1.1720000000000002	1.4990017060665974
1.333333333333333	1.255	1.8810900220568876
1.333333333333333	1.3379999999999999	2.034158075964825
1.333333333333333	1.4209999999999998	2.1625550610458593
1.333333333333333	1.504	2.2638961057331795
1.333333333333333	1.587	2.33849335439933
1.333333333333333	1.67	2.3883451688671244
1.333333333333333	1.753	2.4164471033816826
1.333333333333333	1.8359999999999999	2.4160696660255674
1.333333333333333	1.9189999999999998	2.4263490705078463
1.333333333333333	2.002	2.426339113768399
1.333333333333333	2.085	2.426546760481389
1.333333333333333	2.168	2.4265470976929135
1.333333333333333	2.251	2.4265468346028034
1.333333333333333	2.334	2.426546496530293
1.333333333333333	2.417	2.4265467915305585
1.333333333333333	2.5	2.426546825035756
1.6666666666666665	0.01	1.653688047449901
1.6666666666666665	0.093	0.7009498015470265
1.6666666666666665	0.176	0.5248134762939237
1.6666666666666665	0.259	0.4431342373503839
1.6666666666666665	0.34199999999999997	0.3960212194052235
1.6666666666666665	0.425	0.36645462688502933
1.6666666666666665	0.508	0.3475657097137533
1.6666666666666665	0.5910000000000001	0.33597832120889237
1.6666666666666665	0.6739999999999999	0.3298574151122176
1.6666666666666665	0.757	0.3278365763716552
1.6666666666666665	0.84	0.3277557983584885
1.6666666666666665	0.9229999999999999	0.31745150058429467
1.6666666666666665	1.006	1.0310518277664227
1.6666666666666665	1.0890000000000002	1.0935633475342186
1.6666666666666665	1.1720000000000002	1.4998267987795566
1.6666666666666665	1.255	1.8817919168403119
1.6666666666666665	1.3379999999999999	2.03461793990439
1.6666666666666665	1.4209999999999998	2.1628607522763876
1.6666666666666665	1.504	2.2641043815325403
1.6666666666666665	1.587	2.3386255350533265
1.6666666666666665	1.67	2.3884142262541457
1.6666666666666665	1.753	2.416471389139199
1.6666666666666665	1.8359999999999999	2.4160863409595796
1.6666666666666665	1.9189999999999998	2.4263488245159284
1.6666666666666665	2.002	2.4263416060163787
1.6666666666666665	2.085	2.4265468426334507
1.6666666666666665	2.168	2.4265463285079956
1.6666666666666665	2.251	2.4265469712689547
1.6666666666666665	2.334	2.426546302432621
1.6666666666666665	2.417	2.4265466868068124
1.6666666666666665	2.5	2.426546811006974
2.	0.01	1.8187569377526982
2.	0.093	0.833742046530797
2.	0.176	0.6283830484262354
2.	0.259	0.5314900103151883
2.	0.34199999999999997	0.47513079241256756
2.	0.425	0.4395321354399459
2.	0.508	0.41662659667789353
2.	0.5910000000000001	0.40242353162625355
2.	0.6739999999999999	0.3947310501760786
2.	0.757	0.391953570944244
2.	0.84	0.3916409564311783
2.	0.9229999999999999	0.3802868849397523
2.	1.006	1.0310677143518978
2.	1.0890000000000002	1.094988837432186
2.	1.1720000000000002	1.5010262601674127
2.	1.255	1.8826007339209065
2.	1.3379999999999999	2.0351845241509703
2.	1.4209999999999998	2.163271950445515
2.	1.504	2.264356235896899
2.	1.587	2.338767775058022
2.	1.67	2.3884864389341804
2.	1.753	2.416491935782534
2.	1.8359999999999999	2.416111540462485
2.	1.9189999999999998	2.426348602957524
2.	2.002	2.4263393295194624
2.	2.085	2.426546845071493
2.	2.168	2.426546891060227
2.	2.251	2.4265470215875626
2.	2.334	2.4265465375628104
2.	2.417	2.4265469087333438
2.	2.5	2.4265469069570518
2.3333333333333335	0.01	1.962974693953813
2.3333333333333335	0.093	0.9847799803302543
2.3333333333333335	0.176	0.7497019850529772
2.3333333333333335	0.259	0.6361438513237596
2.3333333333333335	0.34199999999999997	0.5693822442921437
2.3333333333333335	0.425	0.5269130171842604
2.3333333333333335	0.508	0.4994055173707676
2.3333333333333335	0.5910000000000001	0.482201995930195
2.3333333333333335	0.6739999999999999	0.4727129098713058
2.3333333333333335	0.757	0.46907665866060555
2.3333333333333335	0.84	0.4684726246268514
2.3333333333333335	0.9229999999999999	0.45578156846293816
2.3333333333333335	1.006	1.0310820266134093
2.3333333333333335	1.0890000000000002	1.0970682650895285
2.3333333333333335	1.1720000000000002	1.5027541380643212
2.3333333333333335	1.255	1.8836169231348594
2.3333333333333335	1.3379999999999999	2.0359591861176023
2.3333333333333335	1.4209999999999998	2.1638068130160506
2.3333333333333335	1.504	2.2646980306832107
2.3333333333333335	1.587	2.3389551874173145
2.3333333333333335	1.67	2.3885653991094173
2.3333333333333335	1.753	2.4165202146776465
2.3333333333333335	1.8359999999999999	2.4161365767609406
2.3333333333333335	1.9189999999999998	2.4263538688624493
2.3333333333333335	2.002	2.426340478683848
2.3333333333333335	2.085	2.4265468022374908
2.3333333333333335	2.168	2.4265468178742022
2.3333333333333335	2.251	2.4265471219059993
2.3333333333333335	2.334	2.426546697082557
2.3333333333333335	2.417	2.4265469469191037
2.3333333333333335	2.5	2.426547178144749
2.666666666666667	0.01	2.0823555596073975
2.666666666666667	0.093	1.1519348858216745
2.666666666666667	0.176	0.8894868563819734
2.666666666666667	0.259	0.758582252955889
2.666666666666667	0.34199999999999997	0.6805152129694566
2.666666666666667	0.425	0.6304193501922103
2.666666666666667	0.508	0.5977428354778379
2.666666666666667	0.5910000000000001	0.5771455730770738
2.666666666666667	0.6739999999999999	0.5656131800521057
2.666666666666667	0.757	0.5609852749474034
2.666666666666667	0.84	0.5599873778592658
2.666666666666667	0.9229999999999999	0.5456271883870174
2.666666666666667	1.006	1.0310952355987895
2.666666666666667	1.0890000000000002	1.0999416065576049
2.666666666666667	1.1720000000000002	1.505281458419075
2.666666666666667	1.255	1.8849195792119555
2.666666666666667	1.3379999999999999	2.0369788620141347
2.666666666666667	1.4209999999999998	2.1645515709402066
2.666666666666667	1.504	2.265139894185888
2.666666666666667	1.587	2.3391864530816875
2.666666666666667	1.67	2.3886702422842325
2.666666666666667	1.753	2.416549299686702
2.666666666666667	1.8359999999999999	2.4161813269500207
2.666666666666667	1.9189999999999998	2.4263523069562773
2.666666666666667	2.002	2.4263472398710175
2.666666666666667	2.085	2.4265470047791986
2.666666666666667	2.168	2.4265466078154487
2.666666666666667	2.251	2.4265467484499355
2.666666666666667	2.334	2.4265467923456527
2.666666666666667	2.417	2.426546648750453
2.666666666666667	2.5	2.4265468514568314
3.	0.01	2.176623384888844
3.	0.093	1.3303828427707403
3.	0.176	1.0469380001009134
3.	0.259	0.8994266505821283
3.	0.34199999999999997	0.8097345584787793
3.	0.425	0.7515176614254411
3.	0.508	0.7132228834274044
3.	0.5910000000000001	0.6888837713680005
3.	0.6739999999999999	0.6750632536587794
3.	0.757	0.6692805056413212
3.	0.84	0.6677305124692555
3.	0.9229999999999999	0.651367398760426
3.	1.006	1.0311057796226055
3.	1.0890000000000002	1.1042286025848305
3.	1.1720000000000002	1.5090397796402693
3.	1.255	1.8867312468465818
3.	1.3379999999999999	2.0384289586988973
3.	1.4209999999999998	2.165583076595994
3.	1.504	2.2657723924689686
3.	1.587	2.3394999770550564
3.	1.67	2.3888003713555
3.	1.753	2.4165849644804176
3.	1.8359999999999999	2.416237578539406
3.	1.9189999999999998	2.4263563657793337
3.	2.002	2.4263482256597193
3.	2.085	2.4265467868291855
3.	2.168	2.4265468432962933
3.	2.251	2.426546884099141
3.	2.334	2.4265468037877613
3.	2.417	2.426546682281545
3.	2.5	2.426546896934507
3.333333333333333	0.01	2.248230524210418
3.333333333333333	0.093	1.5125027082829978
3.333333333333333	0.176	1.2189635269829668
3.333333333333333	0.259	1.0577389145773022
3.333333333333333	0.34199999999999997	0.9571406032447434
3.333333333333333	0.425	0.890840152272077
3.333333333333333	0.508	0.8467560678808775
3.333333333333333	0.5910000000000001	0.8184628248747595
3.333333333333333	0.6739999999999999	0.8021546232558254
3.333333333333333	0.757	0.7950327985917014
3.333333333333333	0.84	0.7927035369959011
3.333333333333333	0.9229999999999999	0.7740593304522991
3.333333333333333	1.006	1.0311152253886493
3.333333333333333	1.0890000000000002	1.110663508580707
3.333333333333333	1.1720000000000002	1.5145948889199943
3.333333333333333	1.255	1.8892934919750413
3.333333333333333	1.3379999999999999	2.0405078881378333
3.333333333333333	1.4209999999999998	2.16709180099102
3.333333333333333	1.504	2.266650265677428
3.333333333333333	1.587	2.3399365659491593
3.333333333333333	1.67	2.388971936669774
3.333333333333333	1.753	2.416629474603571
3.333333333333333	1.8359999999999999	2.416313042329053
3.333333333333333	1.9189999999999998	2.4263580022801836
3.333333333333333	2.002	2.4263537292169306
3.333333333333333	2.085	2.4265468011199234
3.333333333333333	2.168	2.4265467663879194
3.333333333333333	2.251	2.426546889990171
3.333333333333333	2.334	2.42654661040521
3.333333333333333	2.417	2.426546925770858
3.333333333333333	2.5	2.426547125035211
3.6666666666666665	0.01	2.3010013334908965
3.6666666666666665	0.093	1.6888370483027422
3.6666666666666665	0.176	1.3996572888098726
3.6666666666666665	0.259	1.2302627442787821
3.6666666666666665	0.34199999999999997	1.12099873144439
3.6666666666666665	0.425	1.0475243127836726
3.6666666666666665	0.508	0.9979780322880509
3.6666666666666665	0.5910000000000001	0.965789599367466
3.6666666666666665	0.6739999999999999	0.9469112659315472
3.6666666666666665	0.757	0.9382690848117688
3.6666666666666665	0.84	0.9348654175269925
3.6666666666666665	0.9229999999999999	0.913796135157008
3.6666666666666665	1.006	0.819431499312108
3.6666666666666665	1.0890000000000002	1.1205607618977647
3.6666666666666665	1.1720000000000002	1.5230334871810292
3.6666666666666665	1.255	1.8929908864053668
3.6666666666666665	1.3379999999999999	2.0435142142484883
3.6666666666666665	1.4209999999999998	2.1692558996629896
3.6666666666666665	1.504	2.2679306570321405
3.6666666666666665	1.587	2.340558972190033
3.6666666666666665	1.67	2.389222245657394
3.6666666666666665	1.753	2.416700753835157
3.6666666666666665	1.8359999999999999	2.416421312958838
3.6666666666666665	1.9189999999999998	2.4263584486198666
3.6666666666666665	2.002	2.426363207074288
3.6666666666666665	2.085	2.426546815953497
3.6666666666666665	2.168	2.4265468621384993
3.6666666666666665	2.251	2.4265466849856527
3.6666666666666665	2.334	2.426546842319493
3.6666666666666665	2.417	2.426547080607714
3.6666666666666665	2.5	2.426546827678696
4.	0.01	2.3390137428638567
4.	0.093	1.8501027269387524
4.	0.176	1.580556242955605
4.	0.259	1.4109445470584847
4.	0.34199999999999997	1.2970494398789778
4.	0.425	1.2184874389371756
4.	0.508	1.1645439848016501
4.	0.5910000000000001	1.128953150318703
4.	0.6739999999999999	1.107640408466739
4.	0.757	1.0973502430912863
4.	0.84	1.0925485618275879
4.	0.9229999999999999	1.0691334406417092
4.	1.006	0.9712581123555526
4.	1.0890000000000002	1.1361328137278628
4.	1.1720000000000002	1.5358879394249105
4.	1.255	1.8984030400910543
4.	1.3379999999999999	2.0479206205343745
4.	1.4209999999999998	2.172391051837835
4.	1.504	2.26975887640958
4.	1.587	2.3414432287988935
4.	1.67	2.38957095648076
4.	1.753	2.4167934433675677
4.	1.8359999999999999	2.41657174904939
4.	1.9189999999999998	2.426364160759829
4.	2.002	2.4263718500054576
4.	2.085	2.426546919356777
4.	2.168	2.4265470592369502
4.	2.251	2.4265468463146878
4.	2.334	2.4265466961427005
4.	2.417	2.4265469214101616
4.	2.5	2.4265469158588733
4.333333333333333	0.01	2.3659437146427513
4.333333333333333	0.093	1.9894087048865716
4.333333333333333	0.176	1.752034589124045
4.333333333333333	0.259	1.591254101890814
4.333333333333333	0.34199999999999997	1.4782783840717726
4.333333333333333	0.425	1.3979499864523859
4.333333333333333	0.508	1.3415534023854938
4.333333333333333	0.5910000000000001	1.3036254682071469
4.333333333333333	0.6739999999999999	1.2803447681185796
4.333333333333333	0.757	1.2684148712107626
4.333333333333333	0.84	1.2619647499325866
4.333333333333333	0.9229999999999999	1.236610267320146
4.333333333333333	1.006	1.1396692781875675
4.333333333333333	1.0890000000000002	1.1613697467229782
4.333333333333333	1.1720000000000002	1.5555859439230657
4.333333333333333	1.255	1.9063040951068237
4.333333333333333	1.3379999999999999	2.054301451191489
4.333333333333333	1.4209999999999998	2.1768847727238847
4.333333333333333	1.504	2.272356348047047
4.333333333333333	1.587	2.3426940590046352
4.333333333333333	1.67	2.3900646524911746
4.333333333333333	1.753	2.4169220414137267
4.333333333333333	1.8359999999999999	2.4167750727801782
4.333333333333333	1.9189999999999998	2.426368657291391
4.333333333333333	2.002	2.4263829945892184
4.333333333333333	2.085	2.426546674754139
4.333333333333333	2.168	2.4265467846641013
4.333333333333333	2.251	2.4265470633935484
4.333333333333333	2.334	2.4265467594406354
4.333333333333333	2.417	2.4265469115586322
4.333333333333333	2.5	2.4265465655729566
4.666666666666666	0.01	2.3847961932493575
4.666666666666666	0.093	2.10355860621715
4.666666666666666	0.176	1.9055077130998495
4.666666666666666	0.259	1.7616243649324037
4.666666666666666	0.34199999999999997	1.6556293485579072
4.666666666666666	0.425	1.577688130877888
4.666666666666666	0.508	1.5215435648252829
4.666666666666666	0.5910000000000001	1.4829222416856473
4.666666666666666	0.6739999999999999	1.4585382473422697
4.666666666666666	0.757	1.4452094905726152
4.666666666666666	0.84	1.4370880258048508
4.666666666666666	0.9229999999999999	1.410596155353601
4.666666666666666	1.006	1.3193032853928304
4.666666666666666	1.0890000000000002	1.2924302514835158
4.666666666666666	1.1720000000000002	1.5862752821050963
4.666666666666666	1.255	1.917838140498184
4.666666666666666	1.3379999999999999	2.063473297326833
4.666666666666666	1.4209999999999998	2.18324179791021
4.666666666666666	1.504	2.275996943714878
4.666666666666666	1.587	2.34443451778677
4.666666666666666	1.67	2.3907534620042146
4.666666666666666	1.753	2.417101046753616
4.666666666666666	1.8359999999999999	2.417056823410187
4.666666666666666	1.9189999999999998	2.4263733712433995
4.666666666666666	2.002	2.426396658940772
4.666666666666666	2.085	2.4265468215613906
4.666666666666666	2.168	2.426546689294629
4.666666666666666	2.251	2.4265470491073686
4.666666666666666	2.334	2.4265467554396163
4.666666666666666	2.417	2.42654687878136
4.666666666666666	2.5	2.426546896742851
5.	0.01	2.3978833637919927
5.	0.093	2.192932074966138
5.	0.176	2.0354112660968764
5.	0.259	1.9136459832596429
5.	0.34199999999999997	1.8197752266415306
5.	0.425	1.7483362624812644
5.	0.508	1.6954375208361108
5.	0.5910000000000001	1.6581257848583428
5.	0.6739999999999999	1.6338341698286891
5.	0.757	1.619659005230406
5.	0.84	1.6101288247926024
5.	0.9229999999999999	1.5837493986728066
5.	1.006	1.5020323403604716
5.	1.0890000000000002	1.4793119251854818
5.	1.1720000000000002	1.635687792488029
5.	1.255	1.9345891327610287
5.	1.3379999999999999	2.0765183345227194
5.	1.4209999999999998	2.1921015079831863
5.	1.504	2.2810043413993517
5.	1.587	2.3468220574350713
5.	1.67	2.391686984469841
5.	1.753	2.4173450420868576
5.	1.8359999999999999	2.4174225623918892
5.	1.9189999999999998	2.426383513912561
5.	2.002	2.426412248921142
5.	2.085	2.426546909646301
5.	2.168	2.4265468930833753
5.	2.251	2.4265470139713177
5.	2.334	2.426546755406653
5.	2.417	2.426546866332963
5.	2.5	2.4265468780507917
5.333333333333333	0.01	2.4069155691924626
5.333333333333333	0.093	2.2603640397977736
5.333333333333333	0.176	2.139973817545735
5.333333333333333	0.259	2.0419813076455684
5.333333333333333	0.34199999999999997	1.9633126797718716
5.333333333333333	0.425	1.9014669644574258
5.333333333333333	0.508	1.8544017590321615
5.333333333333333	0.5910000000000001	1.8203370163217394
5.333333333333333	0.6739999999999999	1.7974437006427733
5.333333333333333	0.757	1.7832529509612074
5.333333333333333	0.84	1.7728825767186092
5.333333333333333	0.9229999999999999	1.747992104432672
5.333333333333333	1.006	1.6782874011980558
5.333333333333333	1.0890000000000002	1.6589834523267595
5.333333333333333	1.1720000000000002	1.7264946326526802
5.333333333333333	1.255	1.9591774241914182
5.333333333333333	1.3379999999999999	2.094839490423819
5.333333333333333	1.4209999999999998	2.204218577490995
5.333333333333333	1.504	2.2877498287589644
5.333333333333333	1.587	2.3500186976474975
5.333333333333333	1.67	2.3929331879480022
5.333333333333333	1.753	2.4176682322860445
5.333333333333333	1.8359999999999999	2.417890327815265
5.333333333333333	1.9189999999999998	2.4263921930375014
5.333333333333333	2.002	2.426428699756745
5.333333333333333	2.085	2.4265467174711244
5.333333333333333	2.168	2.4265469788637053
5.333333333333333	2.251	2.4265466976986065
5.333333333333333	2.334	2.426546873282751
5.333333333333333	2.417	2.4265470636080586
5.333333333333333	2.5	2.4265468355650186
5.666666666666666	0.01	2.4131239658911996
5.666666666666666	0.093	2.3098029502056128
5.666666666666666	0.176	2.2206467282915665
5.666666666666666	0.259	2.145057211292728
5.666666666666666	0.34199999999999997	2.082282330158906
5.666666666666666	0.425	2.0315040131102076
5.666666666666666	0.508	1.9918749146273078
5.666666666666666	0.5910000000000001	1.962473377933551
5.666666666666666	0.6739999999999999	1.9420975346881657
5.666666666666666	0.757	1.9287953373487599
5.666666666666666	0.84	1.9183844678862725
5.666666666666666	0.9229999999999999	1.8961000355336877
5.666666666666666	1.006	1.8392088683438967
5.666666666666666	1.0890000000000002	1.8229457498888284
5.666666666666666	1.1720000000000002	1.8600791099635678
5.666666666666666	1.255	2.001082754183322
5.666666666666666	1.3379999999999999	2.120759232412553
5.666666666666666	1.4209999999999998	2.2204152756578743
5.666666666666666	1.504	2.2966226550829565
5.666666666666666	1.587	2.354188375728627
5.666666666666666	1.67	2.394552795346499
5.666666666666666	1.753	2.418084597565585
5.666666666666666	1.8359999999999999	2.4184668272400107
5.666666666666666	1.9189999999999998	2.4264054261140253
5.666666666666666	2.002	2.4264468126015655
5.666666666666666	2.085	2.4265467264470293
5.666666666666666	2.168	2.426546928031597
5.666666666666666	2.251	2.426546688570912
5.666666666666666	2.334	2.4265469192371785
5.666666666666666	2.417	2.426546725497764
5.666666666666666	2.5	2.426546903429374
6.	0.01	2.4173794632236048
6.	0.093	2.345281202813816
6.	0.176	2.280817325280315
6.	0.259	2.2244467943685073
6.	0.34199999999999997	2.1763588405255665
6.	0.425	2.1365331679927304
6.	0.508	2.104771452125829
6.	0.5910000000000001	2.080677606313004
6.	0.6739999999999999	2.0635062662070855
6.	0.757	2.0517900333899872
6.	0.84	2.0421806841771835
6.	0.9229999999999999	2.0232246622475967
6.	1.006	1.978529762329389
6.	1.0890000000000002	1.9649819360548426
6.	1.1720000000000002	1.9870132044293178
6.	1.255	2.0669211357157904
6.	1.3379999999999999	2.156248252469051
6.	1.4209999999999998	2.2410777840691027
6.	1.504	2.3079610494578784
6.	1.587	2.359477528932848
6.	1.67	2.396598298844565
6.	1.753	2.418606570539612
6.	1.8359999999999999	2.419157096075133
6.	1.9189999999999998	2.4264198580615757
6.	2.002	2.4264645314753013
6.	2.085	2.4265468039210365
6.	2.168	2.4265468011855367
6.	2.251	2.4265470704235836
6.	2.334	2.426546687408194
6.	2.417	2.426546927247989
6.	2.5	2.426546999495291
6.333333333333334	0.01	2.4202912420825404
6.333333333333334	0.093	2.3703472228259077
6.333333333333334	0.176	2.3245512349642663
6.333333333333334	0.259	2.2835843330778465
6.333333333333334	0.34199999999999997	2.2479161636590095
6.333333333333334	0.425	2.2178248114383003
6.333333333333334	0.508	2.1934008732555266
6.333333333333334	0.5910000000000001	2.1745230787429835
6.333333333333334	0.6739999999999999	2.1607415751674384
6.333333333333334	0.757	2.150989078423236
6.333333333333334	0.84	2.1427187426101026
6.333333333333334	0.9229999999999999	2.1273862581715894
6.333333333333334	1.006	2.0933875186643385
6.333333333333334	1.0890000000000002	2.0823492160097734
6.333333333333334	1.1720000000000002	2.095504767247583
6.333333333333334	1.255	2.142688226637392
6.333333333333334	1.3379999999999999	2.2008564479679418
6.333333333333334	1.4209999999999998	2.2660087589009787
6.333333333333334	1.504	2.321732235433444
6.333333333333334	1.587	2.3659705014973045
6.333333333333334	1.67	2.399096732580142
6.333333333333334	1.753	2.419237361836875
6.333333333333334	1.8359999999999999	2.419948083151105
6.333333333333334	1.9189999999999998	2.426435557593527
6.333333333333334	2.002	2.4264810093628157
6.333333333333334	2.085	2.4265468038160534
6.333333333333334	2.168	2.4265469342758164
6.333333333333334	2.251	2.4265470044892856
6.333333333333334	2.334	2.426546718835948
6.333333333333334	2.417	2.42654683559455
6.333333333333334	2.5	2.4265466136575693
6.666666666666667	0.01	2.4222805887286785
6.666666666666667	0.093	2.3878606918649865
6.666666666666667	0.176	2.3557370829090276
6.666666666666667	0.259	2.3265270575819725
6.666666666666667	0.34199999999999997	2.300710012170491
6.666666666666667	0.425	2.2786232883425073
6.666666666666667	0.508	2.2604511925392847
6.666666666666667	0.5910000000000001	2.2461925336694497
6.666666666666667	0.6739999999999999	2.2355778362682965
6.666666666666667	0.757	2.227845092937376
6.666666666666667	0.84	2.221120087394334
6.666666666666667	0.9229999999999999	2.209214318961898
6.666666666666667	1.006	2.1840330814801767
6.666666666666667	1.0890000000000002	2.1753748398111394
6.666666666666667	1.1720000000000002	2.183089090553971
6.666666666666667	1.255	2.212086151719437
6.666666666666667	1.3379999999999999	2.2486532434585444
6.666666666666667	1.4209999999999998	2.2941388749204177
6.666666666666667	1.504	2.3374246316775467
6.666666666666667	1.587	2.3736354388248952
6.666666666666667	1.67	2.402036735253501
6.666666666666667	1.753	2.4199740702301837
6.666666666666667	1.8359999999999999	2.4208153230918588
6.666666666666667	1.9189999999999998	2.426452230347864
6.666666666666667	2.002	2.426495748028174
6.666666666666667	2.085	2.426546796248171
6.666666666666667	2.168	2.4265467696972354
6.666666666666667	2.251	2.426546767254758
6.666666666666667	2.334	2.426546760467248
6.666666666666667	2.417	2.426546733299776
6.666666666666667	2.5	2.426547037261666
7.	0.01	2.423637370025164
7.	0.093	2.400002348667584
7.	0.176	2.3776702745273393
7.	0.259	2.357128132625021
7.	0.34199999999999997	2.33877424421669
7.	0.425	2.322910659453442
7.	0.508	2.3097257440002137
7.	0.5910000000000001	2.2992613911626076
7.	0.6739999999999999	2.291350613502949
7.	0.757	2.285457813496364
7.	0.84	2.2802356660131124
7.	0.9229999999999999	2.271290908518636
7.	1.006	2.2530344359356715
7.	1.0890000000000002	2.2464425448540193
7.	1.1720000000000002	2.250998249055854
7.	1.255	2.269156675531249
7.	1.3379999999999999	2.2923659107702696
7.	1.4209999999999998	2.322720193690799
7.	1.504	2.3540530056947175
7.	1.587	2.382142951583376
7.	1.67	2.405340845028862
7.	1.753	2.4207942047297024
7.	1.8359999999999999	2.421720979692884
7.	1.9189999999999998	2.426469353735727
7.	2.002	2.426508609919633
7.	2.085	2.4265470526597417
7.	2.168	2.4265468749701626
7.	2.251	2.426546873938992
7.	2.334	2.4265467889065495
7.	2.417	2.42654694537516
7.	2.5	2.4265469840267198
7.333333333333334	0.01	2.424563683833005
7.333333333333334	0.093	2.4083738532865393
7.333333333333334	0.176	2.3929463026404174
7.333333333333334	0.259	2.378640324460039
7.333333333333334	0.34199999999999997	2.3657590347160675
7.333333333333334	0.425	2.3545443570868785
7.333333333333334	0.508	2.3451540010737557
7.333333333333334	0.5910000000000001	2.337638482699808
7.333333333333334	0.6739999999999999	2.3318912271123415
7.333333333333334	0.757	2.3275376001053596
7.333333333333334	0.84	2.323625829225491
7.333333333333334	0.9229999999999999	2.3170799549354104
7.333333333333334	1.006	2.30406270174761
7.333333333333334	1.0890000000000002	2.2991714832194976
7.333333333333334	1.1720000000000002	2.3018690301680063
7.333333333333334	1.255	2.3134946228978586
7.333333333333334	1.3379999999999999	2.3283695301188283
7.333333333333334	1.4209999999999998	2.348358019177274
7.333333333333334	1.504	2.370095027771072
7.333333333333334	1.587	2.390835204022187
7.333333333333334	1.67	2.4088719343487854
7.333333333333334	1.753	2.4216640577076802
7.333333333333334	1.8359999999999999	2.42261489231213
7.333333333333334	1.9189999999999998	2.426485226091053
7.333333333333334	2.002	2.4265185888197527
7.333333333333334	2.085	2.4265466840711043
7.333333333333334	2.168	2.4265468762767894
7.333333333333334	2.251	2.426546659353994
7.333333333333334	2.334	2.4265469438879896
7.333333333333334	2.417	2.426546762940404
7.333333333333334	2.5	2.4265467532855562
7.666666666666667	0.01	2.4251952970374595
7.666666666666667	0.093	2.4141244186759976
7.666666666666667	0.176	2.4035128836214947
7.666666666666667	0.259	2.3936171953834244
7.666666666666667	0.34199999999999997	2.384659867317613
7.666666666666667	0.425	2.3768205816770824
7.666666666666667	0.508	2.3702214038805103
7.666666666666667	0.5910000000000001	2.3649084218094223
7.666666666666667	0.6739999999999999	2.3608120864190196
7.666666666666667	0.757	2.3576708004822673
7.666666666666667	0.84	2.3548187045040687
7.666666666666667	0.9229999999999999	2.350123746657097
7.666666666666667	1.006	2.3409596650704843
7.666666666666667	1.0890000000000002	2.337409158611617
7.666666666666667	1.1720000000000002	2.3390166998400574
7.666666666666667	1.255	2.34655781672329
7.666666666666667	1.3379999999999999	2.356257178360579
7.666666666666667	1.4209999999999998	2.369462351471517
7.666666666666667	1.504	2.3842459321100096
7.666666666666667	1.587	2.3989869823533896
7.666666666666667	1.67	2.412405863031221
7.666666666666667	1.753	2.4225365882803054
7.666666666666667	1.8359999999999999	2.423447191590966
7.666666666666667	1.9189999999999998	2.4264990514577365
7.666666666666667	2.002	2.4265265755423258
7.666666666666667	2.085	2.4265469974405263
7.666666666666667	2.168	2.4265468970333663
7.666666666666667	2.251	2.42654682718993
7.666666666666667	2.334	2.426547174643812
7.666666666666667	2.417	2.4265473094506254
7.666666666666667	2.5	2.4265468650080115
8.	0.01	2.4256258102997834
8.	0.093	2.4180641022459923
8.	0.176	2.4107873530133745
8.	0.259	2.4039747808423138
8.	0.34199999999999997	2.397785914440624
8.	0.425	2.392349043059663
8.	0.508	2.3877557968791088
8.	0.5910000000000001	2.3840415314482923
8.	0.6739999999999999	2.381161409725549
8.	0.757	2.3789342523773582
8.	0.84	2.3768971721993797
8.	0.9229999999999999	2.3735795428685873
8.	1.006	2.3671894941238625
8.	1.0890000000000002	2.364656187447335
8.	1.1720000000000002	2.3656277744055743
8.	1.255	2.370569372892315
8.	1.3379999999999999	2.3769541271038372
8.	1.4209999999999998	2.3857307329380757
8.	1.504	2.395726977278758
8.	1.587	2.4059785263771234
8.	1.67	2.41565501370225
8.	1.753	2.4233614105998713
8.	1.8359999999999999	2.4241789890835674
8.	1.9189999999999998	2.426510875087427
8.	2.002	2.42653250496798
8.	2.085	2.426546954044185
8.	2.168	2.4265468776885473
8.	2.251	2.4265472884860935
8.	2.334	2.4265469302337306
8.	2.417	2.426547647478263
8.	2.5	2.4265467749792973

==> anc/Contour_repulsive_Qball/boson_RGSLY4_Mmax_scan_contour_Qball_quartic1.dat <==
Log10[lambda]	mPhi(GeV)	Mmax(Msun)
-0.585026652029182	0.01	0.5781457385650802
-0.585026652029182	0.093	0.18786798333490162
-0.585026652029182	0.176	0.13151764242807532
-0.585026652029182	0.259	0.10448841857410572
-0.585026652029182	0.34199999999999997	0.08777631730952404
-0.585026652029182	0.425	0.0761417517909126
-0.585026652029182	0.508	0.06746367677075946
-0.585026652029182	0.5910000000000001	0.060692645768015335
-0.585026652029182	0.6739999999999999	0.055239555716366365
-0.585026652029182	0.757	0.05074353547596558
-0.585026652029182	0.84	0.04696889406730152
-0.585026652029182	0.9229999999999999	0.043753939181275715
-0.585026652029182	1.006	0.040983390869936964
-0.585026652029182	1.0890000000000002	0.038572437852348686
-0.585026652029182	1.1720000000000002	0.03645705568463122
-0.585026652029182	1.255	0.03458787146893228
-0.585026652029182	1.3379999999999999	0.032926106910747814
-0.585026652029182	1.4209999999999998	0.031440831632845896
-0.585026652029182	1.504	0.03010702971931569
-0.585026652029182	1.587	0.028904236447908165
-0.585026652029182	1.67	0.027815529428023757
-0.585026652029182	1.753	0.02682679058590598
-0.585026652029182	1.8359999999999999	0.025926136084627627
-0.585026652029182	1.9189999999999998	0.025103499707868657
-0.585026652029182	2.002	0.024350265844690473
-0.585026652029182	2.085	0.0236590680839689
-0.585026652029182	2.168	0.023023519092834475
-0.585026652029182	2.251	0.02243807919803683
-0.585026652029182	2.334	0.021897914162158465
-0.585026652029182	2.417	0.021398790918625503
-0.585026652029182	2.5	0.02093697158769098
-0.33219243029487594	0.01	0.6615324810781137
-0.33219243029487594	0.093	0.21987324780682163
-0.33219243029487594	0.176	0.15609580559235106
-0.33219243029487594	0.259	0.12595353484835387
-0.33219243029487594	0.34199999999999997	0.10766369960236095
-0.33219243029487594	0.425	0.09522743146949407
-0.33219243029487594	0.508	0.08621975685255408
-0.33219243029487594	0.5910000000000001	0.0794429523837695
-0.33219243029487594	0.6739999999999999	0.07422599831626492
-0.33219243029487594	0.757	0.07015873100803521
-0.33219243029487594	0.84	0.06697395838188729
-0.33219243029487594	0.9229999999999999	0.06450137016635599
-0.33219243029487594	1.006	0.0626282715270137
-0.33219243029487594	1.0890000000000002	0.061274560254276335
-0.33219243029487594	1.1720000000000002	0.060388439053167535
-0.33219243029487594	1.255	0.05994176270592758
-0.33219243029487594	1.3379999999999999	0.059929707526336015
-0.33219243029487594	1.4209999999999998	0.8642050255652182
-0.33219243029487594	1.504	0.8595450220821099
-0.33219243029487594	1.587	0.9663336853093416
-0.33219243029487594	1.67	1.245629622341418
-0.33219243029487594	1.753	1.3778164199361775
-0.33219243029487594	1.8359999999999999	1.5091565686304615
-0.33219243029487594	1.9189999999999998	1.6350097934031795
-0.33219243029487594	2.002	1.7501782440984746
-0.33219243029487594	2.085	1.8490119994370255
-0.33219243029487594	2.168	1.8428704068051855
-0.33219243029487594	2.251	1.9244846612514153
-0.33219243029487594	2.334	1.9207996078923062
-0.33219243029487594	2.417	1.983866040383028
-0.33219243029487594	2.5	1.9818063758717905
-0.07935820856056988	0.01	0.753817542496716
-0.07935820856056988	0.093	0.25632167490047625
-0.07935820856056988	0.176	0.18384288115173572
-0.07935820856056988	0.259	0.14991860412236577
-0.07935820856056988	0.34199999999999997	0.1296034380819173
-0.07935820856056988	0.425	0.11602379267025315
-0.07935820856056988	0.508	0.10641064923277022
-0.07935820856056988	0.5910000000000001	0.09940732713772261
-0.07935820856056988	0.6739999999999999	0.09426602180581625
-0.07935820856056988	0.757	0.09054380589946684
-0.07935820856056988	0.84	0.0879691589587181
-0.07935820856056988	0.9229999999999999	0.08637763529038098
-0.07935820856056988	1.006	0.08567887068159144
-0.07935820856056988	1.0890000000000002	0.08583799697434491
-0.07935820856056988	1.1720000000000002	0.863979280256571
-0.07935820856056988	1.255	0.7037633925767762
-0.07935820856056988	1.3379999999999999	1.096149587908591
-0.07935820856056988	1.4209999999999998	1.3789862336524248
-0.07935820856056988	1.504	1.5071178838083539
-0.07935820856056988	1.587	1.6309459162828652
-0.07935820856056988	1.67	1.7449369522769218
-0.07935820856056988	1.753	1.8441290381419033
-0.07935820856056988	1.8359999999999999	1.9241071446170186
-0.07935820856056988	1.9189999999999998	1.9840109948892437
-0.07935820856056988	2.002	1.9828753077911276
-0.07935820856056988	2.085	2.0263341314439245
-0.07935820856056988	2.168	2.0400809387784
-0.07935820856056988	2.251	2.0487864685581005
-0.07935820856056988	2.334	2.052708683500326
-0.07935820856056988	2.417	2.054416345487271
-0.07935820856056988	2.5	2.0545481534996375
0.17347601317373615	0.01	0.8546176432724538
0.17347601317373615	0.093	0.2978747828139367
0.17347601317373615	0.176	0.2153417512658605
0.17347601317373615	0.259	0.1769403574470234
0.17347601317373615	0.34199999999999997	0.15416123029158146
0.17347601317373615	0.425	0.13914011167317789
0.17347601317373615	0.508	0.12871448078849793
0.17347601317373615	0.5910000000000001	0.12134238588335404
0.17347601317373615	0.6739999999999999	0.11618217140062516
0.17347601317373615	0.757	0.11274411880734964
0.17347601317373615	0.84	0.11073393244186712
0.17347601317373615	0.9229999999999999	0.10996239963554079
0.17347601317373615	1.006	0.11016415137927181
0.17347601317373615	1.0890000000000002	0.8644593962759762
0.17347601317373615	1.1720000000000002	0.8257427932292812
0.17347601317373615	1.255	1.2409295552734896
0.17347601317373615	1.3379999999999999	1.5179556212211907
0.17347601317373615	1.4209999999999998	1.6380136244877763
0.17347601317373615	1.504	1.7489402369992177
0.17347601317373615	1.587	1.8459276096443358
0.17347601317373615	1.67	1.9250631619813177
0.17347601317373615	1.753	1.9849757657015155
0.17347601317373615	1.8359999999999999	1.982761709417773
0.17347601317373615	1.9189999999999998	2.0296846019693207
0.17347601317373615	2.002	2.0422041744624893
0.17347601317373615	2.085	2.0499903078007082
0.17347601317373615	2.168	2.0538342080840004
0.17347601317373615	2.251	2.0545481534996375
0.17347601317373615	2.334	2.0545481534996375
0.17347601317373615	2.417	2.0545481534996375
0.17347601317373615	2.5	2.0545481534996375
0.4263102349080422	0.01	0.9628933446646529
0.4263102349080422	0.093	0.3452402325156999
0.4263102349080422	0.176	0.25119661998233855
0.4263102349080422	0.259	0.20757782273319322
0.4263102349080422	0.34199999999999997	0.18187713030706376
0.4263102349080422	0.425	0.1651035310405895
0.4263102349080422	0.508	0.15364305420639812
0.4263102349080422	0.5910000000000001	0.1457385520029366
0.4263102349080422	0.6739999999999999	0.14043561277966188
0.4263102349080422	0.757	0.13717848728909415
0.4263102349080422	0.84	0.13561188808910124
0.4263102349080422	0.9229999999999999	0.13534471657898894
0.4263102349080422	1.006	0.8644331386511207
0.4263102349080422	1.0890000000000002	0.864421977703717
0.4263102349080422	1.1720000000000002	1.0979272043950354
0.4263102349080422	1.255	1.376546593526569
0.4263102349080422	1.3379999999999999	1.6421253137622214
0.4263102349080422	1.4209999999999998	1.7515106655553414
0.4263102349080422	1.504	1.8471994304294783
0.4263102349080422	1.587	1.9256039528198046
0.4263102349080422	1.67	1.921099112721593
0.4263102349080422	1.753	1.982995802729621
0.4263102349080422	1.8359999999999999	2.026242937965223
0.4263102349080422	1.9189999999999998	2.042204893018994
0.4263102349080422	2.002	2.0499841348067096
0.4263102349080422	2.085	2.0538303243663005
0.4263102349080422	2.168	2.0545481534996375
0.4263102349080422	2.251	2.0545481534996375
0.4263102349080422	2.334	2.0545481534996375
0.4263102349080422	2.417	2.0545481534996375
0.4263102349080422	2.5	2.0545481534996375
0.6791444566423481	0.01	1.0768201088844966
0.6791444566423481	0.093	0.39915620988583583
0.6791444566423481	0.176	0.2920618360496682
0.6791444566423481	0.259	0.24242129543426622
0.6791444566423481	0.34199999999999997	0.21330115051926732
0.6791444566423481	0.425	0.1944394071800672
0.6791444566423481	0.508	0.18170774234824802
0.6791444566423481	0.5910000000000001	0.17310092521441994
0.6791444566423481	0.6739999999999999	0.16753046475779088
0.6791444566423481	0.757	0.16435304325012412
0.6791444566423481	0.84	0.16310494795392524
0.6791444566423481	0.9229999999999999	0.16282432228797003
0.6791444566423481	1.006	0.8644660926693714
0.6791444566423481	1.0890000000000002	0.8324316631258015
0.6791444566423481	1.1720000000000002	1.242034823623303
0.6791444566423481	1.255	1.516766446162384
0.6791444566423481	1.3379999999999999	1.6364231783677814
0.6791444566423481	1.4209999999999998	1.7471886433029589
0.6791444566423481	1.504	1.8442146360569052
0.6791444566423481	1.587	1.9238062474930633
0.6791444566423481	1.67	1.9840947255141803
0.6791444566423481	1.753	1.9816977247144316
0.6791444566423481	1.8359999999999999	2.0352106327827824
0.6791444566423481	1.9189999999999998	2.047421682503351
0.6791444566423481	2.002	2.052729403059837
0.6791444566423481	2.085	2.054534343313498
0.6791444566423481	2.168	2.0545481534996375
0.6791444566423481	2.251	2.0545481534996375
0.6791444566423481	2.334	2.0545481534996375
0.6791444566423481	2.417	2.0545481534996375
0.6791444566423481	2.5	2.0545481534996375
0.9319786783766545	0.01	1.1937684784808884
0.9319786783766545	0.093	0.4603616192531791
0.9319786783766545	0.176	0.3386387201068488
0.9319786783766545	0.259	0.2821130957534873
0.9319786783766545	0.34199999999999997	0.24903355964566945
0.9319786783766545	0.425	0.22772055074511732
0.9319786783766545	0.508	0.21346500041856573
0.9319786783766545	0.5910000000000001	0.2039785413597198
0.9319786783766545	0.6739999999999999	0.1980167407381455
0.9319786783766545	0.757	0.19482996004397318
0.9319786783766545	0.84	0.1937824274757554
0.9319786783766545	0.9229999999999999	0.19299419143690927
0.9319786783766545	1.006	0.8644939025095445
0.9319786783766545	1.0890000000000002	0.8643803831045653
0.9319786783766545	1.1720000000000002	1.235867598206797
0.9319786783766545	1.255	1.512747857873645
0.9319786783766545	1.3379999999999999	1.6332135209635954
0.9319786783766545	1.4209999999999998	1.744637116355888
0.9319786783766545	1.504	1.8424577070980555
0.9319786783766545	1.587	1.9227550363543893
0.9319786783766545	1.67	1.9835210249904884
0.9319786783766545	1.753	2.0230009984141377
0.9319786783766545	1.8359999999999999	2.0401300437242464
0.9319786783766545	1.9189999999999998	2.048761993421135
0.9319786783766545	2.002	2.0533391397647542
0.9319786783766545	2.085	2.0545481534996375
0.9319786783766545	2.168	2.0545481534996375
0.9319786783766545	2.251	2.0545481534996375
0.9319786783766545	2.334	2.0545481534996375
0.9319786783766545	2.417	2.0545481534996375
0.9319786783766545	2.5	2.0545481534996375
1.1848129001109604	0.01	1.310452805986618
1.1848129001109604	0.093	0.5295459520902027
1.1848129001109604	0.176	0.39166115093759957
1.1848129001109604	0.259	0.32734342711899844
1.1848129001109604	0.34199999999999997	0.289725304444123
1.1848129001109604	0.425	0.2655695580400499
1.1848129001109604	0.508	0.24951905919679881
1.1848129001109604	0.5910000000000001	0.23896601417654903
1.1848129001109604	0.6739999999999999	0.23248769078343834
1.1848129001109604	0.757	0.2292125873795676
1.1848129001109604	0.84	0.22827149706704417
1.1848129001109604	0.9229999999999999	0.22657780429903282
1.1848129001109604	1.006	0.8644667899129792
1.1848129001109604	1.0890000000000002	0.9641964412336911
1.1848129001109604	1.1720000000000002	1.232636604570643
1.1848129001109604	1.255	1.5105916182105223
1.1848129001109604	1.3379999999999999	1.6314775735387577
1.1848129001109604	1.4209999999999998	1.8483568977843428
1.1848129001109604	1.504	1.841464217936385
1.1848129001109604	1.587	1.9221686592112233
1.1848129001109604	1.67	1.9831965926013033
1.1848129001109604	1.753	2.0264684133992588
1.1848129001109604	1.8359999999999999	2.039981458273928
1.1848129001109604	1.9189999999999998	2.049994632281832
1.1848129001109604	2.002	2.053831463721545
1.1848129001109604	2.085	2.0545481534996375
1.1848129001109604	2.168	2.0545481534996375
1.1848129001109604	2.251	2.0545481534996375
1.1848129001109604	2.334	2.0545481534996375
1.1848129001109604	2.417	2.0545481534996375
1.1848129001109604	2.5	2.0545481534996375
1.4376471218452664	0.01	1.4232913802942133
1.4376471218452664	0.093	0.6072723862497084
1.4376471218452664	0.176	0.4518677314639881
1.4376471218452664	0.259	0.3788383613503036
1.4376471218452664	0.34199999999999997	0.33607256824709086
1.4376471218452664	0.425	0.30865693409072575
1.4376471218452664	0.508	0.29052200589446364
1.4376471218452664	0.5910000000000001	0.278704205463367
1.4376471218452664	0.6739999999999999	0.27158011232964135
1.4376471218452664	0.757	0.2681385695310016
1.4376471218452664	0.84	0.2672351375494237
1.4376471218452664	0.9229999999999999	0.26435225435416043
1.4376471218452664	1.006	0.8644965729853785
1.4376471218452664	1.0890000000000002	0.9617742774176585
1.4376471218452664	1.1720000000000002	1.231131421168275
1.4376471218452664	1.255	1.5095108085995184
1.4376471218452664	1.3379999999999999	1.6307866516579583
1.4376471218452664	1.4209999999999998	1.847863357354145
1.4376471218452664	1.504	1.9257206441753585
1.4376471218452664	1.587	1.9218827679171084
1.4376471218452664	1.67	1.983015468078778
1.4376471218452664	1.753	2.0263393236245926
1.4376471218452664	1.8359999999999999	2.042192974521064
1.4376471218452664	1.9189999999999998	2.04996200108618
1.4376471218452664	2.002	2.0538225372414356
1.4376471218452664	2.085	2.0545481534996375
1.4376471218452664	2.168	2.0545481534996375
1.4376471218452664	2.251	2.0545481534996375
1.4376471218452664	2.334	2.0545481534996375
1.4376471218452664	2.417	2.0545481534996375
1.4376471218452664	2.5	2.0545481534996375
1.6904813435795727	0.01	1.528880491471703
1.6904813435795727	0.093	0.6938676655546924
1.6904813435795727	0.176	0.519954873654142
1.6904813435795727	0.259	0.4373350954942028
1.6904813435795727	0.34199999999999997	0.38880252731697273
1.6904813435795727	0.425	0.3576920114162108
1.6904813435795727	0.508	0.337167563336795
1.6904813435795727	0.5910000000000001	0.3238759392362334
1.6904813435795727	0.6739999999999999	0.31597100045563264
1.6904813435795727	0.757	0.31228314382418876
1.6904813435795727	0.84	0.31136177718932506
1.6904813435795727	0.9229999999999999	0.3070947666710711
1.6904813435795727	1.006	0.8644731650031106
1.6904813435795727	1.0890000000000002	0.9606599274936137
1.6904813435795727	1.1720000000000002	1.2307985481471106
1.6904813435795727	1.255	1.5091155878547964
1.6904813435795727	1.3379999999999999	1.7527384019790282
1.6904813435795727	1.4209999999999998	1.847614476997489
1.6904813435795727	1.504	1.9255480500347943
1.6904813435795727	1.587	1.9218051597427208
1.6904813435795727	1.67	1.982928951771657
1.6904813435795727	1.753	2.029703463417345
1.6904813435795727	1.8359999999999999	2.0421593990166844
1.6904813435795727	1.9189999999999998	2.051070217129298
1.6904813435795727	2.002	2.0541915988339547
1.6904813435795727	2.085	2.0545481534996375
1.6904813435795727	2.168	2.0545481534996375
1.6904813435795727	2.251	2.0545481534996375
1.6904813435795727	2.334	2.0545481534996375
1.6904813435795727	2.417	2.0545481534996375
1.6904813435795727	2.5	2.0545481534996375
1.9433155653138783	0.01	1.6244821214160052
1.9433155653138783	0.093	0.789277860239903
1.9433155653138783	0.176	0.5965034190146294
1.9433155653138783	0.259	0.5035401932225335
1.9433155653138783	0.34199999999999997	0.4486457229719958
1.9433155653138783	0.425	0.41340319521930086
1.9433155653138783	0.508	0.3901758029553304
1.9433155653138783	0.5910000000000001	0.3751931789151168
1.9433155653138783	0.6739999999999999	0.36636611343452913
1.9433155653138783	0.757	0.3623480679583965
1.9433155653138783	0.84	0.36135516191369055
1.9433155653138783	0.9229999999999999	0.3555584274461681
1.9433155653138783	1.006	0.8644708153475749
1.9433155653138783	1.0890000000000002	0.9603981368032403
1.9433155653138783	1.1720000000000002	1.23152110300801
1.9433155653138783	1.255	1.5092055651987848
1.9433155653138783	1.3379999999999999	1.7526231331910176
1.9433155653138783	1.4209999999999998	1.8475315249410318
1.9433155653138783	1.504	1.9254845471900022
1.9433155653138783	1.587	1.9218909898453145
1.9433155653138783	1.67	1.9829096587981336
1.9433155653138783	1.753	2.029678561560876
1.9433155653138783	1.8359999999999999	2.0421440419104675
1.9433155653138783	1.9189999999999998	2.051064658332552
1.9433155653138783	2.002	2.0541903744479333
1.9433155653138783	2.085	2.0545481534996375
1.9433155653138783	2.168	2.0545481534996375
1.9433155653138783	2.251	2.0545481534996375
1.9433155653138783	2.334	2.0545481534996375
1.9433155653138783	2.417	2.0545481534996375
1.9433155653138783	2.5	2.0545481534996375
2.1961497870481845	0.01	1.7083508715681144
2.1961497870481845	0.093	0.8929005670387822
2.1961497870481845	0.176	0.6818744510393631
2.1961497870481845	0.259	0.5780628992749784
2.1961497870481845	0.34199999999999997	0.5162898640467347
2.1961497870481845	0.425	0.4765028848883353
2.1961497870481845	0.508	0.450264509837035
2.1961497870481845	0.5910000000000001	0.43337185934704875
2.1961497870481845	0.6739999999999999	0.42347684663460833
2.1961497870481845	0.757	0.4190383133207047
2.1961497870481845	0.84	0.41791326796255335
2.1961497870481845	0.9229999999999999	0.41046036297890254
2.1961497870481845	1.006	0.8644972094071635
2.1961497870481845	1.0890000000000002	0.9607937892895937
2.1961497870481845	1.1720000000000002	1.2334819865546331
2.1961497870481845	1.255	1.5097148381602938
2.1961497870481845	1.3379999999999999	1.7527044459706342
2.1961497870481845	1.4209999999999998	1.8475855620629034
2.1961497870481845	1.504	1.9255033843161717
2.1961497870481845	1.587	1.922121821082621
2.1961497870481845	1.67	1.982944162677438
2.1961497870481845	1.753	2.0296705616341524
2.1961497870481845	1.8359999999999999	2.0421445077943567
2.1961497870481845	1.9189999999999998	2.0510623961212215
2.1961497870481845	2.002	2.0541901340041435
2.1961497870481845	2.085	2.0545481534996375
2.1961497870481845	2.168	2.0545481534996375
2.1961497870481845	2.251	2.0545481534996375
2.1961497870481845	2.334	2.0545481534996375
2.1961497870481845	2.417	2.0545481534996375
2.1961497870481845	2.5	2.0545481534996375
2.448984008782491	0.01	1.779828266151729
2.448984008782491	0.093	1.0034247634713125
2.448984008782491	0.176	0.7760693778781876
2.448984008782491	0.259	0.6613184609261687
2.448984008782491	0.34199999999999997	0.5923086715144865
2.448984008782491	0.425	0.547631056854834
2.448984008782491	0.508	0.5181014849241798
2.448984008782491	0.5910000000000001	0.499089419281611
2.448984008782491	0.6739999999999999	0.48798009573469986
2.448984008782491	0.757	0.4830227105820237
2.448984008782491	0.84	0.48169008278210335
2.448984008782491	0.9229999999999999	0.47245825558581583
2.448984008782491	1.006	0.864491782471293
2.448984008782491	1.0890000000000002	0.9618062653067969
2.448984008782491	1.1720000000000002	1.237122303357798
2.448984008782491	1.255	1.5106536545120801
2.448984008782491	1.3379999999999999	1.7529729812085284
2.448984008782491	1.4209999999999998	1.8477658860224755
2.448984008782491	1.504	1.9256006233211123
2.448984008782491	1.587	1.9225077677669766
2.448984008782491	1.67	1.983028386261844
2.448984008782491	1.753	2.0296775614743052
2.448984008782491	1.8359999999999999	2.042159707690796
2.448984008782491	1.9189999999999998	2.0510623844142417
2.448984008782491	2.002	2.0541902201826954
2.448984008782491	2.085	2.0545481534996375
2.448984008782491	2.168	2.0545481534996375
2.448984008782491	2.251	2.0545481534996375
2.448984008782491	2.334	2.0545481534996375
2.448984008782491	2.417	2.0545481534996375
2.448984008782491	2.5	2.0545481534996375
2.7018182305167966	0.01	1.8392061630626437
2.7018182305167966	0.093	1.1187326399374924
2.7018182305167966	0.176	0.8785666451902219
2.7018182305167966	0.259	0.7533984918327105
2.7018182305167966	0.34199999999999997	0.6770597079592289
2.7018182305167966	0.425	0.6272720479641355
2.7018182305167966	0.508	0.5942327451563778
2.7018182305167966	0.5910000000000001	0.5729197906853628
2.7018182305167966	0.6739999999999999	0.560456914958765
2.7018182305167966	0.757	0.5548733917782268
2.7018182305167966	0.84	0.5532364937056641
2.7018182305167966	0.9229999999999999	0.5421037481299423
2.7018182305167966	1.006	0.864484434566242
2.7018182305167966	1.0890000000000002	0.9634969101375078
2.7018182305167966	1.1720000000000002	1.2431446821296122
2.7018182305167966	1.255	1.512093961167392
2.7018182305167966	1.3379999999999999	1.753437927018207
2.7018182305167966	1.4209999999999998	1.848081100688798
2.7018182305167966	1.504	1.9257800773895808
2.7018182305167966	1.587	1.9230682879429564
2.7018182305167966	1.67	1.9831686369522754
2.7018182305167966	1.753	2.0296967097991327
2.7018182305167966	1.8359999999999999	2.042192071515866
2.7018182305167966	1.9189999999999998	2.051066511680531
2.7018182305167966	2.002	2.054190826604918
2.7018182305167966	2.085	2.0545481534996375
2.7018182305167966	2.168	2.0545481534996375
2.7018182305167966	2.251	2.0545481534996375
2.7018182305167966	2.334	2.0545481534996375
2.7018182305167966	2.417	2.0545481534996375
2.7018182305167966	2.5	2.0545481534996375
2.9546524522511026	0.01	1.8874683000685226
2.9546524522511026	0.093	1.2359359345092709
2.9546524522511026	0.176	0.9881590355533367
2.9546524522511026	0.259	0.8539134124626817
2.9546524522511026	0.34199999999999997	0.7705514295691035
2.9546524522511026	0.425	0.7156401659593901
2.9546524522511026	0.508	0.6789817893425333
2.9546524522511026	0.5910000000000001	0.6552410245993068
2.9546524522511026	0.6739999999999999	0.6413046456752781
2.9546524522511026	0.757	0.6349799008874809
2.9546524522511026	0.84	0.6329164828038756
2.9546524522511026	0.9229999999999999	0.6197691716719923
2.9546524522511026	1.006	0.8644793930051434
2.9546524522511026	1.0890000000000002	0.9660389094739236
2.9546524522511026	1.1720000000000002	1.2524891406794412
2.9546524522511026	1.255	1.514168092336315
2.9546524522511026	1.3379999999999999	1.7541333633104095
2.9546524522511026	1.4209999999999998	1.8485541668446759
2.9546524522511026	1.504	1.926052429518226
2.9546524522511026	1.587	1.9238449489700162
2.9546524522511026	1.67	1.9833734384714896
2.9546524522511026	1.753	2.0297284016426413
2.9546524522511026	1.8359999999999999	2.0422419753740146
2.9546524522511026	1.9189999999999998	2.0510710546998414
2.9546524522511026	2.002	2.0541915482605724
2.9546524522511026	2.085	2.0545481534996375
2.9546524522511026	2.168	2.0545481534996375
2.9546524522511026	2.251	2.0545481534996375
2.9546524522511026	2.334	2.0545481534996375
2.9546524522511026	2.417	2.0545481534996375
2.9546524522511026	2.5	2.0545481534996375
3.207486673985409	0.01	1.9259901479251957
3.207486673985409	0.093	1.3516005644577034
3.207486673985409	0.176	1.102845770332065
3.207486673985409	0.259	0.961828110797481
3.207486673985409	0.34199999999999997	0.8722850373275367
3.207486673985409	0.425	0.8125371071869826
3.207486673985409	0.508	0.7723197236368858
3.207486673985409	0.5910000000000001	0.7461145634064245
3.207486673985409	0.6739999999999999	0.7306225705085256
3.207486673985409	0.757	0.7234378918869556
3.207486673985409	0.84	0.7207979447209883
3.207486673985409	0.9229999999999999	0.7055497844354667
3.207486673985409	1.006	0.8644754431571706
3.207486673985409	1.0890000000000002	0.9697040936324565
3.207486673985409	1.1720000000000002	1.2664255694965931
3.207486673985409	1.255	1.5170692501141483
3.207486673985409	1.3379999999999999	1.7551140932088956
3.207486673985409	1.4209999999999998	1.8492215820772897
3.207486673985409	1.504	1.9264395067938145
3.207486673985409	1.587	1.924891566749561
3.207486673985409	1.67	1.9836579912847736
3.207486673985409	1.753	2.029776244923352
3.207486673985409	1.8359999999999999	2.0423126426997187
3.207486673985409	1.9189999999999998	2.0510795270811832
3.207486673985409	2.002	2.054193238422058
3.207486673985409	2.085	2.0545481534996375
3.207486673985409	2.168	2.0545481534996375
3.207486673985409	2.251	2.0545481534996375
3.207486673985409	2.334	2.0545481534996375
3.207486673985409	2.417	2.0545481534996375
3.207486673985409	2.5	2.0545481534996375
3.460320895719715	0.01	1.9562873342151454
3.460320895719715	0.093	1.46215380050201
3.460320895719715	0.176	1.2198468628405423
3.460320895719715	0.259	1.075341017974698
3.460320895719715	0.34199999999999997	0.9810992444301
3.460320895719715	0.425	0.917195381483412
3.460320895719715	0.508	0.8737156419881486
3.460320895719715	0.5910000000000001	0.8451435069689937
3.460320895719715	0.6739999999999999	0.8280757451741732
3.460320895719715	0.757	0.8199190705927787
3.460320895719715	0.84	0.8165275430101768
3.460320895719715	0.9229999999999999	0.7991518295815727
3.460320895719715	1.006	0.8644726842898997
3.460320895719715	1.0890000000000002	0.9749082002945243
3.460320895719715	1.1720000000000002	1.2864639017699337
3.460320895719715	1.255	1.5210665772335352
3.460320895719715	1.3379999999999999	1.7564575773935154
3.460320895719715	1.4209999999999998	1.8501335345428533
3.460320895719715	1.504	1.926969823806833
3.460320895719715	1.587	1.9262760079074286
3.460320895719715	1.67	1.9840422126679222
3.460320895719715	1.753	2.029840887844148
3.460320895719715	1.8359999999999999	2.0424069867139996
3.460320895719715	1.9189999999999998	2.051090075554813
3.460320895719715	2.002	2.054195184688407
3.460320895719715	2.085	2.0545481534996375
3.460320895719715	2.168	2.0545481534996375
3.460320895719715	2.251	2.0545481534996375
3.460320895719715	2.334	2.0545481534996375
3.460320895719715	2.417	2.0545481534996375
3.460320895719715	2.5	2.0545481534996375
3.713155117454021	0.01	1.9798376931263915
3.713155117454021	0.093	1.564387603393038
3.713155117454021	0.176	1.3357987718035003
3.713155117454021	0.259	1.1918632327513694
3.713155117454021	0.34199999999999997	1.0950642748793835
3.713155117454021	0.425	1.0281427018309834
3.713155117454021	0.508	0.9819934209476072
3.713155117454021	0.5910000000000001	0.9513304576983483
3.713155117454021	0.6739999999999999	0.9327583455911096
3.713155117454021	0.757	0.9235414684744648
3.713155117454021	0.84	0.9192111119796661
3.713155117454021	0.9229999999999999	0.899785141819734
3.713155117454021	1.006	0.8644702064162211
3.713155117454021	1.0890000000000002	0.9822667544474076
3.713155117454021	1.1720000000000002	1.3087638752153168
3.713155117454021	1.255	1.5265188818688225
3.713155117454021	1.3379999999999999	1.7582700828801814
3.713155117454021	1.4209999999999998	1.8513615303240116
3.713155117454021	1.504	1.9276825454937765
3.713155117454021	1.587	1.9280825766665122
3.713155117454021	1.67	1.9845551936130368
3.713155117454021	1.753	2.029926825214035
3.713155117454021	1.8359999999999999	2.0425269502215397
3.713155117454021	1.9189999999999998	2.0511054990554793
3.713155117454021	2.002	2.054197666906893
3.713155117454021	2.085	2.0545481534996375
3.713155117454021	2.168	2.0545481534996375
3.713155117454021	2.251	2.0545481534996375
3.713155117454021	2.334	2.0545481534996375
3.713155117454021	2.417	2.0545481534996375
3.713155117454021	2.5	2.0545481534996375
3.965989339188327	0.01	1.997975334540669
3.965989339188327	0.093	1.655896329196726
3.965989339188327	0.176	1.4471372008631334
3.965989339188327	0.259	1.3081664543208202
3.965989339188327	0.34199999999999997	1.2114905956775954
3.965989339188327	0.425	1.143140116794835
3.965989339188327	0.508	1.0952395164270463
3.965989339188327	0.5910000000000001	1.062973842941475
3.965989339188327	0.6739999999999999	1.043089566692159
3.965989339188327	0.757	1.0327754893903867
3.965989339188327	0.84	1.0273315135314445
3.965989339188327	0.9229999999999999	1.0060907988096361
3.965989339188327	1.006	0.9183903081630662
3.965989339188327	1.0890000000000002	0.9927167495676746
3.965989339188327	1.1720000000000002	1.3305347565677588
3.965989339188327	1.255	1.5339008382294648
3.965989339188327	1.3379999999999999	1.7606887600318506
3.965989339188327	1.4209999999999998	1.8529967689810662
3.965989339188327	1.504	1.928628477156231
3.965989339188327	1.587	1.930406870469325
3.965989339188327	1.67	1.9852297522012277
3.965989339188327	1.753	2.0300398391769567
3.965989339188327	1.8359999999999999	2.0426759748558396
3.965989339188327	1.9189999999999998	2.0511245717502526
3.965989339188327	2.002	2.0542016781790178
3.965989339188327	2.085	2.0545481534996375
3.965989339188327	2.168	2.0545481534996375
3.965989339188327	2.251	2.0545481534996375
3.965989339188327	2.334	2.0545481534996375
3.965989339188327	2.417	2.0545481534996375
3.965989339188327	2.5	2.0545481534996375
4.218823560922633	0.01	2.011844499685134
4.218823560922633	0.093	1.7353273272060963
4.218823560922633	0.176	1.5505882956056964
4.218823560922633	0.259	1.4207203608133983
4.218823560922633	0.34199999999999997	1.3271035756527918
4.218823560922633	0.425	1.2592575823896133
4.218823560922633	0.508	1.2108195388776257
4.218823560922633	0.5910000000000001	1.1776572320178398
4.218823560922633	0.6739999999999999	1.1567927231533657
4.218823560922633	0.757	1.1454311918476636
4.218823560922633	0.84	1.1387489242905058
4.218823560922633	0.9229999999999999	1.1161194008727178
4.218823560922633	1.006	1.030629727256076
4.218823560922633	1.0890000000000002	1.0077929005240305
4.218823560922633	1.1720000000000002	1.3519298649558258
4.218823560922633	1.255	1.5438499524683937
4.218823560922633	1.3379999999999999	1.7638902505364609
4.218823560922633	1.4209999999999998	1.8551493177243188
4.218823560922633	1.504	1.9298705608022937
4.218823560922633	1.587	1.9333585602811598
4.218823560922633	1.67	1.9861057340082013
4.218823560922633	1.753	2.0301846673080925
4.218823560922633	1.8359999999999999	2.042859047043969
4.218823560922633	1.9189999999999998	2.0511486568781008
4.218823560922633	2.002	2.054204942990107
4.218823560922633	2.085	2.0545481534996375
4.218823560922633	2.168	2.0545481534996375
4.218823560922633	2.251	2.0545481534996375
4.218823560922633	2.334	2.0545481534996375
4.218823560922633	2.417	2.0545481534996375
4.218823560922633	2.5	2.0545481534996375
4.471657782656939	0.01	2.0223914275790005
4.471657782656939	0.093	1.8023849678288357
4.471657782656939	0.176	1.6436234327052102
4.471657782656939	0.259	1.526161776397091
4.471657782656939	0.34199999999999997	1.438406642776906
4.471657782656939	0.425	1.3731242198740485
4.471657782656939	0.508	1.3255533866150304
4.471657782656939	0.5910000000000001	1.2923755741677319
4.471657782656939	0.6739999999999999	1.2710050760757967
4.471657782656939	0.757	1.2587648473002113
4.471657782656939	0.84	1.250818694693125
4.471657782656939	0.9229999999999999	1.2273615740439354
4.471657782656939	1.006	1.146490358204553
4.471657782656939	1.0890000000000002	1.116193529150826
4.471657782656939	1.1720000000000002	1.3740159565626253
4.471657782656939	1.255	1.5572322480122702
4.471657782656939	1.3379999999999999	1.768098074760354
4.471657782656939	1.4209999999999998	1.8579611816387358
4.471657782656939	1.504	1.9314844023205948
4.471657782656939	1.587	1.9370582927022046
4.471657782656939	1.67	1.987230456635782
4.471657782656939	1.753	2.0303677021398285
4.471657782656939	1.8359999999999999	2.0430798753443367
4.471657782656939	1.9189999999999998	2.0511791633423266
4.471657782656939	2.002	2.054210237150553
4.471657782656939	2.085	2.0545481534996375
4.471657782656939	2.168	2.0545481534996375
4.471657782656939	2.251	2.0545481534996375
4.471657782656939	2.334	2.0545481534996375
4.471657782656939	2.417	2.0545481534996375
4.471657782656939	2.5	2.0545481534996375
4.724492004391244	0.01	2.0303772554981077
4.724492004391244	0.093	1.8576407555614987
4.724492004391244	0.176	1.7247388485543733
4.724492004391244	0.259	1.6217651159441997
4.724492004391244	0.34199999999999997	1.5421473525829321
4.724492004391244	0.425	1.4813344942849054
4.724492004391244	0.508	1.4360560128521898
4.724492004391244	0.5910000000000001	1.4038332210189823
4.724492004391244	0.6739999999999999	1.3825367454447606
4.724492004391244	0.757	1.3697056797375158
4.724492004391244	0.84	1.3606316335466386
4.724492004391244	0.9229999999999999	1.3370132683571698
4.724492004391244	1.006	1.2627868101741218
4.724492004391244	1.0890000000000002	1.2361131740956945
4.724492004391244	1.1720000000000002	1.398499421565621
4.724492004391244	1.255	1.5749651700069578
4.724492004391244	1.3379999999999999	1.7735900416912969
4.724492004391244	1.4209999999999998	1.8616002375831475
4.724492004391244	1.504	1.9335621841485668
4.724492004391244	1.587	1.9416354327185033
4.724492004391244	1.67	1.9886542964169864
4.724492004391244	1.753	2.03059709337967
4.724492004391244	1.8359999999999999	2.043330165195278
4.724492004391244	1.9189999999999998	2.0512167378454613
4.724492004391244	2.002	2.0542162889261504
4.724492004391244	2.085	2.0545481534996375
4.724492004391244	2.168	2.0545481534996375
4.724492004391244	2.251	2.0545481534996375
4.724492004391244	2.334	2.0545481534996375
4.724492004391244	2.417	2.0545481534996375
4.724492004391244	2.5	2.0545481534996375
4.977326226125551	0.01	2.036405387795906
4.977326226125551	0.093	1.9022479417616425
4.977326226125551	0.176	1.7934945749179505
4.977326226125551	0.259	1.705770905472635
4.977326226125551	0.34199999999999997	1.6357648377794267
4.977326226125551	0.425	1.5809126478018023
4.977326226125551	0.508	1.53917648379123
4.977326226125551	0.5910000000000001	1.5088421731728048
4.977326226125551	0.6739999999999999	1.4882454215126644
4.977326226125551	0.757	1.4752112890284574
4.977326226125551	0.84	1.4653376991132
4.977326226125551	0.9229999999999999	1.442266745997664
4.977326226125551	1.006	1.376091962839614
4.977326226125551	1.0890000000000002	1.3526401364782543
4.977326226125551	1.1720000000000002	1.4330592348112163
4.977326226125551	1.255	1.59765869434488
4.977326226125551	1.3379999999999999	1.7807110508517348
4.977326226125551	1.4209999999999998	1.866267975374922
4.977326226125551	1.504	1.9362079972592046
4.977326226125551	1.587	1.9472219434199098
4.977326226125551	1.67	1.990432982737561
4.977326226125551	1.753	2.0308821292688313
4.977326226125551	1.8359999999999999	2.0435904859640304
4.977326226125551	1.9189999999999998	2.0512631780582775
4.977326226125551	2.002	2.0542245111874653
4.977326226125551	2.085	2.0545481534996375
4.977326226125551	2.168	2.0545481534996375
4.977326226125551	2.251	2.0545481534996375
4.977326226125551	2.334	2.0545481534996375
4.977326226125551	2.417	2.0545481534996375
4.977326226125551	2.5	2.0545481534996375
5.230160447859857	0.01	2.040944437510893
5.230160447859857	0.093	1.9376557144249424
5.230160447859857	0.176	1.8503493923740544
5.230160447859857	0.259	1.7774846560412474
5.230160447859857	0.34199999999999997	1.7176804928787306
5.230160447859857	0.425	1.6697004596771265
5.230160447859857	0.508	1.6324193122318194
5.230160447859857	0.5910000000000001	1.6047453716009172
5.230160447859857	0.6739999999999999	1.5854376162637158
5.230160447859857	0.757	1.5726429285627685
5.230160447859857	0.84	1.5624214950885196
5.230160447859857	0.9229999999999999	1.5406160771599728
5.230160447859857	1.006	1.483171101493636
5.230160447859857	1.0890000000000002	1.4625262479717673
5.230160447859857	1.1720000000000002	1.503677455435147
5.230160447859857	1.255	1.6265095515659738
5.230160447859857	1.3379999999999999	1.7898845711440274
5.230160447859857	1.4209999999999998	1.8721976428661464
5.230160447859857	1.504	1.9395405815880158
5.230160447859857	1.587	1.953921780631333
5.230160447859857	1.67	1.992623488055802
5.230160447859857	1.753	2.0312349849038265
5.230160447859857	1.8359999999999999	2.043861699250084
5.230160447859857	1.9189999999999998	2.0513195169378458
5.230160447859857	2.002	2.0542319820178463
5.230160447859857	2.085	2.0545481534996375
5.230160447859857	2.168	2.0545481534996375
5.230160447859857	2.251	2.0545481534996375
5.230160447859857	2.334	2.0545481534996375
5.230160447859857	2.417	2.0545481534996375
5.230160447859857	2.5	2.0545481534996375
5.482994669594164	0.01	2.044355814420044
5.482994669594164	0.093	1.9653806257641528
5.482994669594164	0.176	1.8963848258677891
5.482994669594164	0.259	1.8371586487542981
5.482994669594164	0.34199999999999997	1.7873595986144686
5.482994669594164	0.425	1.7465520582664986
5.482994669594164	0.508	1.7142196118776798
5.482994669594164	0.5910000000000001	1.6897269828770036
5.482994669594164	0.6739999999999999	1.672183925576945
5.482994669594164	0.757	1.6600606003299485
5.482994669594164	0.84	1.6499620222966571
5.482994669594164	0.9229999999999999	1.6300350701134834
5.482994669594164	1.006	1.58132728178371
5.482994669594164	1.0890000000000002	1.5632521383193665
5.482994669594164	1.1720000000000002	1.5889098112499105
5.482994669594164	1.255	1.6657833256251549
5.482994669594164	1.3379999999999999	1.8017868711662273
5.482994669594164	1.4209999999999998	1.879656404129003
5.482994669594164	1.504	1.9436893170522387
5.482994669594164	1.587	1.9612032547979485
5.482994669594164	1.67	1.9952811646395008
5.482994669594164	1.753	2.0316962160703533
5.482994669594164	1.8359999999999999	2.0441489651515043
5.482994669594164	1.9189999999999998	2.051387181552706
5.482994669594164	2.002	2.054242171969821
5.482994669594164	2.085	2.0545481534996375
5.482994669594164	2.168	2.0545481534996375
5.482994669594164	2.251	2.0545481534996375
5.482994669594164	2.334	2.0545481534996375
5.482994669594164	2.417	2.0545481534996375
5.482994669594164	2.5	2.0545481534996375
5.73582889132847	0.01	2.046916491302447
5.73582889132847	0.093	1.986856624793299
5.73582889132847	0.176	1.9330161987568426
5.73582889132847	0.259	1.8857361180239085
5.73582889132847	0.34199999999999997	1.8451692493545584
5.73582889132847	0.425	1.8113112147128458
5.73582889132847	0.508	1.7840104085246036
5.73582889132847	0.5910000000000001	1.7629366576707965
5.73582889132847	0.6739999999999999	1.7474683534921578
5.73582889132847	0.757	1.7363739727987362
5.73582889132847	0.84	1.7268228571943984
5.73582889132847	0.9229999999999999	1.7091627348992884
5.73582889132847	1.006	1.6687214765898932
5.73582889132847	1.0890000000000002	1.6531029046632044
5.73582889132847	1.1720000000000002	1.6694038712635668
5.73582889132847	1.255	1.7168121597019783
5.73582889132847	1.3379999999999999	1.8188384074773176
5.73582889132847	1.4209999999999998	1.8889961961558026
5.73582889132847	1.504	1.9487881857996165
5.73582889132847	1.587	1.9685834732819876
5.73582889132847	1.67	1.998454324969283
5.73582889132847	1.753	2.032297237138544
5.73582889132847	1.8359999999999999	2.0444611216855195
5.73582889132847	1.9189999999999998	2.051468138872187
5.73582889132847	2.002	2.054253946449691
5.73582889132847	2.085	2.0545481534996375
5.73582889132847	2.168	2.0545481534996375
5.73582889132847	2.251	2.0545481534996375
5.73582889132847	2.334	2.0545481534996375
5.73582889132847	2.417	2.0545481534996375
5.73582889132847	2.5	2.0545481534996375
5.988663113062776	0.01	2.048836689373954
5.988663113062776	0.093	2.0033514311800054
5.988663113062776	0.176	1.9617569745981414
5.988663113062776	0.259	1.9245631933283334
5.988663113062776	0.34199999999999997	1.892119089698678
5.988663113062776	0.425	1.8646150352727127
5.988663113062776	0.508	1.8420975628891934
5.988663113062776	0.5910000000000001	1.8244201637338695
5.988663113062776	0.6739999999999999	1.8111555835413324
5.988663113062776	0.757	1.8013312937678845
5.988663113062776	0.84	1.7926504302516302
5.988663113062776	0.9229999999999999	1.7774293770971619
5.988663113062776	1.006	1.7444576110468106
5.988663113062776	1.0890000000000002	1.731153720038893
5.988663113062776	1.1720000000000002	1.7412746040646097
5.988663113062776	1.255	1.7716520813038235
5.988663113062776	1.3379999999999999	1.8425559923413262
5.988663113062776	1.4209999999999998	1.901247777963313
5.988663113062776	1.504	1.9549631988936151
5.988663113062776	1.587	1.9760411674178917
5.988663113062776	1.67	2.002175396828695
5.988663113062776	1.753	2.033066619087619
5.988663113062776	1.8359999999999999	2.0448118286103476
5.988663113062776	1.9189999999999998	2.051563720533645
5.988663113062776	2.002	2.054267527130608
5.988663113062776	2.085	2.0545481534996375
5.988663113062776	2.168	2.0545481534996375
5.988663113062776	2.251	2.0545481534996375
5.988663113062776	2.334	2.0545481534996375
5.988663113062776	2.417	2.0545481534996375
5.988663113062776	2.5	2.0545481534996375
6.2414973347970815	0.01	2.050274690123743
6.2414973347970815	0.093	2.015937858511545
6.2414973347970815	0.176	1.9840551371591273
6.2414973347970815	0.259	1.9551371101429806
6.2414973347970815	0.34199999999999997	1.929572929351766
6.2414973347970815	0.425	1.907625102652854
6.2414973347970815	0.508	1.8894206843508545
6.2414973347970815	0.5910000000000001	1.8749181379596376
6.2414973347970815	0.6739999999999999	1.8638230839408694
6.2414973347970815	0.757	1.8553807989237618
6.2414973347970815	0.84	1.8477653052378735
6.2414973347970815	0.9229999999999999	1.83496782475854
6.2414973347970815	1.006	1.8085049554769592
6.2414973347970815	1.0890000000000002	1.7973484594938824
6.2414973347970815	1.1720000000000002	1.803503729577331
6.2414973347970815	1.255	1.8233254344938201
6.2414973347970815	1.3379999999999999	1.8714148195060472
6.2414973347970815	1.4209999999999998	1.916872607018408
6.2414973347970815	1.504	1.9624689922573741
6.2414973347970815	1.587	1.983629962114848
6.2414973347970815	1.67	2.006447057590777
6.2414973347970815	1.753	2.034048692770767
6.2414973347970815	1.8359999999999999	2.04523105215213
6.2414973347970815	1.9189999999999998	2.0516787599329547
6.2414973347970815	2.002	2.054282868531179
6.2414973347970815	2.085	2.0545481534996375
6.2414973347970815	2.168	2.0545481534996375
6.2414973347970815	2.251	2.0545481534996375
6.2414973347970815	2.334	2.0545481534996375
6.2414973347970815	2.417	2.0545481534996375
6.2414973347970815	2.5	2.0545481534996375
6.494331556531388	0.01	2.051351596466868
6.494331556531388	0.093	2.025494473851566
6.494331556531388	0.176	2.001202587098868
6.494331556531388	0.259	1.9789265329129495
6.494331556531388	0.34199999999999997	1.9590248805185837
6.494331556531388	0.425	1.941761204114439
6.494331556531388	0.508	1.927287339145167
6.494331556531388	0.5910000000000001	1.915612020718435
6.494331556531388	0.6739999999999999	1.9065323271560892
6.494331556531388	0.757	1.8994663283155044
6.494331556531388	0.84	1.8929871797918993
6.494331556531388	0.9229999999999999	1.8824589854858367
6.494331556531388	1.006	1.8615011261759737
6.494331556531388	1.0890000000000002	1.852296919685632
6.494331556531388	1.1720000000000002	1.855907088924867
6.494331556531388	1.255	1.8690586631715205
6.494331556531388	1.3379999999999999	1.9016838925521875
6.494331556531388	1.4209999999999998	1.935043725515894
6.494331556531388	1.504	1.97165576565468
6.494331556531388	1.587	1.9913898951809252
6.494331556531388	1.67	2.0111413877845075
6.494331556531388	1.753	2.035275084342041
6.494331556531388	1.8359999999999999	2.0457357364402853
6.494331556531388	1.9189999999999998	2.0518202769515272
6.494331556531388	2.002	2.0542999218614324
6.494331556531388	2.085	2.0545481534996375
6.494331556531388	2.168	2.0545481534996375
6.494331556531388	2.251	2.0545481534996375
6.494331556531388	2.334	2.0545481534996375
6.494331556531388	2.417	2.0545481534996375
6.494331556531388	2.5	2.0545481534996375
6.7471657782656935	0.01	2.052157348885997
6.7471657782656935	0.093	2.0327208288803162
6.7471657782656935	0.176	2.0143000881576483
6.7471657782656935	0.259	1.9972631238428546
6.7471657782656935	0.34199999999999997	1.9819164547559656
6.7471657782656935	0.425	1.9684938564469328
6.7471657782656935	0.508	1.9571417325614981
6.7471657782656935	0.5910000000000001	1.9478896260662768
6.7471657782656935	0.6739999999999999	1.9405958247830732
6.7471657782656935	0.757	1.934814162119156
6.7471657782656935	0.84	1.929443885599555
6.7471657782656935	0.9229999999999999	1.9209426022613887
6.7471657782656935	1.006	1.9045302887676543
6.7471657782656935	1.0890000000000002	1.897057328373209
6.7471657782656935	1.1720000000000002	1.899071197827384
6.7471657782656935	1.255	1.9078971345281577
6.7471657782656935	1.3379999999999999	1.9303081856170188
6.7471657782656935	1.4209999999999998	1.9541161499508575
6.7471657782656935	1.504	1.9822158620304162
6.7471657782656935	1.587	1.99931492397976
6.7471657782656935	1.67	2.016099356371382
6.7471657782656935	1.753	2.0367601670033304
6.7471657782656935	1.8359999999999999	2.0463381144016983
6.7471657782656935	1.9189999999999998	2.0519875787906376
6.7471657782656935	2.002	2.054318715343076
6.7471657782656935	2.085	2.0545481534996375
6.7471657782656935	2.168	2.0545481534996375
6.7471657782656935	2.251	2.0545481534996375
6.7471657782656935	2.334	2.0545481534996375
6.7471657782656935	2.417	2.0545481534996375
6.7471657782656935	2.5	2.0545481534996375
7.	0.01	2.0527611348509565
7.	0.093	2.038171060143299
7.	0.176	2.0242515831605634
7.	0.259	2.011293654599769
7.	0.34199999999999997	1.9995467416010795
7.	0.425	1.9892062725830615
7.	0.508	1.980399020942131
7.	0.5910000000000001	1.9731613974283855
7.	0.6739999999999999	1.967390655620837
7.	0.757	1.9627498915342834
7.	0.84	1.9583942477398195
7.	0.9229999999999999	1.9516367632440332
7.	1.006	1.9389052124703812
7.	1.0890000000000002	1.9329254806754455
7.	1.1720000000000002	1.9339731998865122
7.	1.255	1.9399428494762634
7.	1.3379999999999999	1.955550341456853
7.	1.4209999999999998	1.9724680062529525
7.	1.504	1.9933895297801267
7.	1.587	2.007339406651037
7.	1.67	2.0212059757161507
7.	1.753	2.0384863800226802
7.	1.8359999999999999	2.0470388942176263
7.	1.9189999999999998	2.0521825367014634
7.	2.002	2.05433895357052
7.	2.085	2.0545481534996375
7.	2.168	2.0545481534996375
7.	2.251	2.0545481534996375
7.	2.334	2.0545481534996375
7.	2.417	2.0545481534996375
7.	2.5	2.0545481534996375

==> anc/Contour_repulsive_Qball/boson_RGSLY4_Mmax_scan_contour_repulsive_quartic1.dat <==
Log10[lambda]	mPhi(GeV)	Mmax(Msun)
-2.	0.01	0.27198875678386325
-2.	0.093	0.10902586504515312
-2.	0.176	0.09345080816675673
-2.	0.259	0.08912667256573296
-2.	0.34199999999999997	0.08853777312676024
-2.	0.425	0.08987891161066838
-2.	0.508	0.09261631507099315
-2.	0.5910000000000001	0.09659651466303869
-2.	0.6739999999999999	0.1018810111501043
-2.	0.757	0.10852354512091031
-2.	0.84	0.11607062007569471
-2.	0.9229999999999999	0.11792649938527429
-2.	1.006	0.8644886373421858
-2.	1.0890000000000002	0.9564772782870362
-2.	1.1720000000000002	1.266200408974543
-2.	1.255	1.5076316902135611
-2.	1.3379999999999999	1.7494752015364805
-2.	1.4209999999999998	1.8453405794057707
-2.	1.504	1.9238997741456254
-2.	1.587	1.9219801465599284
-2.	1.67	1.9823197593070752
-2.	1.753	2.029604146026739
-2.	1.8359999999999999	2.0423631269449984
-2.	1.9189999999999998	2.051046915277953
-2.	2.002	2.054188133715304
-2.	2.085	2.0545481534996375
-2.	2.168	2.0545481534996375
-2.	2.251	2.0545481534996375
-2.	2.334	2.0545481534996375
-2.	2.417	2.0545481534996375
-2.	2.5	2.0545481534996375
-1.6666666666666667	0.01	0.32566863850471406
-1.6666666666666667	0.093	0.12396577003108446
-1.6666666666666667	0.176	0.1022542520494257
-1.6666666666666667	0.259	0.0948814676602423
-1.6666666666666667	0.34199999999999997	0.09250950064971271
-1.6666666666666667	0.425	0.09272228135194527
-1.6666666666666667	0.508	0.09470438334584864
-1.6666666666666667	0.5910000000000001	0.09816686078458994
-1.6666666666666667	0.6739999999999999	0.10306369614382778
-1.6666666666666667	0.757	0.1094119383735766
-1.6666666666666667	0.84	0.11671229679863526
-1.6666666666666667	0.9229999999999999	0.11835521820377334
-1.6666666666666667	1.006	0.8644877679136804
-1.6666666666666667	1.0890000000000002	0.9564797596358944
-1.6666666666666667	1.1720000000000002	1.2662010462346653
-1.6666666666666667	1.255	1.5076314703717613
-1.6666666666666667	1.3379999999999999	1.749476413664255
-1.6666666666666667	1.4209999999999998	1.8453396068432264
-1.6666666666666667	1.504	1.9239024665514413
-1.6666666666666667	1.587	1.9219805649761654
-1.6666666666666667	1.67	1.982318572015806
-1.6666666666666667	1.753	2.0296042440369058
-1.6666666666666667	1.8359999999999999	2.042363144494438
-1.6666666666666667	1.9189999999999998	2.05104649530955
-1.6666666666666667	2.002	2.0541880374497317
-1.6666666666666667	2.085	2.0545481534996375
-1.6666666666666667	2.168	2.0545481534996375
-1.6666666666666667	2.251	2.0545481534996375
-1.6666666666666667	2.334	2.0545481534996375
-1.6666666666666667	2.417	2.0545481534996375
-1.6666666666666667	2.5	2.0545481534996375
-1.3333333333333335	0.01	0.390341883978113
-1.3333333333333335	0.093	0.1433658732824993
-1.3333333333333335	0.176	0.11465743214885028
-1.3333333333333335	0.259	0.1037458120988363
-1.3333333333333335	0.34199999999999997	0.09911571337710004
-1.3333333333333335	0.425	0.09777361123749144
-1.3333333333333335	0.508	0.09860762355571617
-1.3333333333333335	0.5910000000000001	0.10121500054450754
-1.3333333333333335	0.6739999999999999	0.10543416307952916
-1.3333333333333335	0.757	0.11123758405864713
-1.3333333333333335	0.84	0.11805403266357362
-1.3333333333333335	0.9229999999999999	0.11926524563789175
-1.3333333333333335	1.006	0.8644885337970042
-1.3333333333333335	1.0890000000000002	0.9564831933089314
-1.3333333333333335	1.1720000000000002	1.2662020767042113
-1.3333333333333335	1.255	1.5076362157752825
-1.3333333333333335	1.3379999999999999	1.7494820261211899
-1.3333333333333335	1.4209999999999998	1.8453453750400306
-1.3333333333333335	1.504	1.9239042305235325
-1.3333333333333335	1.587	1.9219810367807657
-1.3333333333333335	1.67	1.982320274159551
-1.3333333333333335	1.753	2.029604245320154
-1.3333333333333335	1.8359999999999999	2.042363192449979
-1.3333333333333335	1.9189999999999998	2.051046481047784
-1.3333333333333335	2.002	2.0541881158954416
-1.3333333333333335	2.085	2.0545481534996375
-1.3333333333333335	2.168	2.0545481534996375
-1.3333333333333335	2.251	2.0545481534996375
-1.3333333333333335	2.334	2.0545481534996375
-1.3333333333333335	2.417	2.0545481534996375
-1.3333333333333335	2.5	2.0545481534996375
-1.	0.01	0.4676281743932917
-1.	0.093	0.16793700590096444
-1.	0.176	0.13117325786185197
-1.	0.259	0.11627765630443673
-1.	0.34199999999999997	0.10907757926481121
-1.	0.425	0.10587254216143346
-1.	0.508	0.10526643958616567
-1.	0.5910000000000001	0.10668198020649772
-1.	0.6739999999999999	0.1098995048508181
-1.	0.757	0.11481050911014662
-1.	0.84	0.12077297461938565
-1.	0.9229999999999999	0.12116587240292433
-1.	1.006	0.8644893368752387
-1.	1.0890000000000002	0.9564856620421676
-1.	1.1720000000000002	1.2662052861745636
-1.	1.255	1.5076354931775897
-1.	1.3379999999999999	1.7494898622080703
-1.	1.4209999999999998	1.8453495128801944
-1.	1.504	1.9239088428692088
-1.	1.587	1.9219811467185757
-1.	1.67	1.9823204353098622
-1.	1.753	2.029604235446597
-1.	1.8359999999999999	2.042363451980234
-1.	1.9189999999999998	2.0510467735128484
-1.	2.002	2.054188166713206
-1.	2.085	2.0545481534996375
-1.	2.168	2.0545481534996375
-1.	2.251	2.0545481534996375
-1.	2.334	2.0545481534996375
-1.	2.417	2.0545481534996375
-1.	2.5	2.0545481534996375
-0.6666666666666667	0.01	0.5590612289841727
-0.6666666666666667	0.093	0.19855397779088896
-0.6666666666666667	0.176	0.1524173626193516
-0.6666666666666667	0.259	0.132990576626527
-0.6666666666666667	0.34199999999999997	0.12294908948470867
-0.6666666666666667	0.425	0.1176939948396373
-0.6666666666666667	0.508	0.11549465501690488
-0.6666666666666667	0.5910000000000001	0.11555710669701687
-0.6666666666666667	0.6739999999999999	0.11756348373637061
-0.6666666666666667	0.757	0.12127950256740574
-0.6666666666666667	0.84	0.1259806289349768
-0.6666666666666667	0.9229999999999999	0.12501102216607335
-0.6666666666666667	1.006	0.8644918478712127
-0.6666666666666667	1.0890000000000002	0.9564969511291196
-0.6666666666666667	1.1720000000000002	1.2662113760163691
-0.6666666666666667	1.255	1.5076449412635902
-0.6666666666666667	1.3379999999999999	1.749507730053197
-0.6666666666666667	1.4209999999999998	1.84536487514481
-0.6666666666666667	1.504	1.923921441031008
-0.6666666666666667	1.587	1.9219812644927905
-0.6666666666666667	1.67	1.9823220238386725
-0.6666666666666667	1.753	2.0296045532004707
-0.6666666666666667	1.8359999999999999	2.042363179998214
-0.6666666666666667	1.9189999999999998	2.0510470528473475
-0.6666666666666667	2.002	2.054188079455126
-0.6666666666666667	2.085	2.0545481534996375
-0.6666666666666667	2.168	2.0545481534996375
-0.6666666666666667	2.251	2.0545481534996375
-0.6666666666666667	2.334	2.0545481534996375
-0.6666666666666667	2.417	2.0545481534996375
-0.6666666666666667	2.5	2.0545481534996375
-0.3333333333333335	0.01	0.6657955079679208
-0.3333333333333335	0.093	0.23626944109193837
-0.3333333333333335	0.176	0.179157984993868
-0.3333333333333335	0.259	0.1545018246039752
-0.3333333333333335	0.34199999999999997	0.14126272864243364
-0.3333333333333335	0.425	0.1337891023669774
-0.3333333333333335	0.508	0.1299030996030274
-0.3333333333333335	0.5910000000000001	0.12861195432459585
-0.3333333333333335	0.6739999999999999	0.12938392819182717
-0.3333333333333335	0.757	0.13186953006724014
-0.3333333333333335	0.84	0.13512793438149637
-0.3333333333333335	0.9229999999999999	0.13229202198377493
-0.3333333333333335	1.006	0.8644930915193543
-0.3333333333333335	1.0890000000000002	0.9565174510601613
-0.3333333333333335	1.1720000000000002	1.266223994178336
-0.3333333333333335	1.255	1.5076564214028019
-0.3333333333333335	1.3379999999999999	1.7495494855511868
-0.3333333333333335	1.4209999999999998	1.845389631643929
-0.3333333333333335	1.504	1.9239483252668708
-0.3333333333333335	1.587	1.9219862265281962
-0.3333333333333335	1.67	1.9823278276726464
-0.3333333333333335	1.753	2.0296050393467837
-0.3333333333333335	1.8359999999999999	2.042363174163083
-0.3333333333333335	1.9189999999999998	2.0510477707055315
-0.3333333333333335	2.002	2.0541883534672283
-0.3333333333333335	2.085	2.0545481534996375
-0.3333333333333335	2.168	2.0545481534996375
-0.3333333333333335	2.251	2.0545481534996375
-0.3333333333333335	2.334	2.0545481534996375
-0.3333333333333335	2.417	2.0545481534996375
-0.3333333333333335	2.5	2.0545481534996375
0.	0.01	0.7881443851827284
0.	0.093	0.2823228995890396
0.	0.176	0.2123339662158285
0.	0.259	0.18158437465332847
0.	0.34199999999999997	0.16467929206906284
0.	0.425	0.1547365306633118
0.	0.508	0.14905983834471037
0.	0.5910000000000001	0.14640318295756988
0.	0.6739999999999999	0.14605848435486413
0.	0.757	0.1475029292201141
0.	0.84	0.14950569946160894
0.	0.9229999999999999	0.14466751263341834
0.	1.006	0.8644950383133427
0.	1.0890000000000002	0.9565623797729585
0.	1.1720000000000002	1.266253458479603
0.	1.255	1.5076827913704485
0.	1.3379999999999999	1.7496277354632837
0.	1.4209999999999998	1.8454462585163738
0.	1.504	1.9239931345090862
0.	1.587	1.9219921995675708
0.	1.67	1.9823382711237632
0.	1.753	2.0296040105639817
0.	1.8359999999999999	2.042363072932534
0.	1.9189999999999998	2.0510479357606326
0.	2.002	2.0541887225104376
0.	2.085	2.0545481534996375
0.	2.168	2.0545481534996375
0.	2.251	2.0545481534996375
0.	2.334	2.0545481534996375
0.	2.417	2.0545481534996375
0.	2.5	2.0545481534996375
0.3333333333333334	0.01	0.9249605489329734
0.3333333333333334	0.093	0.33813493844802245
0.3333333333333334	0.176	0.2530667798196667
0.3333333333333334	0.259	0.2151846415917102
0.3333333333333334	0.34199999999999997	0.1940271354043589
0.3333333333333334	0.425	0.18127224392548114
0.3333333333333334	0.508	0.17363028428661328
0.3333333333333334	0.5910000000000001	0.16954632359118105
0.3333333333333334	0.6739999999999999	0.1681679170835997
0.3333333333333334	0.757	0.1687712114952472
0.3333333333333334	0.84	0.1699168319102331
0.3333333333333334	0.9229999999999999	0.1634272163803284
0.3333333333333334	1.006	0.8644965563260071
0.3333333333333334	1.0890000000000002	0.9566539541358321
0.3333333333333334	1.1720000000000002	1.2663156093989998
0.3333333333333334	1.255	1.5077359089345743
0.3333333333333334	1.3379999999999999	1.7497678367891167
0.3333333333333334	1.4209999999999998	1.8455446006042169
0.3333333333333334	1.504	1.9240739011287769
0.3333333333333334	1.587	1.92200664940967
0.3333333333333334	1.67	1.9823580862229264
0.3333333333333334	1.753	2.02960604524982
0.3333333333333334	1.8359999999999999	2.042363321463659
0.3333333333333334	1.9189999999999998	2.05104771560295
0.3333333333333334	2.002	2.054188612412037
0.3333333333333334	2.085	2.0545481534996375
0.3333333333333334	2.168	2.0545481534996375
0.3333333333333334	2.251	2.0545481534996375
0.3333333333333334	2.334	2.0545481534996375
0.3333333333333334	2.417	2.0545481534996375
0.3333333333333334	2.5	2.0545481534996375
0.6666666666666665	0.01	1.0730027589604698
0.6666666666666665	0.093	0.4052705262035665
0.6666666666666665	0.176	0.30266449209974244
0.6666666666666665	0.259	0.2564326043319198
0.6666666666666665	0.34199999999999997	0.23031493069392253
0.6666666666666665	0.425	0.21431448112606397
0.6666666666666665	0.508	0.20445270235242757
0.6666666666666665	0.5910000000000001	0.19882486471568306
0.6666666666666665	0.6739999999999999	0.1964013025615151
0.6666666666666665	0.757	0.19630790909764367
0.6666666666666665	0.84	0.19694702770903577
0.6666666666666665	0.9229999999999999	0.18922968585716188
0.6666666666666665	1.006	0.8644977978385852
0.6666666666666665	1.0890000000000002	0.9568354039459174
0.6666666666666665	1.1720000000000002	1.266448175199172
0.6666666666666665	1.255	1.507852439254974
0.6666666666666665	1.3379999999999999	1.749989115015147
0.6666666666666665	1.4209999999999998	1.8457006636751285
0.6666666666666665	1.504	1.9241931991706793
0.6666666666666665	1.587	1.9220353375675503
0.6666666666666665	1.67	1.9823918871210087
0.6666666666666665	1.753	2.0296084237401404
0.6666666666666665	1.8359999999999999	2.0423643814699006
0.6666666666666665	1.9189999999999998	2.051048480952922
0.6666666666666665	2.002	2.0541896580696974
0.6666666666666665	2.085	2.0545481534996375
0.6666666666666665	2.168	2.0545481534996375
0.6666666666666665	2.251	2.0545481534996375
0.6666666666666665	2.334	2.0545481534996375
0.6666666666666665	2.417	2.0545481534996375
0.6666666666666665	2.5	2.0545481534996375
1.	0.01	1.2266302381106775
1.	0.093	0.48534591692909795
1.	0.176	0.3626058976235839
1.	0.259	0.3066442137376334
1.	0.34199999999999997	0.27473783643448124
1.	0.425	0.2549690006828127
1.	0.508	0.24256227639093755
1.	0.5910000000000001	0.23521512555572885
1.	0.6739999999999999	0.23167657709193631
1.	0.757	0.23095034409778106
1.	0.84	0.231264174023915
1.	0.9229999999999999	0.22265593388767108
1.	1.006	0.8644969964926836
1.	1.0890000000000002	0.9571664724649221
1.	1.1720000000000002	1.266732256547101
1.	1.255	1.5080638683427967
1.	1.3379999999999999	1.7502956817513966
1.	1.4209999999999998	1.8459144791287638
1.	1.504	1.9243541113452534
1.	1.587	1.922091335255528
1.	1.67	1.9824472621140534
1.	1.753	2.0296111645143275
1.	1.8359999999999999	2.042365140187191
1.	1.9189999999999998	2.0510489359249284
1.	2.002	2.0541888504210943
1.	2.085	2.0545481534996375
1.	2.168	2.0545481534996375
1.	2.251	2.0545481534996375
1.	2.334	2.0545481534996375
1.	2.417	2.0545481534996375
1.	2.5	2.0545481534996375
1.333333333333333	0.01	1.3782697959251367
1.333333333333333	0.093	0.5798419110143028
1.333333333333333	0.176	0.43448530936708035
1.333333333333333	0.259	0.36730212686795327
1.333333333333333	0.34199999999999997	0.3286718888748614
1.333333333333333	0.425	0.3045272661538073
1.333333333333333	0.508	0.2891845617278836
1.333333333333333	0.5910000000000001	0.27988610953034604
1.333333333333333	0.6739999999999999	0.275122472573692
1.333333333333333	0.757	0.27376125635059395
1.333333333333333	0.84	0.27381908820785095
1.333333333333333	0.9229999999999999	0.26446155545816136
1.333333333333333	1.006	0.8644952378476004
1.333333333333333	1.0890000000000002	0.9577236722894068
1.333333333333333	1.1720000000000002	1.2673319578315156
1.333333333333333	1.255	1.50843662453208
1.333333333333333	1.3379999999999999	1.7506730815698792
1.333333333333333	1.4209999999999998	1.846179253635918
1.333333333333333	1.504	1.924539793657164
1.333333333333333	1.587	1.9222012055551239
1.333333333333333	1.67	1.9825249275037522
1.333333333333333	1.753	2.0296169867707476
1.333333333333333	1.8359999999999999	2.0423674024065166
1.333333333333333	1.9189999999999998	2.0510500506825853
1.333333333333333	2.002	2.0541889980166292
1.333333333333333	2.085	2.0545481534996375
1.333333333333333	2.168	2.0545481534996375
1.333333333333333	2.251	2.0545481534996375
1.333333333333333	2.334	2.0545481534996375
1.333333333333333	2.417	2.0545481534996375
1.333333333333333	2.5	2.0545481534996375
1.6666666666666665	0.01	1.5198370862269799
1.6666666666666665	0.093	0.6897790378780131
1.6666666666666665	0.176	0.5198878113064128
1.6666666666666665	0.259	0.43999597234806065
1.6666666666666665	0.34199999999999997	0.39364100397908186
1.6666666666666665	0.425	0.3644454869522803
1.6666666666666665	0.508	0.34571862921243657
1.6666666666666665	0.5910000000000001	0.33418967447355097
1.6666666666666665	0.6739999999999999	0.3280542665215352
1.6666666666666665	0.757	0.3260107928388937
1.6666666666666665	0.84	0.32582253214402845
1.6666666666666665	0.9229999999999999	0.31565909516552293
1.6666666666666665	1.006	0.8644930396213187
1.6666666666666665	1.0890000000000002	0.9585786799097616
1.6666666666666665	1.1720000000000002	1.268578716225075
1.6666666666666665	1.255	1.5090383536278082
1.6666666666666665	1.3379999999999999	1.7511138741418903
1.6666666666666665	1.4209999999999998	1.8464842106471135
1.6666666666666665	1.504	1.9247439342855832
1.6666666666666665	1.587	1.9223946694792722
1.6666666666666665	1.67	1.9826255073309407
1.6666666666666665	1.753	2.0296283489585067
1.6666666666666665	1.8359999999999999	2.042372873419341
1.6666666666666665	1.9189999999999998	2.0510526497906127
1.6666666666666665	2.002	2.0541894457779066
1.6666666666666665	2.085	2.0545481534996375
1.6666666666666665	2.168	2.0545481534996375
1.6666666666666665	2.251	2.0545481534996375
1.6666666666666665	2.334	2.0545481534996375
1.6666666666666665	2.417	2.0545481534996375
1.6666666666666665	2.5	2.0545481534996375
2.	0.01	1.644641482934395
2.	0.093	0.8152198998929319
2.	0.176	0.6201550045295857
2.	0.259	0.526290682324842
2.	0.34199999999999997	0.4712321640381888
2.	0.425	0.4362841017456384
2.	0.508	0.4136881816901281
2.	0.5910000000000001	0.3996139848007935
2.	0.6739999999999999	0.39192840047606636
2.	0.757	0.38912416569836467
2.	0.84	0.3886556109708331
2.	0.9229999999999999	0.3774871565623189
2.	1.006	0.8644893307640205
2.	1.0890000000000002	0.9598334972892221
2.	1.1720000000000002	1.2710813083252592
2.	1.255	1.509960027482651
2.	1.3379999999999999	1.7516304803595075
2.	1.4209999999999998	1.8468397480506107
2.	1.504	1.924972633144338
2.	1.587	1.922708504172552
2.	1.67	1.9827552148134877
2.	1.753	2.0296468509343213
2.	1.8359999999999999	2.042383496840817
2.	1.9189999999999998	2.0510559056182545
2.	2.002	2.054190247326074
2.	2.085	2.0545481534996375
2.	2.168	2.0545481534996375
2.	2.251	2.0545481534996375
2.	2.334	2.0545481534996375
2.	2.417	2.0545481534996375
2.	2.5	2.0545481534996375
2.3333333333333335	0.01	1.7488334446323446
2.3333333333333335	0.093	0.9546321159184942
2.3333333333333335	0.176	0.7359976244093344
2.3333333333333335	0.259	0.627483365786265
2.3333333333333335	0.34199999999999997	0.5629265706183827
2.3333333333333335	0.425	0.5215782016629457
2.3333333333333335	0.508	0.494634284751524
2.3333333333333335	0.5910000000000001	0.4776866976229849
2.3333333333333335	0.6739999999999999	0.4682500227571534
2.3333333333333335	0.757	0.46457711321158673
2.3333333333333335	0.84	0.4637520020528878
2.3333333333333335	0.9229999999999999	0.4512958261455733
2.3333333333333335	1.006	0.8644851934212366
2.3333333333333335	1.0890000000000002	0.9616374398238967
2.3333333333333335	1.1720000000000002	1.2758588316445882
2.3333333333333335	1.255	1.5113292571588077
2.3333333333333335	1.3379999999999999	1.7522613070351711
2.3333333333333335	1.4209999999999998	1.8472730659068866
2.3333333333333335	1.504	1.9252417662732368
2.3333333333333335	1.587	1.9231943298910275
2.3333333333333335	1.67	1.9829233867736984
2.3333333333333335	1.753	2.0296749681048976
2.3333333333333335	1.8359999999999999	2.042403113448414
2.3333333333333335	1.9189999999999998	2.051060128831132
2.3333333333333335	2.002	2.0541906611838026
2.3333333333333335	2.085	2.0545481534996375
2.3333333333333335	2.168	2.0545481534996375
2.3333333333333335	2.251	2.0545481534996375
2.3333333333333335	2.334	2.0545481534996375
2.3333333333333335	2.417	2.0545481534996375
2.3333333333333335	2.5	2.0545481534996375
2.666666666666667	0.01	1.8317289159197363
2.666666666666667	0.093	1.1042903946774092
2.666666666666667	0.176	0.8669391431772819
2.666666666666667	0.259	0.7442070096070078
2.666666666666667	0.34199999999999997	0.6698029203766707
2.666666666666667	0.425	0.6216010720211798
2.666666666666667	0.508	0.5899139720828264
2.666666666666667	0.5910000000000001	0.5697932871768455
2.666666666666667	0.6739999999999999	0.5584002301945575
2.666666666666667	0.757	0.553721064439846
2.666666666666667	0.84	0.5524134708694839
2.666666666666667	0.9229999999999999	0.5383492329115472
2.666666666666667	1.006	0.8644813263290569
2.666666666666667	1.0890000000000002	0.9642584550174015
2.666666666666667	1.1720000000000002	1.2841780182355698
2.666666666666667	1.255	1.513352622129397
2.666666666666667	1.3379999999999999	1.7530819651267677
2.666666666666667	1.4209999999999998	1.8478343249638591
2.666666666666667	1.504	1.925581525708361
2.666666666666667	1.587	1.9239181291919223
2.666666666666667	1.67	1.9831496926793013
2.666666666666667	1.753	2.029712922048597
2.666666666666667	1.8359999999999999	2.042439172678004
2.666666666666667	1.9189999999999998	2.0510676635298273
2.666666666666667	2.002	2.0541918592385118
2.666666666666667	2.085	2.0545481534996375
2.666666666666667	2.168	2.0545481534996375
2.666666666666667	2.251	2.0545481534996375
2.666666666666667	2.334	2.0545481534996375
2.666666666666667	2.417	2.0545481534996375
2.666666666666667	2.5	2.0545481534996375
3.	0.01	1.8950949133537622
3.	0.093	1.258097606425587
3.	0.176	1.0106684959835346
3.	0.259	0.8758711685703476
3.	0.34199999999999997	0.7920826282835939
3.	0.425	0.7369832062462393
3.	0.508	0.7003676497749511
3.	0.5910000000000001	0.6768731826018749
3.	0.6739999999999999	0.6633471678768204
3.	0.757	0.6574982399738672
3.	0.84	0.6555228674097563
3.	0.9229999999999999	0.6395379577773855
3.	1.006	0.8644774839518592
3.	1.0890000000000002	0.9681439841264886
3.	1.1720000000000002	1.2961065226158186
3.	1.255	1.5163523236144698
3.	1.3379999999999999	1.7542019159680395
3.	1.4209999999999998	1.8485996238058302
3.	1.504	1.926037325948129
3.	1.587	1.924974557117789
3.	1.67	1.9834648624235698
3.	1.753	2.029767295190562
3.	1.8359999999999999	2.0424970712294326
3.	1.9189999999999998	2.051076896110274
3.	2.002	2.054193567295841
3.	2.085	2.0545481534996375
3.	2.168	2.0545481534996375
3.	2.251	2.0545481534996375
3.	2.334	2.0545481534996375
3.	2.417	2.0545481534996375
3.	2.5	2.0545481534996375
3.333333333333333	0.01	1.9420252022679707
3.333333333333333	0.093	1.408247116108183
3.333333333333333	0.176	1.162556190539914
3.333333333333333	0.259	1.0200270994019047
3.333333333333333	0.34199999999999997	0.9285350210496969
3.333333333333333	0.425	0.8671798639603832
3.333333333333333	0.508	0.8258366127676272
3.333333333333333	0.5910000000000001	0.7989727048175539
3.333333333333333	0.6739999999999999	0.7832199995435025
3.333333333333333	0.757	0.7760271500666367
3.333333333333333	0.84	0.7731394582386645
3.333333333333333	0.9229999999999999	0.7549897001360285
3.333333333333333	1.006	0.8644740415903235
3.333333333333333	1.0890000000000002	0.9740058326502964
3.333333333333333	1.1720000000000002	1.3111352158199188
3.333333333333333	1.255	1.5208071924548143
3.333333333333333	1.3379999999999999	1.7557795600929138
3.333333333333333	1.4209999999999998	1.8496737137866264
3.333333333333333	1.504	1.9266702170670567
3.333333333333333	1.587	1.9264963815460172
3.333333333333333	1.67	1.9839096425067704
3.333333333333333	1.753	2.0298434910721475
3.333333333333333	1.8359999999999999	2.0425861992448477
3.333333333333333	1.9189999999999998	2.051090702125543
3.333333333333333	2.002	2.0541959546401647
3.333333333333333	2.085	2.0545481534996375
3.333333333333333	2.168	2.0545481534996375
3.333333333333333	2.251	2.0545481534996375
3.333333333333333	2.334	2.0545481534996375
3.333333333333333	2.417	2.0545481534996375
3.333333333333333	2.5	2.0545481534996375
3.6666666666666665	0.01	1.9759610591857286
3.6666666666666665	0.093	1.5467988262888421
3.6666666666666665	0.176	1.3157546535433022
3.6666666666666665	0.259	1.1719183377592381
3.6666666666666665	0.34199999999999997	1.0758876072988353
3.6666666666666665	0.425	1.0098677844176842
3.6666666666666665	0.508	0.9645825133349081
3.6666666666666665	0.5910000000000001	0.9346908412050334
3.6666666666666665	0.6739999999999999	0.9167787649837754
3.6666666666666665	0.757	0.9080931234482653
3.6666666666666665	0.84	0.9040009287975864
3.6666666666666665	0.9229999999999999	0.8836184979605982
3.6666666666666665	1.006	0.8644711587608198
3.6666666666666665	1.0890000000000002	0.9830039899549563
3.6666666666666665	1.1720000000000002	1.328575786209557
3.6666666666666665	1.255	1.5274116540804878
3.6666666666666665	1.3379999999999999	1.7580327463072558
3.6666666666666665	1.4209999999999998	1.8512024821784616
3.6666666666666665	1.504	1.9275639174560664
3.6666666666666665	1.587	1.9286525845115032
3.6666666666666665	1.67	1.9845415474007904
3.6666666666666665	1.753	2.029950319905431
3.6666666666666665	1.8359999999999999	2.0427134515151213
3.6666666666666665	1.9189999999999998	2.051109158266779
3.6666666666666665	2.002	2.0541989090825052
3.6666666666666665	2.085	2.0545481534996375
3.6666666666666665	2.168	2.0545481534996375
3.6666666666666665	2.251	2.0545481534996375
3.6666666666666665	2.334	2.0545481534996375
3.6666666666666665	2.417	2.0545481534996375
3.6666666666666665	2.5	2.0545481534996375
4.	0.01	2.000071856510337
4.	0.093	1.6675647117283792
4.	0.176	1.4622247288322048
4.	0.259	1.3246354390489141
4.	0.34199999999999997	1.2285641765465196
4.	0.425	1.160509968281426
4.	0.508	1.1127889956156003
4.	0.5910000000000001	1.0806684939873623
4.	0.6739999999999999	1.0609154490862016
4.	0.757	1.0506821502791601
4.	0.84	1.045095955610367
4.	0.9229999999999999	1.0227410779668304
4.	1.006	0.9361338568115662
4.	1.0890000000000002	0.9970792862997394
4.	1.1720000000000002	1.348139678988397
4.	1.255	1.5371782069770668
4.	1.3379999999999999	1.7612646064489001
4.	1.4209999999999998	1.8533856436739202
4.	1.504	1.9288322412940901
4.	1.587	1.9316567474256108
4.	1.67	1.9854351099034238
4.	1.753	2.030099686901095
4.	1.8359999999999999	2.042888190044746
4.	1.9189999999999998	2.0511341510039185
4.	2.002	2.0542032127397185
4.	2.085	2.0545481534996375
4.	2.168	2.0545481534996375
4.	2.251	2.0545481534996375
4.	2.334	2.0545481534996375
4.	2.417	2.0545481534996375
4.	2.5	2.0545481534996375
4.333333333333333	0.01	2.016985584852761
4.333333333333333	0.093	1.7673569662642734
4.333333333333333	0.176	1.594512120947265
4.333333333333333	0.259	1.470182634037503
4.333333333333333	0.34199999999999997	1.3791564287022644
4.333333333333333	0.425	1.3124695738631282
4.333333333333333	0.508	1.2644830845879014
4.333333333333333	0.5910000000000001	1.2314197262777782
4.333333333333333	0.6739999999999999	1.2104594012981147
4.333333333333333	0.757	1.198818684251741
4.333333333333333	0.84	1.1915611930814498
4.333333333333333	0.9229999999999999	1.1679111109813014
4.333333333333333	1.006	1.0850599918735258
4.333333333333333	1.0890000000000002	1.0543151371502513
4.333333333333333	1.1720000000000002	1.370492513498538
4.333333333333333	1.255	1.551582555328367
4.333333333333333	1.3379999999999999	1.7658882612443407
4.333333333333333	1.4209999999999998	1.856488490356762
4.333333333333333	1.504	1.9306220392899915
4.333333333333333	1.587	1.9357612998546714
4.333333333333333	1.67	1.9866845059949263
4.333333333333333	1.753	2.0303034882043
4.333333333333333	1.8359999999999999	2.0431209975588853
4.333333333333333	1.9189999999999998	2.051168241392475
4.333333333333333	2.002	2.054208364642393
4.333333333333333	2.085	2.0545481534996375
4.333333333333333	2.168	2.0545481534996375
4.333333333333333	2.251	2.0545481534996375
4.333333333333333	2.334	2.0545481534996375
4.333333333333333	2.417	2.0545481534996375
4.333333333333333	2.5	2.0545481534996375
4.666666666666666	0.01	2.028743966766805
4.666666666666666	0.093	1.8460653297692922
4.666666666666666	0.176	1.707492229524815
4.666666666666666	0.259	1.6012546139063613
4.666666666666666	0.34199999999999997	1.519786377305451
4.666666666666666	0.425	1.4579721425150398
4.666666666666666	0.508	1.4122137856772028
4.666666666666666	0.5910000000000001	1.379839472692553
4.666666666666666	0.6739999999999999	1.3586038547530506
4.666666666666666	0.757	1.3459688349230816
4.666666666666666	0.84	1.337126063067029
4.666666666666666	0.9229999999999999	1.3131503321587796
4.666666666666666	1.006	1.2378942649733513
4.666666666666666	1.0890000000000002	1.2114347896499773
4.666666666666666	1.1720000000000002	1.397670451563465
4.666666666666666	1.255	1.5725903178453353
4.666666666666666	1.3379999999999999	1.7724559427816968
4.666666666666666	1.4209999999999998	1.860852927448803
4.666666666666666	1.504	1.9331210867497983
4.666666666666666	1.587	1.9412536468805075
4.666666666666666	1.67	1.9883997718144821
4.666666666666666	1.753	2.030579438100659
4.666666666666666	1.8359999999999999	2.043396955606606
4.666666666666666	1.9189999999999998	2.0512138009066576
4.666666666666666	2.002	2.0542161049635492
4.666666666666666	2.085	2.0545481534996375
4.666666666666666	2.168	2.0545481534996375
4.666666666666666	2.251	2.0545481534996375
4.666666666666666	2.334	2.0545481534996375
4.666666666666666	2.417	2.0545481534996375
4.666666666666666	2.5	2.0545481534996375
5.	0.01	2.036867783729831
5.	0.093	1.9058138272432923
5.	0.176	1.7991807581431936
5.	0.259	1.7129172438481615
5.	0.34199999999999997	1.6439212862333188
5.	0.425	1.589766233139155
5.	0.508	1.5485043830400143
5.	0.5910000000000001	1.5184786301319042
5.	0.6739999999999999	1.4980585748255169
5.	0.757	1.4850834003031907
5.	0.84	1.4751540590887504
5.	0.9229999999999999	1.451989364394895
5.	1.006	1.3870195869152369
5.	1.0890000000000002	1.36442713852718
5.	1.1720000000000002	1.4407112733668703
5.	1.255	1.601672612319627
5.	1.3379999999999999	1.7817029996119953
5.	1.4209999999999998	1.8669142709432787
5.	1.504	1.9365594258936538
5.	1.587	1.948439089906781
5.	1.67	1.9907058534904032
5.	1.753	2.03094644284847
5.	1.8359999999999999	2.0436985888644434
5.	1.9189999999999998	2.051273652756586
5.	2.002	2.054225271985069
5.	2.085	2.0545481534996375
5.	2.168	2.0545481534996375
5.	2.251	2.0545481534996375
5.	2.334	2.0545481534996375
5.	2.417	2.0545481534996375
5.	2.5	2.0545481534996375
5.333333333333333	0.01	2.042455641841717
5.333333333333333	0.093	1.94983153372191
5.333333333333333	0.176	1.8704249836131668
5.333333333333333	0.259	1.803361198302501
5.333333333333333	0.34199999999999997	1.7477632445974098
5.333333333333333	0.425	1.7027709454862394
5.333333333333333	0.508	1.6675383313152536
5.333333333333333	0.5910000000000001	1.6411753253722625
5.333333333333333	0.6739999999999999	1.622589532283703
5.333333333333333	0.757	1.610052216028228
5.333333333333333	0.84	1.5998228239168562
5.333333333333333	0.9229999999999999	1.5786343460249592
5.333333333333333	1.006	1.5250582559942198
5.333333333333333	1.0890000000000002	1.5058032358692026
5.333333333333333	1.1720000000000002	1.5401806778513163
5.333333333333333	1.255	1.642213127300658
5.333333333333333	1.3379999999999999	1.7945904805191542
5.333333333333333	1.4209999999999998	1.8752057465838494
5.333333333333333	1.504	1.941207911195631
5.333333333333333	1.587	1.9573923292755189
5.333333333333333	1.67	1.9937333199305178
5.333333333333333	1.753	2.031442266902056
5.333333333333333	1.8359999999999999	2.044031302100849
5.333333333333333	1.9189999999999998	2.0513508530929783
5.333333333333333	2.002	2.0542368534906523
5.333333333333333	2.085	2.0545481534996375
5.333333333333333	2.168	2.0545481534996375
5.333333333333333	2.251	2.0545481534996375
5.333333333333333	2.334	2.0545481534996375
5.333333333333333	2.417	2.0545481534996375
5.333333333333333	2.5	2.0545481534996375
5.666666666666666	0.01	2.046287652503959
5.666666666666666	0.093	1.9815358051654872
5.666666666666666	0.176	1.9238728951042268
5.666666666666666	0.259	1.8735358403951758
5.666666666666666	0.34199999999999997	1.8305775730201899
5.666666666666666	0.425	1.794901074678215
5.666666666666666	0.508	1.766273106114242
5.666666666666666	0.5910000000000001	1.7442908376706392
5.666666666666666	0.6739999999999999	1.7282632266098292
5.666666666666666	0.757	1.7168770242024558
5.666666666666666	0.84	1.7071389878294028
5.666666666666666	0.9229999999999999	1.688792097570473
5.666666666666666	1.006	1.6463166105317462
5.666666666666666	1.0890000000000002	1.6302089343988253
5.666666666666666	1.1720000000000002	1.6489625646609802
5.666666666666666	1.255	1.7028598591575081
5.666666666666666	1.3379999999999999	1.8138070925159266
5.666666666666666	1.4209999999999998	1.8863624754782353
5.666666666666666	1.504	1.9473664589290516
5.666666666666666	1.587	1.96689983484955
5.666666666666666	1.67	1.9976069066170987
5.666666666666666	1.753	2.032148988243074
5.666666666666666	1.8359999999999999	2.04440825970154
5.666666666666666	1.9189999999999998	2.0514492621840867
5.666666666666666	2.002	2.0542513160631417
5.666666666666666	2.085	2.0545481534996375
5.666666666666666	2.168	2.0545481534996375
5.666666666666666	2.251	2.0545481534996375
5.666666666666666	2.334	2.0545481534996375
5.666666666666666	2.417	2.0545481534996375
5.666666666666666	2.5	2.0545481534996375
6.	0.01	2.0489100761548262
6.	0.093	2.0039962707656813
6.	0.176	1.9628988699170176
6.	0.259	1.9261287608313316
6.	0.34199999999999997	1.8940360046838027
6.	0.425	1.8668200881027948
6.	0.508	1.8445267743431775
6.	0.5910000000000001	1.8270165301957346
6.	0.6739999999999999	1.813866188199026
6.	0.757	1.8041134165992605
6.	0.84	1.795477913427532
6.	0.9229999999999999	1.7803497772138719
6.	1.006	1.7477772814407204
6.	1.0890000000000002	1.7346598879512545
6.	1.1720000000000002	1.7446803582599928
6.	1.255	1.774504281628592
6.	1.3379999999999999	1.844003336620252
6.	1.4209999999999998	1.9020263537003683
6.	1.504	1.9553339469550814
6.	1.587	1.9765897358055795
6.	1.67	2.002417625671036
6.	1.753	2.0331323343144097
6.	1.8359999999999999	2.04485223834869
6.	1.9189999999999998	2.051572236835515
6.	2.002	2.0542687749561606
6.	2.085	2.0545481534996375
6.	2.168	2.0545481534996375
6.	2.251	2.0545481534996375
6.	2.334	2.0545481534996375
6.	2.417	2.0545481534996375
6.	2.5	2.0545481534996375
6.333333333333334	0.01	2.050702800491903
6.333333333333334	0.093	2.019720682044328
6.333333333333334	0.176	1.9908236845880045
6.333333333333334	0.259	1.9645031963568562
6.333333333333334	0.34199999999999997	1.9411411924374082
6.333333333333334	0.425	1.9210057685560906
6.333333333333334	0.508	1.904236656730763
6.333333333333334	0.5910000000000001	1.890815403331035
6.333333333333334	0.6739999999999999	1.880483382392935
6.333333333333334	0.757	1.8725528678860688
6.333333333333334	0.84	1.8653482840084912
6.333333333333334	0.9229999999999999	1.8533914812676124
6.333333333333334	1.006	1.8290879291131805
6.333333333333334	1.0890000000000002	1.8187081288566964
6.333333333333334	1.1720000000000002	1.8238568414793785
6.333333333333334	1.255	1.8409169283073026
6.333333333333334	1.3379999999999999	1.882613488306369
6.333333333333334	1.4209999999999998	1.9233809213393116
6.333333333333334	1.504	1.9656752659389656
6.333333333333334	1.587	1.9865549893910037
6.333333333333334	1.67	2.0081649297299626
6.333333333333334	1.753	2.0344857020607794
6.333333333333334	1.8359999999999999	2.0454197023880187
6.333333333333334	1.9189999999999998	2.0517300605767126
6.333333333333334	2.002	2.0542899771350918
6.333333333333334	2.085	2.0545481534996375
6.333333333333334	2.168	2.0545481534996375
6.333333333333334	2.251	2.0545481534996375
6.333333333333334	2.334	2.0545481534996375
6.333333333333334	2.417	2.0545481534996375
6.333333333333334	2.5	2.0545481534996375
6.666666666666667	0.01	2.051926579387256
6.666666666666667	0.093	2.030637139077561
6.666666666666667	0.176	2.010514010134901
6.666666666666667	0.259	1.991950275778319
6.666666666666667	0.34199999999999997	1.9752685371180942
6.666666666666667	0.425	1.9607150999703977
6.666666666666667	0.508	1.9484390972894141
6.666666666666667	0.5910000000000001	1.938465495048788
6.666666666666667	0.6739999999999999	1.9306344727457825
6.666666666666667	0.757	1.9244612284904103
6.666666666666667	0.84	1.9187461048708474
6.666666666666667	0.9229999999999999	1.909626410652241
6.666666666666667	1.006	1.8918884158162317
6.666666666666667	1.0890000000000002	1.8839100669414315
6.666666666666667	1.1720000000000002	1.8863755228946681
6.666666666666667	1.255	1.896397135567844
6.666666666666667	1.3379999999999999	1.9215899032615267
6.666666666666667	1.4209999999999998	1.9481160412689817
6.666666666666667	1.504	1.9787886399504249
6.666666666666667	1.587	1.996846728128115
6.666666666666667	1.67	2.014532861003523
6.666666666666667	1.753	2.0362754576155466
6.666666666666667	1.8359999999999999	2.0461462211752193
6.666666666666667	1.9189999999999998	2.051933848962604
6.666666666666667	2.002	2.0543129874710306
6.666666666666667	2.085	2.0545481534996375
6.666666666666667	2.168	2.0545481534996375
6.666666666666667	2.251	2.0545481534996375
6.666666666666667	2.334	2.0545481534996375
6.666666666666667	2.417	2.0545481534996375
6.666666666666667	2.5	2.0545481534996375
7.	0.01	2.0527605209411983
7.	0.093	2.038171961972673
7.	0.176	2.0242529826511744
7.	0.259	2.011296790415138
7.	0.34199999999999997	1.999552201081933
7.	0.425	1.9892144156729497
7.	0.508	1.980409481385474
7.	0.5910000000000001	1.9731741397657094
7.	0.6739999999999999	1.9674055776410064
7.	0.757	1.962766178418999
7.	0.84	1.9584109811745012
7.	0.9229999999999999	1.951652241428098
7.	1.006	1.938932095932986
7.	1.0890000000000002	1.9329624669836005
7.	1.1720000000000002	1.934021415710112
7.	1.255	1.9399957899290987
7.	1.3379999999999999	1.9555959953247823
7.	1.4209999999999998	1.9725077497430819
7.	1.504	1.9934192752820548
7.	1.587	2.00738058619487
7.	1.67	2.0212285410886643
7.	1.753	2.038497322078324
7.	1.8359999999999999	2.0470461870356553
7.	1.9189999999999998	2.05218450952119
7.	2.002	2.054339268827849
7.	2.085	2.0545481534996375
7.	2.168	2.0545481534996375
7.	2.251	2.0545481534996375
7.	2.334	2.0545481534996375
7.	2.417	2.0545481534996375
7.	2.5	2.0545481534996375
7.333333333333334	0.01	2.053331892604826
7.333333333333334	0.093	2.043350282658265
7.333333333333334	0.176	2.033769228887663
7.333333333333334	0.259	2.0247936763787293
7.333333333333334	0.34199999999999997	2.0166070637676503
7.333333333333334	0.425	2.009354841167209
7.333333333333334	0.508	2.0031347366367784
7.333333333333334	0.5910000000000001	1.9979796454784227
7.333333333333334	0.6739999999999999	1.9938230660932958
7.333333333333334	0.757	1.9904316553499763
7.333333333333334	0.84	1.9872125433276773
7.333333333333334	0.9229999999999999	1.9823159648319415
7.333333333333334	1.006	1.973317774668251
7.333333333333334	1.0890000000000002	1.9689529226147258
7.333333333333334	1.1720000000000002	1.969323660236842
7.333333333333334	1.255	1.9729367090667642
7.333333333333334	1.3379999999999999	1.982781471519954
7.333333333333334	1.4209999999999998	1.993612350386958
7.333333333333334	1.504	2.0075137423969753
7.333333333333334	1.587	2.0175706259768407
7.333333333333334	1.67	2.0278753209452147
7.333333333333334	1.753	2.041032034508117
7.333333333333334	1.8359999999999999	2.0480936679461452
7.333333333333334	1.9189999999999998	2.052479775947841
7.333333333333334	2.002	2.054367562468602
7.333333333333334	2.085	2.0545481534996375
7.333333333333334	2.168	2.0545481534996375
7.333333333333334	2.251	2.0545481534996375
7.333333333333334	2.334	2.0545481534996375
7.333333333333334	2.417	2.0545481534996375
7.333333333333334	2.5	2.0545481534996375
7.666666666666667	0.01	2.053718887874928
7.666666666666667	0.093	2.0469005629493893
7.666666666666667	0.176	2.0403276999538975
7.666666666666667	0.259	2.0341427018178395
7.666666666666667	0.34199999999999997	2.028474409802692
7.666666666666667	0.425	2.023432208383602
7.666666666666667	0.508	2.0190856877795316
7.666666666666667	0.5910000000000001	2.015461211495237
7.666666666666667	0.6739999999999999	2.0125143581923006
7.666666666666667	0.757	2.0100833486903658
7.666666666666667	0.84	2.0077608386904875
7.666666666666667	0.9229999999999999	2.0042739284940354
7.666666666666667	1.006	1.9979750963108491
7.666666666666667	1.0890000000000002	1.994843214232385
7.666666666666667	1.1720000000000002	1.994906266696937
7.666666666666667	1.255	1.997127927945514
7.666666666666667	1.3379999999999999	2.0034419691759924
7.666666666666667	1.4209999999999998	2.010447744490602
7.666666666666667	1.504	2.0196402949074423
7.666666666666667	1.587	2.0266218234243145
7.666666666666667	1.67	2.033995714635481
7.666666666666667	1.753	2.043654981893806
7.666666666666667	1.8359999999999999	2.049217636436238
7.666666666666667	1.9189999999999998	2.0528041975113056
7.666666666666667	2.002	2.0543967228551887
7.666666666666667	2.085	2.0545481534996375
7.666666666666667	2.168	2.0545481534996375
7.666666666666667	2.251	2.0545481534996375
7.666666666666667	2.334	2.0545481534996375
7.666666666666667	2.417	2.0545481534996375
7.666666666666667	2.5	2.0545481534996375
8.	0.01	2.053983808432613
8.	0.093	2.049328990449143
8.	0.176	2.0448279444302933
8.	0.259	2.04058081162432
8.	0.34199999999999997	2.0366782305950797
8.	0.425	2.0331946175957234
8.	0.508	2.030180843151319
8.	0.5910000000000001	2.0276564983793803
8.	0.6739999999999999	2.0255923414777914
8.	0.757	2.023876184205037
8.	0.84	2.0222281569416825
8.	0.9229999999999999	2.019778134645617
8.	1.006	2.015401930700892
8.	1.0890000000000002	2.0131869665863484
8.	1.1720000000000002	2.0131320996877875
8.	1.255	2.0145225626495273
8.	1.3379999999999999	2.0186290991179567
8.	1.4209999999999998	2.0232102739472206
8.	1.504	2.0293047586382444
8.	1.587	2.0340713059525086
8.	1.67	2.039221866169223
8.	1.753	2.0461187614411758
8.	1.8359999999999999	2.0503218567926105
8.	1.9189999999999998	2.0531342465113642
8.	2.002	2.054425453946145
8.	2.085	2.0545481534996375
8.	2.168	2.0545481534996375
8.	2.251	2.0545481534996375
8.	2.334	2.0545481534996375
8.	2.417	2.0545481534996375
8.	2.5	2.0545481534996375

==> anc/Dark_boson_quartic_data/mr_APRUnified_Boson_1400MeV_1000_quartic.dat <==
radius(km)	mass(Msun)
237.58317845401328	0.10691490803021042
54.06553803843753	0.11397163783666665
29.490880158726522	0.13240627095964444
21.413454962861817	0.1563969065989594
17.738956576769507	0.18359866848865355
15.74368849154855	0.2127623358304123
14.533943352180378	0.24315859370053458
13.743793053291032	0.2743285366241555
13.199561020850046	0.30596307361410946
12.809664675882084	0.3378324812402215
12.52157724820527	0.36977132538482227
12.303347896179673	0.40170114506283566
12.134836276955943	0.43355791594093135
12.00273599547203	0.46529845692028937
11.897953665774338	0.49687305013253596
11.814044275949568	0.5282464446547601
11.746332542913503	0.5593721517220316
11.691321858423914	0.5902166761497654
11.646381011276734	0.6207618868884753
11.609501966081611	0.6509799475850194
11.579112390801654	0.6808534873482731
11.553983770478235	0.7103659477002989
11.533139092432345	0.7395019620558493
11.515789293818148	0.7682469648149743
11.501293610888128	0.7965907264459559
11.489130779924333	0.8245241098605205
11.478878593783456	0.8520424376673144
11.47019075145979	0.8791441230840492
11.462777561902856	0.9058227953346483
11.45639682047337	0.9320734869076542
11.450846496817245	0.9578954159606144
11.44595672311458	0.9832883012987705
11.441590235944382	1.008254443709394
11.437629248866573	1.0327949499391655
11.433973452515529	1.0569106989824244
11.430542177719362	1.0806065725879344
11.427264381634759	1.1038843475675748
11.424080982194821	1.126746755926105
11.420942083421968	1.1491986228330546
11.417806051134056	1.171243764848545
11.414637889515236	1.1928862147558426
11.411406881194207	1.2141303202540272
11.408089937167205	1.2349820305336456
11.404666226444267	1.255446397769676
11.40112040835114	1.2755291391262287
11.397438169701047	1.2952350943044402
11.393608735025897	1.31456937603998
11.389622706489607	1.3335376511531576
11.385473968320175	1.3521459214788902
11.381157931043141	1.3703993677462458
11.376672828360906	1.3883037089808956
11.37201504536734	1.4058652957265787
11.367181011365025	1.4230904344498463
11.362170179391935	1.4399833519730112
11.356984742030514	1.456548993800042
11.351624769711032	1.4727940008637546
11.346090112139443	1.4887248719003459
11.340382462915713	1.5043466003616845
11.334506670746446	1.5196637663958894
11.32846523662267	1.5346829801464992
11.322260084298309	1.549410645373312
11.31589365948874	1.5638519741359596
11.309370977237085	1.5780090920631966
11.302695078306243	1.5918879892919289
11.295868448672207	1.6054949109641679
11.288893578800355	1.6188358357125752
11.281775556219433	1.6319136291274088
11.27451899616102	1.6447330253682495
11.2671270230124	1.6573000340503965
11.259602538663383	1.6696204697677097
11.251949254644982	1.6816986496040556
11.244172740082215	1.69353639674099
11.236276084804066	1.7051391613404585
11.228262076260284	1.7165124649437593
11.2201334459561	1.7276616434526093
11.211895120242996	1.738588505255385
11.203551011596943	1.7492958769245919
11.19510344798105	1.7597889706671184
11.186554807291103	1.7700728651951356
11.17790779148643	1.7801521635420068
11.16916782046925	1.790028760756371
11.160338275414121	1.799706895819541
11.15142167654066	1.8091913569963667
11.14242043680842	1.8184867731043144
11.133338372285067	1.827594782545412
11.12417920302663	1.8365075307179468
11.11493950958461	1.8452275059765204
11.105617758402767	1.8537589955901843
11.09621355946808	1.8621064193561951
11.08673783732272	1.8702493095731783
11.077179980369525	1.8781236625505344
11.067498282487334	1.8857262903062773
11.057668023860455	1.8930618193767002
11.047673109176078	1.9001366492421454
11.037506541262964	1.9069535402245663
11.02716432697499	1.9135103755398197
11.016637470219404	1.9198143772857175
11.005920766587609	1.9258735864331264
10.995011491627398	1.931696135898904
10.983913100430136	1.9372862801643103
10.972630508357906	1.942643436154194
10.961160697888493	1.947774668571213
10.949503047162134	1.9526876235295325
10.93765841105624	1.9573899121524962
10.925633038370336	1.9618862596233668
10.913436408194611	1.966176150001661
10.901067371306072	1.9702656032402104
10.888526534662795	1.9741613853888518
10.875815671661199	1.9778702562830046
10.862940859748885	1.981397268038791
10.849915226190085	1.9847416555068746
10.836738271118543	1.9879080093815489
10.82341040292145	1.990902134439856
10.809933165465223	1.993729915702618
10.79631095409927	1.9963965104537804
10.782559181262519	1.9989017117524381
10.768678549282502	2.0012487042535962
10.75466886241042	2.0034424044869668
10.74053109090709	2.0054878950999795
10.726267624377746	2.0073901061519224
10.711894499309247	2.0091497978962183
10.697415070317255	2.0107687114026485
10.682828196670272	2.0122508985621046
10.668134033592239	2.0136006949409735
10.653333488631539	2.0148224900423695
10.638439705614603	2.0159183561078735
10.623461169200862	2.0168889676056634
10.6083957066443	2.0177375552757444
10.593242630112115	2.018467776580005
10.578002064395138	2.0190834076902244
10.56268169967697	2.019587407346268
10.547296315208069	2.0199802035238688
10.531843426852667	2.020264108349482
10.516321467138333	2.02044213966795
10.500729767316182	2.0205175085542013
10.485071030915572	2.02049333639659
10.46936361959449	2.0203706680631988
10.453607320439778	2.0201508300718305
10.437799565348216	2.0198361953206083
10.421938827793046	2.019429431537124
10.40602452521848	2.018933324257037
10.390072872285202	2.018349890163468
10.374089639972222	2.0176799191588093
10.358071295225818	2.0169251589359467
10.342015518785207	2.0160877764025176
10.325920729541892	2.015170110996224
10.30979532330934	2.014174593036296
10.29365413278025	2.013102349659849
10.27749315518677	2.0119544688362656
10.26130931445784	2.010732635615363
10.245100351234662	2.009438773607147
10.228867909555802	2.0080750677962933
10.21263135722884	2.0066435469667483
10.196389675219468	2.005144825522652
10.180139009679454	2.0035800980871232
10.163876429293392	2.00195088108838
10.14759982757316	2.000258867872679
10.131325352936242	1.9985066733841237
10.115059816219159	1.9966951347358677
10.0987985543102	1.9948249232790707
10.082537976375667	1.9928971549668357
10.066275181316197	1.9909131578427184
10.050016806174742	1.9888751142708216
10.03377983062048	1.9867850371568319
10.01755974327121	1.984643107783173
10.001352323344115	1.9824500474047135
9.98515410511535	1.9802068491138658
9.9689649801602	1.9779149754416798
9.952804725384494	1.975577407908226
9.936672921732125	1.973194392877894
9.920564831110308	1.9707662836029256
9.904476524687292	1.9682937700403502
9.88840470824638	1.9657777355632782
9.872364205161382	1.9632211801134423
9.856363817179604	1.9606253466206354
9.840398204544663	1.957990148207943
9.824462936629907	1.95531594784335
9.808554202338534	1.9526033390852418
9.79267696883232	1.9498542065268252
9.7768493602271	1.947071448698889
9.761066919326918	1.9442547285175886
9.745324785983929	1.9414040998657869
9.729618748367038	1.938519893791549
9.713947453925268	1.9356029940097148
9.698330863808609	1.932657155107451
9.682769412631147	1.9296825125922787
9.667257850417915	1.9266788058451747
9.651791601993022	1.9236461101779534
9.636366655541782	1.92058470749524
9.620997090530688	1.9174978673741851
9.605691810227622	1.914387133362328
9.590445273683073	1.9112519423506864
9.575252627491295	1.9080921379166542
9.560109534704754	1.9049077870834827
9.54502041053382	1.901700617300306
9.530004352147191	1.898474291515059
9.515056970846333	1.8952280901296061
9.500173016647944	1.8919615512672756
9.485347772396105	1.8886744886292148
9.470580746811914	1.8853676492757232
9.45589061780327	1.8820450874634476
9.441275660410614	1.878706518540421
9.426730600775734	1.875351361590919
9.412250653460543	1.8719793105301759
9.397831809332565	1.8685903166598377
9.383490669476572	1.8651884575200128
9.369233815820026	1.8617749702110917
9.355055711150305	1.8583489531066524
9.3409512910757	1.8549098551378225
9.326915902461122	1.8514573350563877
9.31295871677039	1.847994094518604
9.299092313084238	1.844522869899171
9.285311237195803	1.841042618058555
9.271610355539606	1.8375526554545183
9.257984914594818	1.8340525137925687
9.244437566270841	1.8305435072087122
9.23098644880482	1.8270299335824938
9.217627838797188	1.8235109174561233
9.204356505750882	1.8199855966259568
9.191167563126198	1.8164533448629556
9.178059739967585	1.8129145116346017
9.165051347433874	1.809373798795561
9.152141498182951	1.8058308960889784
9.139324966014135	1.8022848169019943
9.126596816543222	1.7987348190764691
9.113953272752987	1.7951805538293977
9.101410816486439	1.791626610456446
9.088973416423283	1.7880738005809733
9.076635858462208	1.7845209747900068
9.064393145795233	1.7809672500766232
9.052240826355685	1.7774119983054455
9.040192130961755	1.773859183776619
9.028252865139292	1.770310188482422
9.016417938604333	1.7667638171170763
9.004682410421363	1.76321912814176
8.993041572688938	1.7596753497668178
8.981503996960534	1.7561353772337986
8.970081074543083	1.7526022081907398
8.958767921064856	1.7490745310106603
8.947559633345296	1.7455512957984403
8.93645149200441	1.742031627284098
8.925448670368203	1.7385175418726955
8.914564468377428	1.7350127758846756
8.903794527296228	1.731516053994584
8.893134022893868	1.72802625895553
8.88257826815665	1.7245424442339294
8.872130647908325	1.7210661466335637
8.86180486853359	1.717601422603339
8.851597098638953	1.7141470718104346
8.841502626118745	1.7107019328196542

==> anc/Dark_boson_quartic_data/mr_APRUnified_Boson_1400MeV_100_quartic.dat <==
radius(km)	mass(Msun)
53.915351640848336	0.11401837871057412
29.430074612488568	0.13251237586122327
21.380225093555094	0.15656522189982838
17.7178025900525	0.18382909437338255
15.728940437049177	0.2130538172352037
14.52303825469492	0.24350966320536532
13.735396231385666	0.27473756545910877
13.192904889450244	0.3064282636545492
12.804275430183306	0.338351384978093
12.517133755907778	0.3703427291305095
12.299636410627988	0.40232363010594385
12.131705150321647	0.43423025559212663
12.000075765549129	0.46601919903162203
11.895680810910134	0.49764083034262085
11.812094965558407	0.5290595253437529
11.74465519908261	0.5602286707699603
11.689874531511858	0.5911150608732543
11.645130075139244	0.6217004495105991
11.60841905924464	0.6519567797361522
11.57817392090592	0.6818670501053317
11.553169567054443	0.7114147416044663
11.53243181067893	0.7405840765971874
11.515173796688455	0.769360540628875
11.500756910078355	0.7977340541652949
11.488661471080261	0.8256958667944528
11.478466637100976	0.8532409643367481
11.46982753020906	0.8803678011923854
11.462455309449325	0.9070701851793008
11.456108307972608	0.9333429566532235
11.450585476779791	0.9591854254127569
11.445717785740241	0.984597789184468
11.441368342059821	1.0095819195705085
11.43742004607708	1.0341391050956057
11.433772885492052	1.0582703815494572
11.430346688658554	1.0819805112599306
11.427070790808697	1.1052714071489236
11.42388618049124	1.1281457331942937
11.4207435790113	1.1506085211117496
11.417601326517103	1.1726634712873159
11.414424774521954	1.1943146853493871
11.411183360439471	1.215566633619451
11.407854252388471	1.2364252629644408
11.404416806511874	1.2568956889208922
11.400855758653512	1.2769836282337894
11.397157001363356	1.2966938882187256
11.393309733937212	1.316031690936524
11.389304877568142	1.3350027403148286
11.385136255620816	1.3536130755154598
11.380799681196452	1.371867818442572
11.376293226554562	1.3897728442778825
11.371613219783574	1.4073345251631932
11.366756124535362	1.4245591686210035
11.361721901362875	1.441450766898252
11.356512548426211	1.4580146199247372
11.35112807792037	1.4742573820180835
11.34556834642101	1.4901855748258699
11.339835507591209	1.5058039113942043
11.33393429078458	1.5211173156618203
11.327867089795614	1.5361324219749366
11.321635817427872	1.5508556491459096
11.315243169426054	1.565291853856494
11.308694169028136	1.5794433816829565
11.301991716278804	1.5933164330035638
11.295138295719507	1.6069172664601783
11.288136505309607	1.6202517381636408
11.28099174315272	1.6333225135341798
11.273708353057648	1.646134719572133
11.266289438653834	1.6586943703602404
11.258737900668276	1.671007289619084
11.251057788328144	1.6830773334908924
11.243254494904356	1.6949066773124808
11.23533100212419	1.706500931283127
11.227290100422785	1.7178656240194465
11.21913460406419	1.7290059899515813
11.21086975695142	1.7399233465148294
11.202499065097413	1.7506211508969014
11.194024878848484	1.7611046255665481
11.18544959009353	1.7713788564267814
11.176776152211373	1.7814482048854148
11.168010079796982	1.7913145644021764
11.159154483259922	1.800982458209511
11.150211877357608	1.8104566760440484
11.141184675652234	1.8197418486293557
11.132084901595432	1.8288117877284966
11.122893410963018	1.8375862443184765
11.113560308291419	1.8460611786495613
11.104056806796356	1.8542420070194734
11.094364526373367	1.8621361519897477
11.084604994345	1.869407740401015
11.074563648594587	1.875581697638713
11.063922251773045	1.8806892114707319
11.052526617737204	1.8847954418976258
11.04029795201812	1.8879716325226499
11.027241270532558	1.8902655631173355
11.013366159568148	1.8917103462017906
10.998654685691896	1.8923707590989844
10.983112356982042	1.8923104232394172
10.966756589386604	1.8915884982398732
10.949664879489783	1.8902548712967842
10.931911832933379	1.8883426635822438
10.91350146948646	1.8858923161193901
10.894449535049496	1.8829454287741616
10.87477670777131	1.8795413596181965
10.854557903680764	1.8757217816635505
10.833893702861953	1.871519101910063
10.812782617677257	1.866955143170559
10.791230755444667	1.8620547766028093
10.769248446532334	1.8568425965794404
10.746886188282055	1.8513492365743913
10.724263433912876	1.8456101788409702
10.701375397241296	1.839635740427071
10.678216885070057	1.833439031173
10.654787254290103	1.8270342211665633
10.63110923845588	1.8204404665875578
10.607308395677958	1.8136959723783297
10.583387056973002	1.806806546171636
10.559331003482987	1.799777178072694
10.535130793520452	1.7926147410542168
10.510786079860228	1.7853285003050037
10.486410551824813	1.777955181759428
10.462028107205326	1.7705029902607423
10.43761799460084	1.7629711918666826
10.413164226536457	1.7553614819372438
10.388654033839426	1.747676732342938
10.364164936384828	1.739944500258121
10.33975692007907	1.7321821533090187
10.315405068544319	1.7243849127423256
10.291088881220064	1.7165508079282288
10.266791049845274	1.7086793216973182
10.242542438856972	1.7007841966164308
10.218437277423057	1.6928937101526291
10.194454433879661	1.6850019582973004
10.170570508658416	1.6771043441924987
10.146765084877442	1.66919789338116
10.123035099551796	1.6612852999090448
10.099480271843056	1.6533981935497124
10.076100300556533	1.645535449639129
10.052870225962177	1.637690578430713
10.029767643027125	1.62985880978324
10.006773410228917	1.6220368434930121
9.983959057992493	1.6142490479868694
9.961360340551346	1.6065050150676734
9.938952056498701	1.5987969672303393
9.916710815911463	1.5911188799255684
9.894615243641386	1.5834659165931784
9.872688926023892	1.5758477440816792
9.85100598442899	1.5682869759870286
9.829545764825387	1.560776111803203
9.808284736626723	1.5533082765419146
9.787200946374004	1.5458777710646738
9.766286386574318	1.5384838479845016
9.745620307359658	1.5311523409827776
9.725202546793785	1.5238814963273837
9.705010226655384	1.5166639014069758
9.685021401392824	1.5094932675767736
9.665215805368003	1.5023643043377568
9.645643716905097	1.4952947324118815
9.626339432147654	1.488294014253906
9.607281638839234	1.4813544815641
9.588448944635608	1.4744694885069143
9.569820903392785	1.467633227213972
9.551407039096656	1.4608502461810882
9.533269961648484	1.4541405337391495
9.515395580413612	1.447498015228605
9.497763589019582	1.4409158967288909
9.480354084187045	1.4343881438976158
9.46315519187004	1.4279118883032924
9.446226113983226	1.4215074252664965
9.429571530694398	1.4151745542150602
9.413172751109723	1.4089065229864766
9.397010766166472	1.402697222982747
9.381067114541564	1.3965411507102161
9.365373009455912	1.3904501221470582
9.349961380600732	1.3844339276536608
9.33481594422464	1.3784860345072087
9.319918937586579	1.372600375527577
9.305252688701426	1.3667714049907753
9.290819119619487	1.3610009112430672
9.276667294198456	1.355305582326241
9.262788731935338	1.3496810053984472
9.249167252560499	1.3441212777100189
9.235786215785042	1.3386209143007666
9.222633374441388	1.3331764412073952
9.209750754284403	1.327803462614693
9.197145393293972	1.3225028553893934
9.18480308573278	1.3172689989223085
9.172708438464719	1.3120965532347173
9.160845976476953	1.3069805423641685
9.149236491039279	1.3019297582464284
9.137905357626861	1.2969522629335761
9.126840858069531	1.2920428492993348
9.116029039234272	1.2871963935037598
9.105455462155586	1.2824080492042822
9.095118947905496	1.2776785164038365
9.08505495782824	1.2730210627621823
9.07525853812466	1.268432478025209
9.065717486767692	1.2639079374868805
9.056418586725169	1.259442784881822
9.047353710912812	1.2550348609147333
9.038553309522012	1.2506966471755474
9.030019043729382	1.246427371832123
9.021740284470138	1.2422225441546584
9.013704972902676	1.2380777388910267
9.005900886085104	1.2339888461591653
8.998344863238007	1.2299641521644078
8.991051255877933	1.2260083262539172
8.984011805492164	1.2221173440311603
8.97721593260822	1.2182870616306023
8.970652280015335	1.2145134460125901
8.96432557756917	1.2108000658009925
8.958255452422982	1.2071548191811654
8.952435979571973	1.203574260940039
8.94685790177227	1.200054543937685
8.94151090917331	1.1965918590673663
8.93639100329246	1.193185928871417
8.931517902481868	1.1898461965208447
8.926890131707314	1.1865708040257523
8.92249995822376	1.1833562470584584
8.918338221230627	1.1801989668473507
8.914397610397625	1.1770969087740086
8.91069291512201	1.1740586081954005
8.907226640592032	1.1710840182436677
8.903992492523892	1.1681699845044111
8.900982405853057	1.1653132068214205
8.898187954759047	1.162510709156608
8.89561678741612	1.159768753433496
8.893275186897581	1.1570895787503759
8.891158453707732	1.1544704278040097
8.889259669717125	1.1519082809054344
8.887571039702996	1.1494001725703886
8.886095771627797	1.1469507248748738
8.884840459158774	1.1445629595996065
8.883801532962526	1.142234445629291
8.88297299581016	1.139962416562789
8.882347789622283	1.1377440377004493
8.881924050886443	1.1355813703069926
8.88170863790337	1.133479067343921
8.881699641407536	1.1314351565979555
8.881892158739154	1.1294471586393575
8.88228004344191	1.1275124698259595
8.882859209371622	1.1256317812963446
8.883634385690971	1.1238098888011527
8.884604887774417	1.1220452887700467
8.88576670300876	1.1203357610828086
8.88711447624633	1.1186789197673321
8.888643149812507	1.117074807457613
8.890354979335031	1.1155278620306215
8.892250092003918	1.1140369557089653
8.89432524124403	1.112600105199166

==> anc/Dark_boson_quartic_data/mr_APRUnified_Boson_mn_1000_quartic.dat <==
radius(km)	mass(Msun)
2118.0238009917257	0.9656418100434889
739.5250091202865	0.8390707114277863
482.20042772533577	0.6835134323872365
786.7028585152248	0.6132187043393111
96.89032199048734	0.10559007695635403
38.73662217406711	0.11843749326650888
24.658967144460036	0.1390779217482445
19.13982372632502	0.1641689067370391
16.399544742772086	0.19188833318729207
14.832271392170394	0.2212062924854759
13.848695857512741	0.25150126490249775
13.190031275766348	0.28237255482856616
12.727416776412724	0.31354526320652126
12.39051039227076	0.34480401277272965
12.137741738683399	0.3760284396864751
11.943557612202632	0.4071453320642039
11.791506211043494	0.4381040211330339
11.670610586650378	0.4688536948040915
11.573220253563559	0.49935505413293885
11.49388932365705	0.5295642897201146
11.428600899784122	0.559441947589928
11.374346945718496	0.5889661346255618
11.328865338237971	0.6181130095685371
11.290402408172218	0.6468599040320817
11.257593239517956	0.6751936178608102
11.22936343591197	0.7031003646003551
11.204853135126601	0.7305659256336456
11.183367047190334	0.7575788972905024
11.1643437071648	0.7841316819027021
11.147327963525772	0.810221002995591
11.131947871952343	0.8358449286473625
11.117897685920568	0.8609996002235281
11.104922023786784	0.8856818786972833
11.092807399973443	0.9098908937465403
11.081376020488499	0.9336278488351084
11.070483221043645	0.9568964995251948
11.060006621610615	0.9796983751697296
11.049842753424079	1.0020368425994404
11.039906964288003	1.023916600617915
11.030127090158237	1.0453414978477715
11.02044220573398	1.0663155930291526
11.010801481786395	1.0868438258095792
11.001162353041023	1.1069325620990482
10.991489487352034	1.1265854917268783
10.981752210893385	1.1458095650062459
10.971926622719815	1.1646103947727644
10.961992518374304	1.1829949057908704
10.951933683073875	1.200969309907748
10.941737027255382	1.2185392984600671
10.931390971509378	1.2357115650581039
10.92088751434635	1.252491828423225
10.91021956842123	1.268887813001755
10.899384173822211	1.2849017102025952
10.888376338726275	1.3005409322788437
10.877192349195063	1.3158163440608053
10.865830942797807	1.3307377622486714
10.854296075604102	1.345303394093549
10.842585934731781	1.359519611050339
10.830699606607396	1.3733969963694637
10.8186382753357	1.3869454516110984
10.806409015534156	1.4001641430653993
10.794012694398665	1.4130583427098107
10.781449902930882	1.4256381500525077
10.768722817267006	1.4379134237178934
10.75583969923188	1.4498848827621302
10.742803766595923	1.46155377790335
10.72961502088669	1.4729295713113757
10.716275445866799	1.4840216265158908
10.702791181880514	1.4948351563555264
10.689170356896222	1.5053681343353835
10.675412752262769	1.5156286682702484
10.661519976822841	1.525625534845452
10.647495429916981	1.5353666845747302
10.63335044045645	1.5448498402883728
10.61908623746382	1.554079032381261
10.6047031073373	1.5630623446898297
10.590202844354602	1.5718077819267475
10.575592616047189	1.5803189918650484
10.560881265714894	1.5885934440402485
10.546067245969521	1.5966379344111215
10.531150976487671	1.604459867947283
10.516134308544487	1.612066371057314
10.501028766287265	1.6194567572543357
10.485837056986451	1.6266332217159782
10.470558362245987	1.6336024696391822
10.455193368725178	1.6403712404454924
10.439745666753272	1.646944920143306
10.424228150648363	1.6533206870901287
10.408639822074285	1.6595024002213024
10.392979519397011	1.6654961055812003
10.377247407148554	1.6713078822459642
10.361449012928794	1.6769412803643886
10.345595485022253	1.68239408759853
10.329684288324408	1.6876709009485618
10.31371416898994	1.6927772078239132
10.297684989399647	1.6977185109341555
10.281604446821726	1.7024968897176795
10.265481786970089	1.707110808089754
10.249313668610107	1.711564723431354
10.233098479437372	1.7158635701921645
10.216835640307103	1.7200123124974354
10.200534331235742	1.724012210483277
10.18420202547886	1.7278625215423653
10.167835120143089	1.7315673404034082
10.15143172027536	1.735131103387063
10.134990884637169	1.7385582872220746
10.11852242891818	1.741849911037062
10.102033317797911	1.7450055054433147
10.085519688186993	1.748028695900153
10.068979298628152	1.7509234433139902
10.052410821751096	1.7536937699178043
10.035823649447664	1.7563408506979235
10.019225869119403	1.7588639758576083
10.002613121366572	1.7612662392316556
9.985982662308624	1.7635511371678003
9.96933267814683	1.7657222627682172
9.952671012166233	1.7677811880739764
9.936007442244893	1.7697271524328073
9.919337375035314	1.7715627591777294
9.902657679355944	1.7732910926050542
9.885966149897408	1.7749153628243084
9.86926851809704	1.7764375267360457
9.852576997052202	1.7778567957303995
9.835887005479893	1.7791752199093072
9.819194981194327	1.7803954817817846
9.802498309195318	1.7815204255989754
9.785800190351829	1.7825522809230179
9.769114906989497	1.7834905336920075
9.752438542910705	1.7843366896884985
9.73576716587041	1.7850930590044674
9.719097806390472	1.7857621500587781
9.702431100347162	1.7863462912707782
9.685782672183397	1.7868454639987428
9.66915026211399	1.7872606281068393
9.652529564500107	1.7875937276416836
9.635917267136962	1.7878469488649424
9.619311763630725	1.7880225315587317
9.602728479080824	1.7881210996005066
9.586168419476179	1.7881430928517055
9.569626808290138	1.7880900656302219
9.553099934463201	1.787963880208855
9.536584848775426	1.7877665329352421
9.520093740128459	1.7874993040594982
9.503632628132287	1.7871624138398108
9.48719631145247	1.7867570381786726
9.470780732795113	1.786284738622284
9.454382566608114	1.785747242541713
9.438008524617603	1.7851461821592152
9.42167067174538	1.7844819799151037
9.4053637576813	1.783755412514084
9.389083403727735	1.7829677499334904
9.372825986929389	1.7821204624284441
9.35659338602279	1.7812151887338061
9.34040156857534	1.7802528823196855
9.32424687297199	1.7792339582047254
9.308124582225643	1.7781593874535533
9.292030770113193	1.7770303862357695
9.27596375578293	1.7758483721037521
9.259940008315779	1.774614892215067
9.243959582719997	1.773330209742552
9.228017414113767	1.7719949883570698
9.212109274527727	1.7706101933254004
9.196231644852169	1.7691769536213908
9.180397496587599	1.7676971313800294
9.164612784751531	1.7661712331400483
9.148872104292163	1.7645996047568204
9.133170943476472	1.7629829674845274
9.117505404709815	1.7613222269677298
9.101882181022232	1.7596190665138647
9.08631364567641	1.7578746854240257
9.070794476101968	1.7560891526794564
9.055319958271971	1.7542629707364077
9.039885996443987	1.7523968515982316
9.024494031301058	1.7504920867864608
9.009160635648227	1.7485506379713032
8.99388235010074	1.7465724383460688
8.978654208972783	1.7445577441974518
8.96347188190663	1.7425070611092859
8.948333299298877	1.7404212410938322
8.933255069965169	1.738302717232183
8.918237431633043	1.7361516236711623
8.90327522136536	1.733967987049907
8.888363919422568	1.7317521221719925
8.87349968713755	1.729504534412355
8.858695824136127	1.727227661579845
8.843957964363103	1.7249222397268846
8.82928077301059	1.7225880589382476
8.814659562595214	1.7202252489331629
8.800090134501852	1.7178341229544014
8.785579889850881	1.715416564828009
8.771140465687196	1.7129742837958666
8.756766597672168	1.710506870832717
8.742453493201095	1.7080142898029482
8.72819683328426	1.705496707246763
8.713998733927511	1.7029553095750918
8.69987588709249	1.7003928192177895
8.68582460835054	1.6978087831984314
8.671839889679267	1.695202942216646
8.6579172001786	1.6925752738705269
8.644056233133343	1.6899265357488344
8.630272647456975	1.6872596310250068
8.616564031758893	1.6845742801419847
8.602925456618935	1.6818701533128109
8.589352424259276	1.679147148806168
8.575842010106273	1.6764055299424225
8.562410309586955	1.6736486063229
8.549059341868057	1.6708766730908917
8.535784045362195	1.668089175937265
8.522579771209989	1.6652858337244252
8.509442623047553	1.662466609749824
8.496385806494876	1.659634532192881
8.483413637835284	1.6567903704617013
8.47052111156236	1.6539334782672939
8.457703585279784	1.6510634835946487
8.444956752508286	1.6481801795580375
8.432290451905198	1.6452861362578433
8.419713416203274	1.642383037918858
8.407220666094945	1.639470083894577
8.394807527340001	1.6365467765409996
8.382469634893138	1.633612793256853
8.370213678137617	1.6306701529383536
8.358050659656067	1.6277211683134354
8.345975829951762	1.624764975345962
8.333984548083668	1.6218009908972228
8.322072449692504	1.6188288072684704
8.31024344134618	1.615849898637599
8.298511174630187	1.612867320783148
8.286871561310136	1.60988020526576
8.275319971921027	1.606887857868833
8.26385201723226	1.6038897674023898
8.252471035522218	1.6008872850331513
8.241189582264143	1.597883391780263
8.230003678777537	1.5948772158772417
8.218908794144074	1.5918680307940931
8.207900605022754	1.588855279815008
8.196980917499781	1.585839975241653
8.18616377726755	1.582825627372924
8.17544602501928	1.5798114410994908
8.164823204131531	1.5767966057237053
8.154291019876094	1.5737804819637529
8.143850789602851	1.570763947966764
8.133516059218044	1.5677505508758258
8.123283902066047	1.5647395030130828
8.113149955042525	1.561729946821195
8.10310998230359	1.5587211890242565
8.093165634391406	1.5557141930296796
8.083329613657021	1.5527124157205907
8.073598863294025	1.5497150048991417
8.063969130519345	1.5467210745669266

==> anc/Dark_boson_quartic_data/mr_APRUnified_Boson_mn_100_quartic.dat <==
radius(km)	mass(Msun)
1919.7972030097076	0.9676620786721529
713.6542194564923	0.8298289884738145
516.4274235341662	0.6927654651533017
916.4112574618541	0.6952167986511588
123.57629895160743	0.08498993094032409
38.82817455760379	0.09663308147782193
24.06648534613819	0.11132436149155964
18.097503294010885	0.12986843131950138
15.129614655852425	0.1509656325659565
13.442696352444566	0.17358290054400635
12.388308133939862	0.1970451241714835
11.681339228519478	0.22091678247017202
11.181114232468916	0.2449097931616468
10.811750519256522	0.2688268897934101
10.529360456777736	0.29251968307626136
10.306880067243652	0.315906348995377
10.12709982261814	0.3389355495966111
9.978620364243241	0.3615726864906179
9.853656268300247	0.3837872486210818
9.74668566715166	0.40555770827112597
9.653723130765512	0.4268624216201579
9.57180019582868	0.44768399537714
9.49866956396294	0.4680149502113623
9.432625590806028	0.48784841621251235
9.372338675238716	0.5071794192723748
9.316765347137295	0.5260076318386332
9.265081211481165	0.5443327739923605
9.216626823913883	0.5621545229546744
9.170866480847108	0.5794754508998382
9.127361461153738	0.5963009678688685
9.085756762440004	0.6126360696481934
9.04576327534334	0.6284861928503392
9.007137384518828	0.6438601289914897
8.969678239440043	0.6587636776045339
8.933222079916401	0.673202220492584
8.897623381716588	0.6871870652949326
8.862764309003541	0.7007262056763175
8.828551828941071	0.7138262471638761
8.794895193929074	0.7264996305764135
8.761728426395884	0.7387523979545463
8.728991979359444	0.7505951870587034
8.69663133793392	0.7620372374153599
8.664610692158412	0.7730850860882769
8.632884558738773	0.783751843591031
8.60143055445125	0.7940418946489637
8.5702154515075	0.8039681377797075
8.539220442590524	0.8135364258010612
8.508426097303927	0.8227574042013035
8.477813655516698	0.8316391095271813
8.447375659270982	0.8401891631116077
8.417092477948701	0.848417485408513
8.38696401206527	0.8563298458048335
8.35697242795134	0.8639368779350691
8.327136261250471	0.8712365450855474
8.297431202279913	0.8782385072509648
8.26783119182829	0.8849602674097229
8.238326756316383	0.8914169163083204
8.208965896202072	0.8975997377863703
8.179728773000306	0.9035152485896351
8.15059040069713	0.9091785704330254
8.12153944835013	0.9146036794245036
8.092625381734027	0.9197842421056326
8.06383601442102	0.9247241000111962
8.035146577679086	0.9294363521079791
8.006541606407495	0.9339341837203523
7.978063209356714	0.9382162537435905
7.949719327841406	0.9422811831961195
7.921483219269107	0.946139958285246
7.89333752853735	0.9498041670474225
7.865298586467729	0.9532793583430126
7.837406274327836	0.9565598612292426
7.809633719840957	0.9596537226099856
7.781961422716635	0.9625709007389718
7.754381434621462	0.9653205899231816
7.726947767025027	0.9678990911441241
7.69965085025201	0.9703088185076776
7.6724679600948535	0.9725579352615799
7.645382925471001	0.9746551072831885
7.618415431129289	0.9766045248603572
7.591604481034397	0.978402611232818
7.564924675045083	0.9800549603303849
7.538356813288273	0.9815687837170499
7.511888694212313	0.9829513730910497
7.4855696657443715	0.9842023463897975
7.459401687971915	0.9853220749179137
7.433362040518892	0.9863160509067738
7.407433699332385	0.987190524852012
7.381615515755764	0.9879510441565368
7.355961247259554	0.9885961252487856
7.330456135466397	0.9891277443706901
7.305079680821105	0.9895506526555087
7.279815905930188	0.9898701647580118
7.254676607516459	0.9900903671314457
7.229706893970991	0.9902102164903778
7.204885658914123	0.9902320653585284
7.180193911299672	0.9901599427438237
7.155616409076734	0.9899983416674
7.131175616401722	0.9897505696472103
7.106906300773159	0.9894162102489087
7.082786272531694	0.9889973293152419
7.05879747248676	0.9884972505226445
7.034925078947478	0.9879197237939309
7.011198448440116	0.9872678327609891
6.987643962702434	0.9865416217108477
6.96424015334547	0.9857426961051664
6.940969638797014	0.9848737356606843
6.917817890247881	0.983937830331412
6.894815948661728	0.9829381862191173
6.871987386478211	0.9818751649302114
6.849311686882677	0.980749837963687
6.8267719249552785	0.979564282700204
6.804353738080453	0.9783209907309115
6.782084370903141	0.977023318677021
6.759990550587096	0.9756720669768219
6.738052514826796	0.9742677354228261
6.716253634608119	0.9728118340379002
6.694579617208738	0.971306306053913
6.673051241426374	0.9697544593969281
6.651700230720506	0.9681577602690776
6.630507900092329	0.9665161938670085
6.609457912828822	0.964830761519514
6.588536063679295	0.9631029175128092
6.5677548188688295	0.9613356433732306
6.547151962157783	0.9595313263239309
6.5267108756121495	0.9576895188839479
6.506415493526774	0.955810749675225
6.486251696707585	0.9538960259390593
6.466223577289183	0.9519477513706219
6.4463731724057824	0.9499693157516769
6.4266875572608555	0.9479600388696745
6.407150969406465	0.9459200176053659
6.387749412018913	0.9438498558298992
6.368479290770765	0.9417511997111172
6.349383767785326	0.9396283351035475
6.330456144471922	0.9374806794851829
6.311680990586887	0.9353079225690117
6.293044455737178	0.9331102959231726
6.274536995605614	0.9308886416082439
6.256197438216807	0.9286476749527286
6.238028987729339	0.9263874719953545
6.220016593318381	0.9241073245686653
6.20214658063643	0.9218071160385096
6.184406706480731	0.9194870869039622
6.166824739125237	0.9171514698258615
6.149416726355629	0.9148016945423051
6.132168114858595	0.912436677829844
6.115065479847841	0.910055988951786
6.098096522932756	0.9076595553348893
6.081273697393802	0.9052502000297009
6.06462652286067	0.9028312790824938
6.048141924780299	0.9004014360508518
6.031806800824725	0.8979599513789508
6.015609026142427	0.8955064870391866
5.99954888017542	0.8930424147536372
5.983662196525044	0.8905725239827884
5.967941132895817	0.8880957071770645
5.952372991444689	0.88561097382884
5.936945876389248	0.8831177413236349
5.9216523115505915	0.8806162067684665
5.9065258011564525	0.8781115781268201
5.891567645412136	0.8756037185340806
5.876765664687227	0.8730913846939993
5.86210826124792	0.870573772108466
5.847584789348527	0.8680503926549196
5.833218545588749	0.8655255797001618
5.81902285269152	0.8630009332197309
5.804986202936357	0.8604749775050933
5.791097379189721	0.8579467119183737
5.777345750772443	0.8554154261681037
5.763741029903223	0.8528836433819361
5.750307829879918	0.8503550387240285
5.737036113440485	0.8478280246054352
5.723915126589874	0.8453014320591388
5.710934548006066	0.8427743908933171
5.698093589387588	0.840247759552943
5.685421599117173	0.8377265518242168
5.6729133149115505	0.835209647028805
5.660558541248711	0.8326957201085508
5.648347323898635	0.8301837553273607
5.63627303485337	0.8276734901638282
5.62436225250273	0.8251700589923695
5.6126168652938935	0.8226734037482584
5.601027340727937	0.8201820702189236
5.589584155676454	0.8176949208276889
5.578278382018479	0.8152110947046728
5.567128649256975	0.8127347623614715
5.556145473300215	0.810267468771701
5.545320115329531	0.80780765187288
5.534643547796422	0.8053540727032756
5.5241069298202605	0.802905712006134
5.513718649723845	0.8004650119291744
5.503497350683688	0.7980353729745774
5.493435497442065	0.795615197129792
5.4835246154933275	0.7932031635019756
5.473756269468445	0.7907981681412264
5.464130212822409	0.788400959525349
5.454668752739574	0.7860161939158786
5.445367830122683	0.7836427200902274
5.436219623442059	0.7812791503603759
5.42721616583576	0.7789243104488264
5.418354597611831	0.7765783229537452
5.409655790085461	0.7742459231866756
5.401117956546926	0.7719263385550097
5.392733865673667	0.7696181580865775
5.3844960071841985	0.7673201701407741
5.37639823254717	0.7650316481939218
5.368457787675057	0.7627570616892142
5.36067858693807	0.7604968377029332
5.353054210876297	0.7582495325051423
5.345577702284594	0.756013892321936
5.338242428189496	0.7537889217009857
5.331061476453857	0.7515784254172552
5.324041448719707	0.7493835491907067
5.317176619639726	0.7472028550614573
5.310460545296165	0.7450350766067155
5.303886627607548	0.7428790878290431
5.2974625411474605	0.7407376011132325
5.291198596637983	0.7386129141938246
5.285089922389117	0.7365036038337781
5.279130646380879	0.7344083982366764
5.273314629865175	0.7323261544919127
5.267645907707191	0.7302587380585865
5.26213607019735	0.7282090947542339
5.256781143615093	0.7261758736278731
5.251575799925595	0.7241578130036123
5.246514351310822	0.7221537668433493
5.2415976032184295	0.7201647489214349
5.236837539692378	0.718194235029785
5.232231471611053	0.7162410723046377
5.227774649395338	0.7143040199401863
5.223461858508212	0.7123819388934031
5.219293500977131	0.7104757548076627
5.215280138001045	0.7085887859931957
5.211419498772587	0.7067199301365595
5.207707287215972	0.7048679795891747
5.204138701602709	0.7030318146083133
5.200712604499882	0.7012118831013966
5.197438725195907	0.6994116911617811
5.194315881293205	0.6976303609750723
5.191340329636657	0.6958667215740206
5.188507729922634	0.6941196744333807
5.1858165689392735	0.6923895384901437
5.1832750411174855	0.6906796536599734
5.180882372257692	0.6889892236291898
5.178635264128551	0.6873171219338876
5.176529783114897	0.6856622806369022
5.1745645028255955	0.6840250985661138
5.172746154847104	0.6824086725594181
5.171074059560875	0.680812195709152
5.1695453014710235	0.6792345890914872

==> anc/Dark_boson_quartic_data/mr_HSDD2_Boson_1400MeV_1000_quartic.dat <==
radius(km)	mass(Msun)
1263.6511526788295	0.6753039513724102
25.878214840974525	0.12850456200620888
15.927114871100489	0.21863977241414206
13.998018303274335	0.31797012608659403
13.347270141757868	0.42172484926113357
13.100245159040739	0.5266000972570802
13.014920883172607	0.630516663156394
13.00169066614965	0.7322085071739686
13.021312699223385	0.8308359937197815
13.055090218560835	0.925801160710671
13.09357428684668	1.0169318335805502
13.131659519106575	1.1039790671679577
13.166749634317314	1.1869496408320641
13.19758964520351	1.2658635338897573
13.223453571973696	1.3407718377140772
13.2442563433055	1.4117749095381138
13.260040580475296	1.479033686394051
13.270956251504872	1.542669672077826
13.277272513758051	1.6027750870716062
13.279294534174037	1.659564939084484
13.277328628741017	1.7132224364987039
13.271650069604043	1.763777317911759
13.262543266647883	1.8114160170841758
13.250297225920292	1.8563461263975327
13.235187821441244	1.8987012079160965
13.217435043436465	1.938492486582174
13.197242471745383	1.9758997678250496
13.174822647471519	2.011101607722498
13.150387555033594	2.044232570306823
13.124131578424235	2.075276960628088
13.096173664327276	2.1043621716176903
13.066650702240791	2.131637064956768
13.035700722927066	2.157237691778305
13.003488936415943	2.1808362810477506
12.969563604379864	2.201960726648126
12.933614457785474	2.2207900721131115
12.895602456742937	2.2375347507453673
12.855596735179658	2.252394475336382
12.813951163761628	2.2652343229672325
12.770544101765667	2.2759507688178853
12.725250315036	2.2847308806848274
12.678095763374488	2.291770969306994
12.62916789380411	2.297254293852683
12.578823555215381	2.3012708557338986
12.527339583430255	2.3038048777653843
12.474637307969227	2.304978012539967
12.420732580155297	2.304926361510385
12.365680182304127	2.30377891863088
12.309627639919896	2.3016504957762645
12.253174433861323	2.2985696411443217
12.1962788756658	2.2945617470240927
12.138857559664899	2.289700204169491
12.080883694778084	2.2840656405420616
12.02235937210283	2.2777365020822784
11.963548737183329	2.2707968989856813
11.905005940758107	2.2632853676516667
11.84656800091953	2.2552076027272707
11.788118420627649	2.246599297476164
11.729586665761916	2.237504623653104
11.670929766957565	2.2279693036581856
11.612465346494265	2.2180749713552466
11.554715541500634	2.207877224120753
11.497482727682705	2.197357977336298
11.44062079839764	2.1865258593276087
11.38402524239062	2.175399797890614
11.327619062218282	2.164002905564036
11.27163880843749	2.1524063913729
11.216686294785807	2.140700954371783
11.162576039613173	2.128852188300836
11.109139721987834	2.1168480724619636
11.056247509913112	2.1046887082618215
11.003796883597214	2.092380371508704
10.951847302891629	2.079961364072819
10.901092160466838	2.067568998360514
10.851449031391578	2.0551734842476117
10.80273576053413	2.0427459597951216
10.754804644222988	2.030271541390983
10.707534341261347	2.0177431465100653
10.660835619536385	2.0051613645030635
10.615267967984439	1.9926668642798144
10.571037760198012	1.9802879136365714
10.527960725115785	1.9679811349154888
10.485879006530283	1.955719182999958
10.444658594306489	1.9434839046332821
10.404185306573835	1.9312631045898725
10.364578959700681	1.9191057047417028
10.32642426587697	1.9071549071584755
10.28961239130583	1.895369559496469
10.253985720143053	1.883711869699195
10.219404496184133	1.8721543724922776
10.185746529229235	1.8606765195234214
10.152908374873595	1.8492637485327788
10.121293051693375	1.8380461189296282
10.091156867950906	1.8270793803866785
10.062361789386467	1.816317704318224
10.034771956947365	1.8057260813532696
10.008263629025873	1.7952770142697947
9.982726154448258	1.7849485374468084
9.958119191955134	1.7747436336670823
9.934900411361497	1.7648179329099947
9.913118892374653	1.7551686740755479
9.892659734023644	1.7457559245193432
9.873406908417081	1.736546940710362
9.855252024030847	1.7275146992104968
9.83809618440058	1.7186367035901426
9.821960834407268	1.7099403896552456
9.807207994590984	1.7015636699268795
9.793821054636561	1.693483119389807
9.78170781951802	1.6856635679555605
9.770771275975008	1.6780746821906212
9.76091819735655	1.6706905015196487
9.75206172896083	1.6634887681291826
9.744236725898315	1.6565122155598393
9.737682530839432	1.6498701760457848
9.732378527498176	1.64353660335902
9.728254857068942	1.6374809320422081
9.725233160029028	1.6316755894057202
9.723235391988423	1.6260962335552447
9.72218703375285	1.6207214772827063
9.722086121088015	1.6155938737064104
9.723065738631764	1.6107982604600057
9.725122707362791	1.6063132792656567
9.72820936016867	1.6021131488718685
9.732266021762584	1.5981734548349804
9.737230149351088	1.5944719563091245
9.743040087789621	1.590988647745607
9.749634170810932	1.5877522751540767
9.757051509702817	1.5848290810468704
9.765311828798247	1.5822050162314012
9.774389855449831	1.5798594050672552
9.784245149381587	1.5777713993490667
9.794831541431591	1.5759213023598324
9.80610133287298	1.5742909350747305
9.817947023120627	1.5728890790120302
9.830308103045233	1.5717635068902729
9.843226083237736	1.5709087053183868
9.85669851277251	1.5703095292140268
9.870705187931103	1.5699491613118748
9.88521772380753	1.5698109306494716
9.900204050701795	1.569878965825906
9.915550627105134	1.5701451707664615
9.931088713643103	1.570632590142605
9.946871543867893	1.5713444012464943
9.962919442918157	1.5722715126204747
9.979233241213468	1.5734017010328936
9.995803657742226	1.5747219121629166
10.012615886905273	1.5762191781667105
10.029591689929692	1.577878173154845
10.046471110425077	1.5796906873453749
10.063293202867643	1.5816654511251578
10.08009931339066	1.5837999566181966
10.096910746043235	1.58608717912777
10.113737440886094	1.5885183416450104
10.130582377621945	1.5910840596363034
10.14742092272827	1.5937718566882328
10.163965046112898	1.5965452174239854
10.180196204283906	1.5994088336311036
10.196172092037427	1.602367084680881
10.211931539582345	1.605418589266009
10.22750167930694	1.6085593879645481
10.242901802577885	1.61178427638078
10.2581452499927	1.6150873824933036
10.273019199168365	1.6184242146416323
10.287397900095513	1.6217777968880194
10.301347135504962	1.6251591607363154
10.314917666279909	1.6285725667896052
10.328149462077567	1.6320190502005758
10.34107453934412	1.635497855562
10.353718940411552	1.639007196589608
10.366006400745265	1.6425211975694207
10.377717870593637	1.6459895135911882
10.388900514927666	1.6494249313710445
10.399609339613548	1.6528366730674993
10.409891102711889	1.6562303813267594
10.419785469439242	1.6596095269396727
10.429326280474562	1.6629761790132023
10.438523233944688	1.66632522418736
10.44718471782243	1.669595272776953
10.455291148398345	1.6727842801054105
10.462892813127521	1.6759049547184894
10.470036500688021	1.6789665468992145
10.47676389137102	1.6819760083570041
10.48311176331878	1.6849386719768116
10.489112555007308	1.687858699890135
10.494696248738212	1.6907009225361123
10.499764181578374	1.693430727151792
10.504351381359283	1.6960618464608597
10.50849804256958	1.6986056036560158
10.512242486711987	1.701071255201521
10.515619831276897	1.703466441399732
10.518661833687867	1.7057975400226695
10.521381062325432	1.7080605348627251
10.523692143354616	1.71020753729765
10.525590043864952	1.7122409032984942
10.527102269737902	1.714172069932658
10.528259177194997	1.7160111526076887
10.52909035066313	1.717766925507943
10.529623502748755	1.7194469902170595
10.52988416624098	1.7210579402533803
10.529865244261604	1.7225763534133125
10.52953340638616	1.7239813045563583
10.528897395907316	1.725281889964873
10.527975977539866	1.7264875152019779
10.52679027075053	1.7276068516599594
10.52536141770741	1.7286476907864874
10.523709672652663	1.7296169820152998
10.521856575397678	1.7305163031033748
10.519809880560986	1.731320959744282
10.517557374192291	1.7320301984780955
10.515103541459615	1.7326510874426995
10.512459107493585	1.7331910123163365
10.509637006642613	1.733656987572075
10.506650762267041	1.734055477258256
10.50351373269729	1.73439236922455
10.500264707780886	1.7346636789215506
10.496916851784492	1.7348580418454294
10.49345806793524	1.7349782516340153
10.489887750573335	1.7350293382355249
10.486209866421538	1.7350167106531442
10.482430514861058	1.734945654681022
10.478556761341588	1.7348211542446441
10.474603011468655	1.7346477180691788
10.470634047798281	1.7344234428300296
10.466643809516224	1.734144906444932
10.46262037296286	1.7338138001792502
10.458558840324523	1.7334332747396057
10.454457911251167	1.7330069097106116
10.450318320866705	1.7325383348199561
10.446141985692467	1.7320310658567744
10.4419629746994	1.731490654639315
10.437841264980648	1.7309197187592584
10.433758339345546	1.7303157500960515
10.429701434789461	1.729679166110094
10.42566257132903	1.7290114954440217
10.42163667795982	1.7283147242035766
10.417620572304228	1.7275910063722602
10.41361303349555	1.7268426386244105
10.409679124904967	1.7260806561439332
10.405844169699126	1.7253065660581681
10.40208965339042	1.7245177002392802
10.398402364050634	1.7237133828029378
10.39477248459241	1.722893833182526
10.391192552244068	1.7220597317515856
10.387656795876843	1.7212120002670324
10.384170972766302	1.7203538718647984
10.380807120917673	1.7195001488797372
10.377564278169029	1.7186491010017924
10.374426370847111	1.717797896554587
10.371380445026233	1.7169450386159737
10.368415968943808	1.7160897651204068
10.365524282276688	1.715231756977761

==> anc/Dark_boson_quartic_data/mr_HSDD2_Boson_1400MeV_100_quartic.dat <==
radius(km)	mass(Msun)
1263.6511526788295	0.6753039513724102
25.70980942373559	0.12902244304254717
15.884910715812222	0.21983443911295772
13.97892579671709	0.3198824428101993
13.337788460048323	0.42433780828080464
13.095834071983617	0.5298636773954625
13.013468724778791	0.6343679346578796
13.002033447747616	0.73657291051664
13.022775317044832	0.835661130598932
13.05717911842451	0.9310135516367412
13.095999918006338	1.0224759508310062
13.134175017929504	1.109793907738525
13.169215158875499	1.1929889706480485
13.199873781847334	1.272078176760859
13.225469247916594	1.347117710011262
13.245942394604688	1.418215759868998
13.261343592150146	1.4855393581081136
13.27183761999665	1.5491984924172537
13.277707339156013	1.6093042330756095
13.279264070287882	1.6660772031083937
13.276818083603002	1.7196877305149967
13.270647311253889	1.770170703293496
13.261044228215901	1.8177295046703261
13.248301745720452	1.8625732978502112
13.23269705204188	1.904809479194809
13.214445192626252	1.9444703482342678
13.193756795920352	1.9817466516169042
13.170847393113885	2.016817642220612
13.145935783213456	2.049795561687853
13.119202811632132	2.080671986265957
13.090770853911037	2.109592833896876
13.060780670752	2.136707478131222
13.029422690990023	2.162072220286579
12.996208548496877	2.1808355688668377
12.956400450368083	2.190945870763326
12.908756014541531	2.1940377134032136
12.853582950034873	2.191526228148116
12.791947693240697	2.184528864150472
12.727646841147855	2.173396534671629
12.660159598895012	2.1583724482824804
12.58911699057133	2.1401525552158067
12.514610459312612	2.1193686114673067
12.436852296658346	2.0965341972002105
12.357778518405052	2.0724532552775745
12.279820431255033	2.0477516754031186
12.202078862697777	2.022321857179694
12.124023472269254	1.9962111390698463
12.04532914958442	1.9695062649027595
11.965852042238925	1.9423226164911669
11.888306963538946	1.9155430427389415
11.813311139580106	1.8892635837898657
11.739986670068225	1.863242493520412
11.667698937107193	1.8373521989214423
11.595972492402003	1.8115214811288103
11.524683904529162	1.7857906860927506
11.456313243471653	1.7609458907007653
11.39092774818457	1.7369169294490963
11.327782419558188	1.7134616711579382
11.266274071715024	1.6904161253729453
11.20591568087098	1.6676650739472276
11.146519768670448	1.6451973512593796
11.090093414775804	1.623662809639172
11.036768301058178	1.6030181408407853
10.985942549032321	1.583048650960541
10.937084909521769	1.5635925980298493
10.889743186088893	1.544526510837042
10.843595694137193	1.5257775824186848
10.8000417988353	1.5078329596464692
10.75955306189271	1.4907720521989556
10.721678955789033	1.4744155051114756
10.685974909410902	1.4586164911112725
10.652041696606469	1.4432564750683192
10.61952858475842	1.42823935473964
10.588988433843191	1.4137985560168218
10.561327770574731	1.4002008352365154
10.536276425326129	1.3873096079550675
10.513488184384382	1.3749987719914436
10.492627349771764	1.3631608066491914
10.473386411835111	1.3517050842290061
10.455679753836296	1.3406392409717953
10.440363663960218	1.3302980167459961
10.427501685254684	1.3206482252234453
10.41686419196544	1.311589854454395
10.408189460988991	1.303030453649568
10.401221269015345	1.2948885647253772
10.395721355816516	1.2870941348911322
10.391900811087133	1.2798086230379937
10.390173620993972	1.2731736813865546
10.390465207789552	1.267125334601337
10.39260268367333	1.2615905863434957
10.396390387595815	1.2565002551854652
10.401633209082567	1.2517915762467908
10.40816035244277	1.247435897389943
10.416138947218013	1.2436072764160668
10.425730863028377	1.2403319576348877
10.436877457468114	1.2375635797768942
10.449456845728145	1.2352489348561861
10.463327117885537	1.2333359346089217
10.478343080431227	1.2317759412299247
10.49431402075759	1.2305703000745407
10.511265526492474	1.2298291494950422
10.52930411338405	1.2295533831117704
10.548401535333351	1.2297116696159687
10.568481534993206	1.2302658813559844
10.58944888278582	1.2311771122218687
10.61120209838732	1.2324078758611834
10.633432303462422	1.2339529229771453
10.656120798481336	1.2358686002392485
10.679367523098465	1.2381583069861961
10.703177366926242	1.2408030886530377
10.727515980204135	1.2437769085363857
10.7523306892543	1.2470516170686183
10.777548529162758	1.2505977403856376
10.802752002685656	1.254376163409099
10.82793186637712	1.2584173112023076
10.853193460060547	1.262731386322878
10.87857315906407	1.267309977119486
10.90407418587653	1.2721373615323532
10.92968205351572	1.2771947790102478
10.955344994940287	1.2824575397783717
10.980601178269916	1.2878487730758612
11.005447871984373	1.2933865736621357
11.029998888621286	1.2990880671282672
11.054316274042598	1.3049541304939458
11.078433846664495	1.3109782727913502
11.102368539611962	1.317150340385463
11.12609564801363	1.323450894001937
11.1491672001967	1.3297742715914556
11.171568740764798	1.3361282923609086
11.19341718568994	1.3425362046636948
11.214791075288284	1.3490070023514995
11.235745335437043	1.3555424691637639
11.2563193019865	1.3621403498235232
11.276520730186569	1.368789655511552
11.295962334096227	1.375371340064454
11.314596932565147	1.3818786095250937
11.332535723630919	1.3883392674112864
11.34986333772676	1.39476892743597
11.366645576359236	1.401176414520283
11.382934589721062	1.4075663776996512
11.398765702709039	1.4139382262416622
11.41385114994038	1.4201799121266139
11.42809643866985	1.4262627276664408
11.441597955043246	1.432216709599777
11.454436917119313	1.4380621293770834
11.466680859894556	1.4438132120081473
11.47838624656031	1.4494801331662608
11.489600697350063	1.4550702485085922
11.500162909943727	1.4605018096013707
11.509931728462245	1.4657176936655518
11.51898082891312	1.4707471834193744
11.52738057487279	1.4756128640411417
11.535193139575625	1.480332386911147
11.542472707521945	1.4849197633344866
11.549266477994857	1.4893862871989338
11.555526853699003	1.4936925663152554
11.561104234618227	1.4977603161157196
11.566038728594188	1.5016119199013689
11.57038463099076	1.5052697123412524
11.574193789603301	1.5087526080089615
11.577513455104162	1.5120765751894296
11.580386071087217	1.5152551768978995
11.58282688064878	1.5182818890222674
11.584739684497103	1.5210837858775959
11.58612420711613	1.5236673382048413
11.587015317215226	1.5260520118286494
11.587451347232676	1.528255789061658
11.587469537154348	1.5302946661173489
11.58710466634342	1.5321827541847817
11.586388009787088	1.533929744785875
11.585306774325257	1.5354925986863823
11.583837018884955	1.5368590540267215
11.581992201382057	1.5380431845766642
11.579795343494478	1.5390600010390034
11.57727182479977	1.5399237195802231
11.574446915795091	1.5406473708367667
11.571344786512581	1.5412427650768883
11.56800612124708	1.5417030430262288
11.564432049462964	1.5420075013200722
11.560613463844934	1.5421623447327961
11.556557493050667	1.5421779419983725
11.55227686281123	1.5420652453051855
11.547786407216911	1.5418348530495536
11.543101512852363	1.5414966965212586
11.538256628510984	1.5410593402495463
11.533318129674848	1.5405181585404475
11.5282668391136	1.5398699149586923
11.523094624132671	1.5391191996645013
11.517801805181412	1.5382727091186241
11.512392746172397	1.537337686644812
11.506873846880103	1.536321328600094
11.50125499149215	1.5352309421646306
11.495630386093797	1.5340821207845232
11.490015388034777	1.532872705764728
11.484388521811555	1.5316009417757264
11.4787390169037	1.530268844274195
11.473061621083753	1.5288798754532231
11.467354309679068	1.527438073283999
11.461617028188643	1.5259476421843603
11.45589423514828	1.524422193881067
11.45027789493868	1.5228801765280058
11.444743374197325	1.5213149332063187
11.439271212016614	1.519723930944415
11.433848232217988	1.5181068974660736
11.428465244659025	1.5164646989181776
11.423115744019045	1.5147987991434597
11.417800256980263	1.513112493542925
11.412621018535479	1.511435552988719
11.407595399846446	1.509770255175907
11.402698850120798	1.5081101526562548
11.39791272266711	1.5064516969818758
11.393222509941037	1.504792907042123
11.388616717284295	1.5031327494424886
11.384086093241999	1.5014707875581883
11.379662354629028	1.4998199388929518
11.375431040765811	1.498207050165722
11.37137343325847	1.4966247618064201
11.367468597926493	1.4950670597114284
11.363699024332533	1.4935297091042827
11.36005005451437	1.492009634978615
11.356509330269375	1.4905045620543953
11.35306849777865	1.489013659021904
11.349796546430042	1.4875646049790627
11.346718250618915	1.4861645877298666
11.343814533460462	1.4848063096312814
11.34106757605106	1.4834840889336363
11.33846161928232	1.4821934238341463
11.33598287587097	1.4809306919261906
11.333619288165893	1.4796929365523883
11.331376996675614	1.4784854119984367
11.329314626628403	1.4773338917289727
11.327427657173438	1.4762347542679608
11.32570104879301	1.4751818906265504
11.324120137290718	1.4741701029947285
11.322671452087421	1.4731949955460557
11.321342842647836	1.4722528346039097
11.32012341807648	1.4713404304060527
11.31903318484921	1.4704716325652065
11.318098358836583	1.4696587026844325
11.317310649646574	1.4688964998791476
11.316658756147074	1.4681799664894668
11.316131236391925	1.4675045586431188
11.315717248099856	1.466866268537117
11.315406767389817	1.466261573119164
11.315192208013126	1.4656890414479362
11.315089419893587	1.4651636677276263
11.315105541156324	1.4646875921565843
11.315235045904739	1.4642568931283129
11.31547011390469	1.4638675401733547
11.315802468366696	1.4635157626559914
11.316224013183422	1.4631981282958955

==> anc/Dark_boson_quartic_data/mr_HSDD2_Boson_mn_1000_quartic.dat <==
radius(km)	mass(Msun)
2217.3150304699675	1.0302461208953344
671.7621904706392	0.6152156046960472
150.77503075863524	0.08615280625031477
18.534962851654953	0.1637144451708424
14.453894409940036	0.2557862052422651
13.308060576602088	0.35369123217463855
12.871751288551762	0.453355585043902
12.690286249538397	0.5522972396291101
12.616825413558036	0.6488711560192586
12.59234663172335	0.7420802320448279
12.590037992531808	0.8314301904743204
12.59641635397007	0.9165190348147322
12.604843291733163	0.9972557928318876
12.611624423316382	1.07358636696757
12.614961646260062	1.1455215010001107
12.614010182144684	1.2132648396888521
12.608375799033263	1.2767975089752317
12.59800831608231	1.336331698439373
12.58313510240472	1.3921574811098127
12.563932474663062	1.4442226261461466
12.540611450426793	1.4927656499856061
12.513541549066929	1.5381131983331313
12.483093307935258	1.5803054163926977
12.449428070301664	1.6193877904327711
12.412807562884389	1.6556671309878943
12.373555468777232	1.6894052997287379
12.332023765736784	1.720532371630353
12.288296336693712	1.7491586224622993
12.242537468468784	1.775534718780034
12.194959395121026	1.7998851583759015
12.145932923100062	1.8221912545337513
12.095534751488362	1.842463280436321
12.04379875963968	1.860898179896114
11.990832523329425	1.877680712505244
11.936841197128626	1.8929353946819163
11.882170864159693	1.9065704177242793
11.82674617285702	1.9186847226809087
11.77056282789813	1.9294242664964993
11.713666431945315	1.9389259226917626
11.656263059620187	1.9472684846064854
11.59869489479863	1.9543832302796356
11.54083136626793	1.9603458872209807
11.482617159305331	1.9652616012697228
11.424045181634419	1.9692320993977783
11.3652266504078	1.972337079888964
11.306610757325858	1.9745388370210772
11.248076799562773	1.9758648906023386
11.189515811835692	1.976385622697061
11.13087295607876	1.976174715783849
11.07212542776937	1.9753027342981753
11.013691422586984	1.9737972705370925
10.955699745541647	1.9716423055650478
10.897979533007526	1.968872365019796
10.840427959313587	1.9655356478849138
10.782979737132436	1.961682521407362
10.725667755980064	1.9573637817748715
10.66902088766974	1.9526049295151828
10.612960791162498	1.9473984283595422
10.55733098352974	1.941764479735868
10.502023715742377	1.935733276079273
10.446961941155466	1.929337864741466
10.392227121030798	1.9226214454468034
10.33834779549407	1.9156260644447698
10.285197445075882	1.9083376053685286
10.23262062897451	1.9007621137557436
10.180501871591076	1.8929152795073603
10.128752846756774	1.8848166640170134
10.077429986058581	1.8765022077742048
10.027079131838825	1.86803809930807
9.977599068715381	1.85940465504413
9.928831816958903	1.8505950496589925
9.880653930303229	1.841612819322547
9.832966828329925	1.8324664532934178
9.785744962979656	1.8231759169221715
9.739530183306572	1.8138323716917428
9.694328936564979	1.8044244232780131
9.649981411681692	1.7949332714353186
9.60635742591247	1.7853518115819569
9.563349652706304	1.7756790019280273
9.52086926778877	1.7659174218854639
9.479289282147148	1.7561522602367106
9.438861478511427	1.7464171190705418
9.399429527017855	1.7366814808675706
9.360859399450879	1.7269285906872616
9.32303727681527	1.7171489127823336
9.285866168370207	1.7073373346343121
9.24940973484812	1.6975247405760558
9.214159887851842	1.687815994370068
9.180041912655987	1.6781840128954946
9.146923677639748	1.668603128182995
9.114688411824863	1.6590560977237492
9.083234194517603	1.6495309927563568
9.052473989588233	1.6400200441040917
9.022736863710259	1.6306188625522533
8.994243257074324	1.621368631280143
8.966875695299109	1.6122355620273223
8.940520421740525	1.6031955033560357
8.915074453916997	1.5942303917965557
8.890445991664807	1.5853264235707265
8.866612631322644	1.5764915533169848
8.84397447262383	1.5678457633538416
8.822555949910958	1.559381093545397
8.802257797024927	1.551067703934766
8.782982105934385	1.5428822590369515
8.76463824979993	1.5348061415317504
8.7471439464408	1.5268242892472474
8.730553778636756	1.5189714834912094
8.715182061950658	1.511350859459033
8.700992736008804	1.5039372645828626
8.687904035282061	1.4967035759325003
8.675832781980825	1.489627325612327
8.664700133037535	1.482689796018815
8.654433181764505	1.4758752752502626
8.645119308277085	1.4692409870695502
8.636959008357934	1.46286080207082
8.629914666275024	1.4567080958168477
8.623921520513912	1.4507582820284886
8.618910604656216	1.4449900703031608
8.61481462754436	1.4393851312830988
8.611570188885684	1.4339278321720652
8.60923631340581	1.4286837873427756
8.60792876593006	1.4237028315165632
8.607625930375221	1.418962557375499
8.60827980245379	1.4144410929126858
8.609835446172568	1.4101187083938953
8.612237124547478	1.405977917207561
8.615430597806915	1.4020039070794812
8.619402877067055	1.3982537978493863
8.624216144515978	1.3947652129696921
8.629867060903207	1.391520577029162
8.63632445141113	1.388501042513964
8.64354766069635	1.3856888284045132
8.651492940842962	1.3830676979383376
8.660115401913535	1.3806233498981948
8.669321474393687	1.3783940281596772
8.679126261746825	1.3764113130549165
8.689545369434933	1.374662829845427
8.700564959321385	1.3731331365370998
8.712159507118622	1.3718068067850777
8.724298355728157	1.3706692581998348
8.736948698096791	1.3697070085168186
8.749960263323207	1.3689350182218412
8.763286546650026	1.3683789777329893
8.776962280218513	1.3680322499048518
8.790991685957552	1.3678832623436654
8.805365633335503	1.3679194235898577
8.820068159205103	1.3681282835946855
8.835079767410406	1.3684979712888474
8.850246185854225	1.36902347204293
8.865433673341766	1.3697184003237475
8.880693402233375	1.3705825546293615
8.896047745919422	1.3716087758773605
8.911504817825877	1.3727878843691605
8.92706463467304	1.3741101537086824
8.942722381936298	1.3755659236665116
8.958368033545195	1.3771406224411933
8.973781468383406	1.3788268917867792
8.989013677797658	1.3806302997593705
9.004103399705192	1.38254861171904
9.01907524140825	1.3845766426144155
9.033945022065078	1.3867080083423708
9.048722762509392	1.3889358981387379
9.063364142927261	1.3912472322450813
9.07760801932079	1.3936114692136559
9.091472775282037	1.396034714461977
9.105008908035158	1.3985199004662687
9.118254356250802	1.4010662170261436
9.131238352053831	1.403671079038181
9.143983847089745	1.4063310110317606
9.156499457100773	1.4090402390983636
9.168564921071097	1.4117562108012205
9.180128133716764	1.414474278238606
9.191243797785424	1.4172022419304855
9.201957704219648	1.4199436087720645
9.212308041128463	1.422699671170095
9.22232689490879	1.4254704401580818
9.232041486839046	1.4282551590230286
9.241351578486103	1.4310234278034564
9.250117331813142	1.43374514480793
9.258386151349688	1.4364316404431858
9.266204754298176	1.4390901021784401
9.273614626760775	1.4417252881739588
9.280652132570168	1.4443404114617946
9.287349128387083	1.4469376497743796
9.293700052030399	1.449507384096309
9.299558330613786	1.4520025024738052
9.304932112154146	1.4544283893368142
9.30986169853932	1.4567946895816721
9.314386068179093	1.4591087489603485
9.318540914917682	1.4613762953135239
9.322358403226064	1.4636018777030713
9.325865934448233	1.465788397684998
9.328994733511955	1.467898789657412
9.331701043245934	1.4699192117791566
9.33401147486165	1.4718599954959648
9.335957338854982	1.4737298477681846
9.337569346875389	1.4755360469220105
9.33887623658131	1.4772846992976303
9.339904389945094	1.478980998786717
9.340660381294665	1.4806156692771433
9.341095872047262	1.4821559492371805
9.341213516113518	1.4836081026521724
9.341032806300053	1.4849807559141326
9.34057618271197	1.4862816271963772
9.339866108544246	1.4875174870854178
9.338924024342797	1.4886942578698397
9.33777029219307	1.4898160270524885
9.336410726572211	1.4908594013207241
9.334830026803525	1.4918168827334697
9.333032614551822	1.492695396763178
9.331030475393257	1.4935019821342883
9.328837971357643	1.4942431605128335
9.326469976482167	1.4949248275887657
9.32394106121359	1.4955522714857885
9.32127707577441	1.4961233167341863
9.31849677237695	1.4966213474025791
9.315588383724883	1.4970486247076749
9.31255231813655	1.4974104255153058
9.309393959854875	1.4977122022726779
9.306120826067872	1.4979591435530748
9.30274129325524	1.4981560489910872
9.299265696878665	1.498307142026186
9.295747945060535	1.4984070365620026
9.292190727749098	1.4984506048942854
9.288582634447186	1.4984402718324024
9.284920085355774	1.498379723082892
9.281203197556753	1.4982728839075623
9.277434059974572	1.4981235934143815
9.273615832833391	1.4979354819155755
9.269771849479188	1.4977118715499937
9.265962749360288	1.4974512609515533
9.262174024646436	1.497151999252324
9.2583940069209	1.496815432293825
9.254616056062575	1.4964438102424467
9.25083643597277	1.4960396702122076
9.247053219553882	1.495605589148805
9.243265673999689	1.495144073639332
9.239527765461581	1.4946612200549727
9.235870988446937	1.4941573365154346
9.23227743486443	1.4936308864783363
9.228735030514486	1.4930821846584335
9.225235184099828	1.492512263275164
9.221771627692943	1.491922469638816
9.218339713439313	1.491314275591783
9.214944181083743	1.4906904283522033
9.211653459597695	1.4900608448292159
9.20846806519641	1.489424032704044
9.205372631559626	1.4887782600520758
9.202355181761039	1.4881229957319413
9.199406215521648	1.487458302989845
9.196518081707367	1.4867845677993652

==> anc/Dark_boson_quartic_data/mr_HSDD2_Boson_mn_100_quartic.dat <==
radius(km)	mass(Msun)
2057.193380457604	1.0265632712889328
764.6141492114979	0.6798454814358491
51.34830596023681	0.07895594573179938
15.226087071401365	0.14469112025829303
12.18783828368495	0.21645322566619468
11.177298727465304	0.28883416793863836
10.700363704678209	0.35911798775930887
10.424428387010437	0.425894403236722
10.238363656758652	0.488464459000439
10.09656212108981	0.5466292246950876
9.97786075937403	0.6002858726544381
9.87181555389216	0.6496151636033592
9.772540780654223	0.6947210819216386
9.677252633046153	0.7359661888073284
9.58407223816036	0.7733229783459543
9.491911565848735	0.807410155910551
9.400813491643813	0.8380893123091283
9.309937083179781	0.865706412459274
9.219215242494407	0.8907433838275529
9.12929808440927	0.9130129199339354
9.039593217203137	0.932798298190777
8.949932229626363	0.9505291589234611
8.861149909832296	0.966214271928142
8.773196640945908	0.9798211430052501
8.685608143996332	0.9916840683583359
8.598348502847076	1.0020867439843515
8.512484822158026	1.0109334388965991
8.427702448483075	1.0182682156976872
8.343566313723057	1.024321790088101
8.259909696801303	1.0293046726591744
8.177684141594542	1.033220808956793
8.09699437326467	1.0360220010035237
8.017289008856492	1.0378512266846633
7.938285719590252	1.0388581117622318
7.860099059401634	1.039160404621321
7.783829351202112	1.0387065823918054
7.709014029757186	1.0375191726905324
7.635223794882342	1.0356894633722573
7.562195979007559	1.0333128786533217
7.490138104327945	1.0304721608435146
7.420074325279832	1.0271536243777897
7.351533540975872	1.0233577761286676
7.284109376631069	1.0191333846615158
7.2175269169714396	1.0145383955287846
7.151767721783091	1.009636299682304
7.087924977366457	1.0044725404559507
7.025756871800407	0.9990202799054613
6.96484986906505	0.9932920374721553
6.904906010456184	0.9873165098751936
6.845705333589312	0.9811270138532552
6.787883692343718	0.9748020094444089
6.731949828704118	0.9683505010132354
6.677477613843464	0.9617473062748728
6.624143494270238	0.954994802685023
6.571698254445783	0.9481056632551779
6.520016029656245	0.9411042711149091
6.470011488119028	0.9340908825695262
6.421712572572672	0.9270445424781975
6.374777713255972	0.9199395150669482
6.328932057936626	0.9127682736368035
6.283954017239061	0.9055319224080081
6.239785669577312	0.8982521586745225
6.197288296585435	0.891037870175357
6.15640851865326	0.883861595215107
6.116860335501433	0.8766931375167147
6.07840206539129	0.8695171028805406
6.0408316656747205	0.8623261074919163
6.004061991221694	0.8551308092071495
5.968840118055181	0.8480467443956888
5.935195763689511	0.8410563889958378
5.902889599575077	0.8341252107508663
5.871708093019031	0.8272317790335723
5.84146657704888	0.8203623530419137
5.812020512721437	0.8135110658029023
5.7839022274456005	0.8067836419765624
5.757336056765185	0.8001960475029629
5.732132572015288	0.7937104727602983
5.708107314273859	0.7873010259645444
5.68509421555689	0.7809492176004571
5.662946522834908	0.7746415712508975
5.64183134930979	0.7684309025751352
5.622208806889728	0.7623968338035623
5.603967805040888	0.7565024625169245
5.586958847503209	0.7507189889546716
5.571038218284853	0.7450245620709004
5.5560744420823385	0.7394022760266621
5.541995277955132	0.7338523415242109
5.529197636595884	0.7284794833084364
5.517763449412793	0.7232795405502397
5.507590914141167	0.7182227415583766
5.4985650731603135	0.7132852885022288
5.490574060931704	0.7084480124818658
5.483513698228581	0.7036953113087099
5.47743626094316	0.6990677544109218
5.472612952670806	0.6946375904158754
5.469024137895658	0.6903792920652856
5.466594134312974	0.6862688898649958
5.465236594178637	0.6822862110554385
5.46486545289974	0.6784143307631378
5.465400857752142	0.6746417054165685
5.466919661364491	0.671039728952869
5.469544875390101	0.6676310976183478
5.473260157015084	0.6643946429363738
5.478013476932939	0.6613108030627811
5.4837419689571245	0.6583624462854305
5.490380551074438	0.6555347364275496
5.4978570343776605	0.6528261968889801
5.506162108042552	0.650302852705335
5.515368991665461	0.6479667301569688
5.52547528809961	0.6458015237313137
5.536448996479129	0.6437913624239314
5.548246470917233	0.6419218160859832
5.560819745706296	0.64018001977438
5.574064427643616	0.6385705220733187
5.587873104548905	0.6371406121286587
5.602313405145587	0.6358873734105329
5.617397044357832	0.6347986304777307
5.633109346537807	0.6338617204016648
5.649423290351301	0.6330646382036408
5.666305926377938	0.6323963434809462
5.683597807763599	0.6318596149692552
5.701119865453169	0.6314824050127186
5.718944889996387	0.631262975994789
5.737098682958441	0.6311927774446111
5.75558326385074	0.6312620246600054
5.774388076009862	0.6314609475902196
5.793495585389496	0.6317802333342293
5.812706177835622	0.6322150879802857
5.831792963527446	0.632776926885403
5.8508338834461995	0.6334669613614284
5.869869510668256	0.634279999044679
5.888919451556807	0.6352090255207603
5.907991048055611	0.6362465184021112
5.927084095467763	0.6373849868931658
5.9460034003205235	0.6386113625920139
5.964487503924605	0.6399222033524599
5.982615734426432	0.6413218671647862
6.00044287930493	0.6428084886940906
6.018006017007548	0.6443779542092368
6.035330736489105	0.6460252315701469
6.052434854867001	0.6477449677757743
6.069174448468599	0.6495200593220283
6.085268548424455	0.6513325384564987
6.100788289151551	0.6531892374405585
6.1157985269326804	0.6550916401211673
6.130350237131524	0.657038724229816
6.1444841568855395	0.6590282429050359
6.158233390575004	0.6610573384012557
6.171528334108094	0.6631111228359877
6.184098400574048	0.6651586180054831
6.195990612240434	0.6672070593117851
6.207272025404017	0.6692610551777813
6.21800041579757	0.6713226363757571
6.228225205650671	0.6733924097334881
6.237988862017707	0.6754701446548262
6.247287231193875	0.6775477045865826
6.2559031446644005	0.6795865075571774
6.263844127540276	0.681590304346356
6.271170031437664	0.68356615050888
6.2779369718877	0.6855186749661359
6.284195333827951	0.6874510139156588
6.2899898911880054	0.6893653205513763
6.2953521997606385	0.6912607406367728
6.300156198535936	0.6931008605197294
6.304367228982477	0.6948809987960289
6.308029519211801	0.6966095290728713
6.311190112458767	0.6982928359378826
6.313893600001981	0.6999359013091893
6.316180906997009	0.7015426868336823
6.318089144262638	0.7031163841557803
6.319589427148776	0.70463411946105
6.3206269964859505	0.706078945152542
6.321224158588667	0.7074590991360977
6.3214138395745225	0.7087816588409839
6.321230209118535	0.7100525733145435
6.320706100048528	0.7112768590556839
6.319872152374996	0.7124587805749208
6.318750755674024	0.7135918207599375
6.317319728614228	0.7146519595552453
6.315575356070988	0.71564399341683
6.313533935040101	0.7165745948551401
6.311216851054681	0.7174497819654048
6.308646600827331	0.7182748556249001
6.30584524156927	0.7190544657877863
6.3028378472568205	0.7197908107805837
6.299660233424792	0.7204658924720089
6.296298827418539	0.7210772981453808
6.292752858890914	0.7216302748530427
6.28903045002023	0.7221301145710555
6.2851431590502145	0.7225817252850956
6.281103802780965	0.7229895513057477
6.276925418899592	0.7233575858002883
6.272663506641574	0.7236807593263207
6.268339495629662	0.7239506911263716
6.263936441065576	0.7241702258762738
6.259450127989726	0.7243432952199971
6.254881776931689	0.7244738845816582
6.250235344061428	0.7245657710830647
6.245516180906094	0.7246224465299613
6.24075060273177	0.7246460681053478
6.236015755558125	0.7246316182770768
6.231294650901034	0.7245781843835366
6.22657270582701	0.7244878684709907
6.221842253622473	0.7243633661791976
6.217099481786335	0.7242074686595993
6.212342904826493	0.7240228825737746
6.2075734021760045	0.7238121882117976
6.202868138914247	0.7235777770911683
6.198252597789735	0.7233178083552376
6.193704697065902	0.7230321991202041
6.189209965310304	0.722722143239618
6.184758404930406	0.7223892629265068
6.180342946889553	0.7220353155759442
6.175958530013695	0.7216620587010345
6.171627148554788	0.7212727290605602
6.16743063209462	0.7208714767833401
6.163353831443571	0.7204564330826805
6.159378125983362	0.7200272167340183
6.155489279859426	0.7195842234899212
6.151676170209342	0.7191282003640453
6.147929957587282	0.7186600542657775
6.144244157691287	0.7181808289279141
6.140681458114606	0.7176978712697651
6.137271787369868	0.7172126876481982
6.133995837321111	0.7167233603690574
6.130837403046072	0.7162291152023453
6.12778303517786	0.7157297253430974
6.1248215043431875	0.715225264590879
6.121943361216445	0.714715979347728
6.119155462523117	0.714204413269661
6.116522027234876	0.7136994665834725
6.114038316786447	0.7131994668936551
6.111688837126091	0.7127026377276853
6.109459694071077	0.7122078992785736
6.107338752338172	0.7117145822163606
6.105315458647591	0.7112222786981571
6.103380615569323	0.7107307533041619
6.101561023197492	0.7102465975897031
6.099889083739259	0.7097748779063199
6.09835365407369	0.7093131211109375
6.096942457367625	0.7088596019134727
6.09564398180818	0.7084130591354847
6.094447805191913	0.7079725477041356
6.093344594521792	0.7075373468310128
6.092329035185327	0.7071078538200911
6.0914310776499025	0.7066929988471362
6.090657435485531	0.7062931142797303
6.089999822193984	0.7059061412113175
6.089448906436933	0.7055304386679294
6.088995605187123	0.7051646849605542
6.088631448172289	0.7048078014129235

==> anc/Dark_boson_quartic_data/mr_RGSLY4_Boson_1400MeV_1000_quartic.dat <==
radius(km)	mass(Msun)
607.0468370029494	0.5139044804660429
660.5126602656263	0.4297242703504213
204.99630044908926	0.09944189410088752
48.16414476469138	0.10089382527129838
28.28794249125333	0.11794049147832858
21.487579808562497	0.1379215534976924
18.218971931802937	0.1594812288667962
16.35728562358142	0.18204652016727174
15.183716878536028	0.20528934617995598
14.3916243567748	0.22903394987627196
13.831589371245332	0.2530962236594312
13.42129282967906	0.27739215526131367
13.112593001881086	0.30180713538448584
12.875256980869553	0.32631246096686695
12.689898709554246	0.3507931825061186
12.542845981861355	0.3752687397072847
12.425058498939434	0.3996664359531384
12.329750610956395	0.42393045331624246
12.251934377854571	0.44809075116196256
12.188065498661851	0.4720985066199096
12.13530786966421	0.49590644620654944
12.091434078777679	0.5195300677694857
12.054843827355668	0.5429685871454523
12.024216711769384	0.5661885343349692
11.998450085306978	0.5891641322712156
11.976659488948481	0.6119043142726691
11.958206942131199	0.6344208428027385
11.942536131200903	0.6566942982921323
11.929161217565925	0.6787094714968376
11.917668532916375	0.7004549504962968
11.907736390187058	0.7219444985723671
11.899135048104387	0.7431845224486282
11.89164328344411	0.7641658563488809
11.88506159970686	0.7848814358950009
11.87921553576304	0.8053261131042659
11.87395518303564	0.8254975650333825
11.8691795037266	0.8454090649693503
11.86481042210677	0.8650624746510788
11.860765152318278	0.884455074403951
11.856967190729277	0.9035850874325023
11.853348245826965	0.9224516450469701
11.849848283928843	0.9410546783681998
11.846417254278931	0.9593962743165276
11.843031224691476	0.9774844303099719
11.83966651644341	0.9953208791349172
11.83629561634258	1.0129065176951708
11.83289238239314	1.0302425922982552
11.829433076943351	1.0473307164608303
11.825896614439056	1.0641728387132923
11.822264532461613	1.0807711989827353
11.818522845387797	1.0971283795021263
11.814670744001454	1.1132476673448162
11.810704463158087	1.1291319429782292
11.806617592538469	1.1447839018932184
11.802403621773294	1.1602062921436334
11.798056500813553	1.1754019644354878
11.793570883204989	1.1903738572423515
11.78894218109332	1.2051249928465286
11.784166571838808	1.219658461303737
11.779241621818981	1.2339768113185965
11.774172043694804	1.2480796915518895
11.768961141230799	1.2619700618228846
11.763609844062996	1.2756513366887177
11.75811860430344	1.2891268510283638
11.752487776596253	1.3023999061699412
11.746717773788301	1.315473780138064
11.740809137490126	1.3283517311950899
11.734762571249703	1.341036995514641
11.728578951173304	1.353532784228807
11.722259325963188	1.36584228025422
11.715807250200148	1.3779656510360356
11.70922941106081	1.3899014042096005
11.702528725279972	1.401652996431691
11.695707521291192	1.4132238204749628
11.68876792254226	1.4246171825171965
11.681711955605445	1.4358363179344236
11.674541601704309	1.4468843989572235
11.667258826442588	1.4577645348487664
11.659865587118503	1.4684797819067357
11.652363850062155	1.4790331346211858
11.644755589105442	1.4894275315229595
11.637042787484507	1.4996658545705464
11.629229034470168	1.509748912871606
11.621321699745897	1.5196730218336454
11.613323300066815	1.529440783116271
11.605235843945637	1.5390552483615474
11.597061283202853	1.548519394579683
11.588801529512496	1.5578361277045392
11.580458462857038	1.567008285512378
11.572033936704035	1.5760386395991204
11.563529780737648	1.584929897231845
11.554947802877752	1.5936847022632292
11.546289789746835	1.6023056373290478
11.537557506855022	1.6107952255823703
11.528752699236373	1.6191559304938516
11.519877090759984	1.6273901580020909
11.510934813538615	1.635497823706167
11.50193324580802	1.6434749744124268
11.492873587952007	1.651323795669419
11.483756942707986	1.6590468018127376
11.474584498294092	1.6666464660234295
11.465357483931976	1.6741252112965197
11.456077149581748	1.681485406320148
11.44674475421606	1.6887293649381647
11.437361558437964	1.6958593461405385
11.427928819385821	1.7028775546482509
11.41844778720191	1.7097861414609095
11.408919702353716	1.7165872049783093
11.399345793148361	1.723282792919907
11.389727274749818	1.7298749021390425
11.380065347279917	1.7363654810004263
11.370361195186383	1.7427564300670582
11.360622272534615	1.7490437439544595
11.350854078315232	1.755221307451362
11.341054174602752	1.761290736052334
11.331221274283067	1.7672539362951998
11.321354662390146	1.7731128973572998
11.311453987151024	1.7788696325926427
11.301519152181644	1.7845261516730067
11.291550250435023	1.7900844456338156
11.281547520047653	1.7955464774451273
11.271511312864389	1.8009141762800294
11.261442070722515	1.8061894344181384
11.251340307470063	1.8113741044994112
11.241206594547549	1.8164699991623185
11.231041549785239	1.8214788894301082
11.220845827834472	1.8264025053494262
11.210620112606266	1.8312425358798816
11.200365110893745	1.8360006292733657
11.190082931459314	1.84067758335526
11.179808095369903	1.8452443113176007
11.169533991823393	1.8496827317938715
11.1592423313022	1.8539922227606926
11.148920526199989	1.8581737851012423
11.138559171901486	1.8622291827795876
11.128151012883341	1.8661606091847995
11.117690370460142	1.8699705148185113
11.107172779891707	1.8736615036882691
11.096594739009516	1.8772362682655448
11.085953525228454	1.8806975447439314
11.075247056737863	1.8840480822110988
11.064473784053256	1.887290621204153
11.053632603838137	1.8904278768557827
11.04272278864775	1.8934625288071947
11.031743929493304	1.896397211770603
11.020695887970602	1.8992345104076975
11.009578756204574	1.901976954671682
10.99839282294634	1.9046270168606363
10.987138544409763	1.9071871112041232
10.975818155520903	1.909659128648354
10.9644561028891	1.9120363030702139
10.953054675958116	1.9143159649100605
10.941609261268109	1.9164995204811093
10.930116801355174	1.9185888451913882
10.918575148106836	1.9205860171104923
10.906982783900542	1.9224932100932877
10.895338662463523	1.9243126388532485
10.883642105189127	1.92604652679731
10.871892729405133	1.9276970821031896
10.860090391406063	1.9292664917958102
10.84823514708486	1.9307569051484121
10.83632721735922	1.932170431515089
10.82436696166294	1.9335091350051476
10.812354855315064	1.9347750330749611
10.800291471544764	1.935970093687764
10.788177465771504	1.9370962350187924
10.776013562485565	1.9381553251334525
10.763800544039233	1.9391491820842421
10.751539241116696	1.9400795740324424
10.739230524253642	1.9409482208486244
10.726875297084367	1.9417567932817021
10.714475690237174	1.942506802915707
10.702062369250578	1.9431953583073265
10.689642991178099	1.9438198759995249
10.677212832796803	1.9443805496873876
10.66476858509535	1.9448781348580708
10.652307744710024	1.9453136531553876
10.639828361936392	1.9456882755294784
10.627328900418574	1.9460032615219574
10.614808147386901	1.946259922720451
10.602265151146113	1.9464595991420552
10.589699174985691	1.9466036429703162
10.577109661825661	1.9466934076440743
10.56449620640939	1.9467302394214872
10.551858532707769	1.9467154717096948
10.539196475515825	1.9466504205397668
10.526509965028627	1.9465363814595655
10.513799013884462	1.946374627239068
10.501063705920886	1.9461664068654658
10.488304187354373	1.9459129424682993
10.475520657925733	1.9456154307623463
10.462713364301717	1.945275041331623
10.449882593734099	1.9448929168008875
10.43702866885312	1.9444701723928832
10.424151942609404	1.9440078971536523
10.41125279473106	1.9435071523738612
10.3983456479046	1.9429688270970549
10.385442791946716	1.942392615809983
10.372541799888086	1.9417785279605222
10.359644804458426	1.941126884280498
10.346751242789942	1.9404379525290625
10.33386025596259	1.939712208307321
10.320974649620005	1.9389501404684772
10.308093144054071	1.9381521404001707
10.295216294971645	1.9373187886365058
10.282346247623712	1.9364505654506217
10.269481375531678	1.9355479094267618
10.256623791372268	1.9346114563146155
10.243773965296802	1.9336416380125094
10.2309308024414	1.9326389528728145
10.218097145381073	1.9316040370952114
10.205272218612901	1.9305372881940277
10.192456063890406	1.9294392665317786
10.179651402019308	1.9283105452982436
10.166856745457187	1.927151487130062
10.15407373937054	1.9259627171117515
10.141303660583246	1.924744681729336
10.128545111816164	1.92349776321615
10.115800715829392	1.9222226111410063
10.103070035261775	1.920919576141718
10.090352663030604	1.9195891250240733
10.077651424704353	1.918231869147359
10.064964969516508	1.916848093398171
10.052294442354643	1.9154383650384836
10.039641592329513	1.9140031559491637
10.027004869646719	1.9125427420556138
10.014386819583873	1.911057767915773
10.001787282757881	1.9095485365043234
9.989205557094392	1.9080154129249176
9.976644345354568	1.906459012533629
9.964102357836149	1.9048795521994852
9.951580489836376	1.9032775441144647
9.939080657402476	1.9016534685887425
9.926601248504657	1.9000075133535088
9.914144715989853	1.8983403101793248
9.901710968461273	1.89665212034886
9.88929922040494	1.8949432346412356
9.876912082525447	1.89321426256592
9.864548233321347	1.8914653493113216
9.852208583951935	1.8896969787677376
9.839894953431601	1.8879096098064487
9.827605724539804	1.8861033607047877
9.815343303594236	1.8842788519379814
9.80310740616617	1.8824362883820673
9.790897382427438	1.8805759263361943
9.778715794448505	1.8786983623479248
9.76656118729353	1.8768036716621084
9.754434797875701	1.874892345504831
9.74233803826261	1.8729647773750626
9.730269380683403	1.8710210424974534
9.718231176338662	1.8690617466859119

==> anc/Dark_boson_quartic_data/mr_RGSLY4_Boson_1400MeV_100_quartic.dat <==
radius(km)	mass(Msun)
607.0468370029494	0.5139044804660429
660.6969666639972	0.42725157342452225
193.0957731801611	0.09831370372391754
46.88988534909084	0.10140522923024785
27.819088375319712	0.11882363492000915
21.233363075544087	0.13914238196299886
18.05526926717585	0.16103167386223985
16.24121933397624	0.18392558037899842
15.096553833070498	0.20749057225976042
14.323759659382489	0.231546453328612
13.777066400140258	0.25592557445796593
13.37677325960897	0.2805192297719588
13.075551649808451	0.30523895943057716
12.844171200443336	0.3300315816406382
12.663514788296297	0.35479591723356635
12.520316498811262	0.37955022898230045
12.405720363817666	0.4042097550178981
12.313035763364221	0.428735948375842
12.237456819495685	0.45315138909896685
12.175488689347702	0.4773993174528551
12.12433254217995	0.5014380827292962
12.081841748878933	0.5252962458879389
12.046454381835591	0.5489557661134198
12.016859966204034	0.5723841293897572
11.99197266697999	0.5955584135332901
11.970953560789924	0.6185016228411144
11.953178885034038	0.6412096933921458
11.938092367539431	0.6636638275246532
11.925214677898548	0.6858495165653486
11.914141978265231	0.7077594356738
11.90458344337323	0.7294141222017589
11.89630594774657	0.7508099053901895
11.889087294272862	0.7719380639128306
11.882730461899454	0.7927920459958476
11.877064363442871	0.8133671967163357
11.871948838079458	0.8336664074616925
11.86729816386945	0.8537025659911803
11.86302757077232	0.87347329170648
11.859053598684214	0.8929761779525633
11.855300685096001	0.9122098077403312
11.851702003558392	0.9311736684839926
11.84819917679186	0.9498680393103548
11.844752223218373	0.9682989657768959
11.841340806401272	0.9864718694642021
11.837937031076503	1.0043875762168717
11.834512903637451	1.0220471892092151
11.831042588849716	1.0394521991086698
11.827502959265198	1.0566044659475078
11.823873669934425	1.0735061768030578
11.820137205961315	1.0901598033451592
11.81628729510376	1.106568486404357
11.812322826353128	1.1227354705999968
11.808237663558439	1.1386635618908914
11.804024992403223	1.1543555775566126
11.799678327852922	1.169814426358368
11.79519184856344	1.1850431168760276
11.790560514268197	1.2000447491617345
11.78578009013544	1.2148224998834027
11.780847175590868	1.2293795402818255
11.775764126787614	1.243715986053037
11.770535872103466	1.2578338051814586
11.765163720259658	1.2717365825298557
11.75964822573176	1.2854277885593786
11.753989762914024	1.29891084922927
11.748188733296697	1.3121891650770225
11.742245659084817	1.325266115019651
11.736161225654582	1.3381450558754922
11.729936297916048	1.3508293189146376
11.723571922119001	1.3633222068756634
11.71707067487001	1.3756251884886237
11.710439742847143	1.387735822542524
11.703682601793192	1.3996573230763636
11.696801723122391	1.411393222525222
11.689799330881991	1.4229469570465987
11.682677534742185	1.4343218875721826
11.675438390972738	1.4455213074039017
11.668083933820329	1.4565484465052272
11.660616193006955	1.4674064733985723
11.653037202525237	1.4780984963358965
11.645349005421137	1.4886275633298618
11.637553654050862	1.4989966636604621
11.629654556488866	1.509207025450002
11.621659391776648	1.5192547440263442
11.613570933745041	1.5291423075595412
11.605391264838305	1.5388728789066413
11.597122407341944	1.5484495423594336
11.58876634113311	1.5578753078762957
11.580325012941518	1.5671531139667283
11.571800341755779	1.5762858294320958
11.56319422131689	1.5852762568154375
11.554508523098702	1.5941271310017735
11.545745095965735	1.6028411235510474
11.536905767068772	1.611420842998822
11.527992341518527	1.619868836347766
11.519006602401074	1.628187590693921
11.509953500833136	1.6363763181601851
11.500840000597373	1.6444315391409534
11.491667175022599	1.6523557289390198
11.482436181207925	1.66015148685658
11.473148257250935	1.66782136659104
11.463804680091007	1.6753678686798472
11.454406746156977	1.6827934367669273
11.444955759806959	1.6901004566852909
11.435453025875931	1.697291257206486
11.425899844987102	1.7043681100225185
11.416297509709747	1.7113332308537639
11.406647301716873	1.7181887811658605
11.396950490008102	1.7249368684773059
11.387208329052882	1.7315795482480163
11.37742205739201	1.7381188252892712
11.367594467736913	1.7445552600468426
11.357753912475463	1.7508483660650904
11.347884092878035	1.7569764130503904
11.337963398783149	1.7629399350549886
11.327977515424315	1.7687411951922014
11.317916184880225	1.774383235651369
11.307771859416246	1.7798695090878998
11.29753895508828	1.7852036882822029
11.287213376261892	1.7903895575058537
11.276792190781249	1.7954309396707082
11.266273391551438	1.80033165383102
11.25565571875176	1.8050954829998804
11.244938521705299	1.809726153051238
11.23412164943026	1.8142273190437486
11.223205363075232	1.8186025550729956
11.212190264595282	1.8228553479991363
11.201077237943176	1.8269890933414563
11.189867400338231	1.831007093562306
11.178776629226123	1.8347634766101348
11.167853675031344	1.8380600537385623
11.156925677822105	1.8408891045936844
11.145888630239059	1.8432614725569842
11.134673174188375	1.8451945051439775
11.12323161466604	1.8467081984442137
11.111530946526276	1.8478234330825387
11.099548564954807	1.8485610684728815
11.087269423786253	1.8489414559419128
11.074684062593361	1.8489841766160746
11.061787192731028	1.8487079094255288
11.048576660840876	1.848130374512531
11.035052675771713	1.847268322465892
11.021217224510924	1.8461375512895684
11.007073626406957	1.844752939349615
10.99262619027437	1.843128487707786
10.977879949197114	1.8412773666792457
10.962840454439883	1.8392119643931508
10.947513614575893	1.8369439355937671
10.931905570351077	1.8344842486347948
10.916022596904192	1.831843230343577
10.899989454765532	1.82904313090629
10.883927397113984	1.826092831019088
10.86780691526282	1.8229883458062917
10.851609132717822	1.8197316988007601
10.83532088867149	1.8163272338965974
10.818932704760194	1.812780386437927
10.802437681374249	1.809097100780003
10.785830805633896	1.8052835154624147
10.769108481912102	1.8013457814659404
10.752268197823883	1.7972899532400908
10.735308277685261	1.7931219245187409
10.71822769728881	1.788847389456426
10.701025941110162	1.784471822895733
10.683702891641811	1.7800004704362538
10.666258742443624	1.7754383459015814
10.648693929181906	1.7707902342774597
10.631009074755246	1.7660606969139012
10.613204945260016	1.7612540794730196
10.595282414700948	1.7563745205702568
10.577242436665674	1.7514259608439953
10.559086021242445	1.746412153153122
10.540814216689338	1.7413366717927985
10.522431004366762	1.736203695471774
10.50411728056827	1.7310594639449057
10.485958909060576	1.7259187439916022
10.467932447053174	1.7207726133852357
10.450018682311585	1.7156155929097527
10.43220125672948	1.710444037097407
10.414465988109326	1.7052554747455266
10.396800437507281	1.7000482486499449
10.379193601112334	1.6948212895882746
10.361635679021388	1.68957396473928
10.344117893252823	1.6843059715818507
10.326632342661336	1.6790172592806178
10.309171883734077	1.6737079712401022
10.29173003203234	1.668378401201916
10.274300879959867	1.6630289585350286
10.256879026808738	1.6576601421056574
10.23945951938044	1.6522725196907484
10.22203780110965	1.646866711313384
10.204609668372347	1.6414433755780755
10.187171232218601	1.636003200037434
10.169718885483404	1.6305468923625206
10.152249273988367	1.6250751735349154
10.134759271189903	1.6195887726067673
10.117245955999314	1.6140884221836473
10.099706593127873	1.6085748552230836
10.08214849214694	1.6030517275160334
10.064686004165226	1.5975518639891537
10.04734513378049	1.592079714907246
10.03012232992192	1.5866328690433709
10.013028701667327	1.5812135341567124
9.996055590939305	1.5758184645167561
9.979206265477053	1.570448436444477
9.962485811879203	1.5651044531648983
9.945885238986794	1.559783747886905
9.929414213515965	1.5544891995161902
9.913070027140183	1.549219736878892
9.896847769471243	1.5439740657852137
9.880757615513165	1.538755200572301
9.864792103383683	1.5335608522994122
9.848952871396127	1.5283917918359762
9.833245377365982	1.5232495655897873
9.817661223686711	1.5181317720291345
9.80220874067375	1.5130411629620675
9.786886199912207	1.5079771104297688
9.771688719304287	1.502938385973427
9.756625853571645	1.497927981552792
9.741691123017937	1.4929439055904832
9.726885596624108	1.4879867856796947
9.712214386281758	1.4830581446902837
9.69766982513405	1.4781557534748122
9.683259265943796	1.4732821198936923
9.668981071720845	1.468436648622176
9.65483085815837	1.4636182158417614
9.640817188863497	1.4588295604480035
9.626934046525415	1.4540687817102325
9.613182822934345	1.4493365857494362
9.599567786975316	1.4446342422593075
9.586082088422136	1.4399597019992634
9.572732508359815	1.4353153016690205
9.559516854838161	1.4307002457637057
9.546431698056649	1.4261136648610022
9.533484462093853	1.421557951242951
9.520669216958108	1.4170311831285363
9.507988394467604	1.412534374570696
9.495444570162421	1.4080682476967994
9.48303192631161	1.403631031624972
9.470756980273526	1.3992249691563277
9.458616627710947	1.3948489553531498
9.446608916993226	1.3905025550683594
9.434739782429746	1.3861876759416376
9.423003355839748	1.3819023863041575
9.411403422128485	1.3776481198769919
9.399940329442702	1.3734248662097448
9.3886096796438	1.3692312926685388
9.377417588299666	1.3650694954486762
9.36635994432279	1.3609380210081221
9.35543690876767	1.356837117347529
9.344652195262304	1.3527679379128783
9.334000507089442	1.3487287298163568
9.323486574262292	1.34472122892437

==> anc/Dark_boson_quartic_data/mr_RGSLY4_Boson_mn_1000_quartic.dat <==
radius(km)	mass(Msun)
906.906241508527	0.5450973458323574
605.2876583592961	0.8593283127160699
426.31235166661384	0.7694992534729925
363.0784398706328	0.6658905925927732
446.8204837861653	0.6021207251167904
538.4028326464876	0.5628769319028979
621.0144203948902	0.5120995794940223
664.2110840885816	0.4070369802976497
192.60516136042585	0.09631345064962875
47.207985408401775	0.0987870529366449
27.70296772621761	0.11548960611833772
21.009244504176824	0.1352292642200522
17.79952219585921	0.15659142015732513
15.975742847863225	0.17896957697406257
14.828080955042493	0.20201578457482208
14.054381121258546	0.22553557125071466
13.5074333921666	0.24934270358405278
13.106538642614742	0.2733393844455533
12.804365913583718	0.2974215172406586
12.571513518845235	0.3215421797089855
12.38892347155193	0.34560089383701237
12.243383875850004	0.3696080334521865
12.126064018440623	0.3934861770037908
12.030337833335908	0.41719893553619614
11.951449121092526	0.4407605409870673
11.885926714152586	0.46412059290976476
11.831012193480548	0.4872444161536859
11.784601945751724	0.5101530188498399
11.745143784334799	0.5328275433011561
11.711347278814797	0.5552418974841112
11.682153308176693	0.5773796416500936
11.6567485001757	0.5992570688511837
11.634507741495625	0.620866810322774
11.614884214389923	0.6421957956400558
11.597413621100497	0.6632345287338042
11.581710317874878	0.6839803513399697
11.56749196274275	0.7044437165802417
11.554519001549192	0.7246208332751244
11.542574221656466	0.744507749824117
11.531469161774476	0.7641021683503462
11.521042330090545	0.7834032052288915
11.511166163171714	0.8024133387978033
11.50174939389767	0.8211356412399657
11.492702820700709	0.8395709210753594
11.483945710744631	0.8577206039396641
11.475407338372166	0.8755867540959431
11.467026499337951	0.8931719880569314
11.458751317645376	0.9104788086579159
11.45054781323393	0.9275054123110508
11.442385784659283	0.9442544239661378
11.434235118974737	0.960729838316846
11.42606904073162	0.9769357994515864
11.417864304184013	0.9928766011483083
11.409600992202803	1.0085566578706595
11.40126221281103	1.0239804727040491
11.392835815727933	1.0391491066843344
11.384316410271593	1.054056733516866
11.375694629711191	1.068707896496321
11.366962233962575	1.0831078634515794
11.358112492312056	1.0972618529122895
11.349140040491635	1.1111750246252075
11.340040729900593	1.1248524682727794
11.330811480162259	1.1382991945491394
11.321450146217291	1.1515201273814124
11.311958052605185	1.1645150831708957
11.30233905693089	1.1772754719977905
11.29259030696928	1.1898059399315875
11.28271039835013	1.2021119309350963
11.27269898371347	1.2141987992239633
11.262556467875939	1.226071780390663
11.252283833756588	1.2377359772090784
11.241882521374391	1.2491963552049585
11.231354337122834	1.2604577408391098
11.220701381856314	1.2715248221161626
11.20992703126829	1.282400800289753
11.199042098064906	1.2930747361237138
11.18804624771029	1.303546928822804
11.17693863323889	1.3138223330798935
11.16571973955849	1.3239059072490937
11.154390817263758	1.3338025217212337
11.142953624390602	1.3435169262271767
11.131410274794849	1.353053736197217
11.119763137454981	1.3624174286510695
11.108014767371538	1.3716123384010976
11.09616785065387	1.3806426627406037
11.08422516594995	1.3895124610170537
11.072191762325343	1.398223556031357
11.06008211633483	1.4067641702100357
11.047894991387325	1.4151348821835124
11.035628890585913	1.423339811214965
11.023283667335878	1.4313831596808806
11.010859948225377	1.4392690944852906
10.998358866466912	1.4470017012634704
10.985781907248128	1.4545849633871348
10.973130807331975	1.4620227514001312
10.960407484505696	1.4693188188094042
10.947613986654336	1.4764768008993674
10.934752453019055	1.4835002156447716
10.921825084529726	1.4903924657263314
10.908834120923006	1.4971568409559075
10.895791254596842	1.5037896211487818
10.882708455405302	1.5102815872587367
10.869581616177571	1.516635371700779
10.85640867814145	1.5228542229465643
10.843188680370284	1.5289414905258403
10.829921348427783	1.5349005259901545
10.81660688212945	1.5407346378668236
10.803245824419445	1.546447070771523
10.789838976738976	1.5520409878187433
10.776387333852442	1.5575194691927965
10.762892038802635	1.5628855058191007
10.749354347437738	1.5681419989512888
10.735775600663464	1.5732917601260779
10.72215720257279	1.5783375123441232
10.708500602748584	1.5832818918627858
10.69481057835227	1.588125955658236
10.681109395315682	1.5928597830382736
10.667395675638334	1.597482301689123
10.653665592878252	1.6019956923939755
10.639916719414636	1.6064024044289467
10.626147456533785	1.6107049829132787
10.612356773725267	1.6149059973128437
10.598544058705205	1.6190080023571034
10.584709016890365	1.623013521071621
10.570851603955616	1.6269250278819738
10.556971974041303	1.6307449424136768
10.543070440614553	1.6344756246488643
10.52914744581369	1.638119372639353
10.515203536239834	1.641678420535504
10.501239342871733	1.645154938861635
10.487255564877119	1.6485510346154586
10.473252956474221	1.6518687515260275
10.459232464049183	1.6551100337825075
10.445216128796243	1.6582694777619331
10.431213380049655	1.6613422291273519
10.417218888634777	1.6643293714826948
10.403229044038719	1.6672324676763464
10.389241170195504	1.6700532743851093
10.375253221785755	1.6727936377261208
10.3612636180453	1.675455443142181
10.347271138299927	1.678040584084881
10.333274848926909	1.6805509445243132
10.319274050306221	1.6829883865317528
10.3052682360325	1.6853547429520155
10.291257061320907	1.6876518106537712
10.277240317034044	1.689881348597334
10.263217908963892	1.6920450747248619
10.249189840494003	1.694144664610691
10.235156197933453	1.6961817511892527
10.221117138595755	1.6981579238547289
10.207072879969925	1.7000747292553857
10.19302369110184	1.7019336714467486
10.17898061424571	1.7037341290450723
10.164970255821371	1.7054700763309925
10.150987992934121	1.7071410598178132
10.137029281295643	1.7087477974728527
10.123090614036357	1.7102913114857259
10.109169158220004	1.7117727822899151
10.095262574904774	1.7131934768114134
10.081368908650777	1.7145547110626886
10.06748651337944	1.7158578258072932
10.053613998646046	1.7171041699604936
10.03975018875867	1.7182950903986356
10.025894090296461	1.7194319239887632
10.012044867528576	1.7205159909420917
9.998201819727214	1.7215485933192474
9.984364364753377	1.7225310091253556
9.970532023527252	1.7234644926214722
9.956704407667383	1.7243502718451484
9.942881208512054	1.7251895478391992
9.929062187715358	1.7259834943172685
9.91524716896303	1.7267332574027083
9.901436031742266	1.727439953599954
9.887629848039246	1.7281045898717007
9.87385985318898	1.7287245730323406
9.860134518922465	1.7292974292328995
9.846448422164713	1.7298230031712802
9.832797369756275	1.7303016238534665
9.819177897258777	1.7307338580203968
9.805587059518299	1.7311204126476294
9.792022312277338	1.7314620834350682
9.778481435046572	1.7317597232133164
9.764962476923664	1.7320142215186454
9.751463715213774	1.7322264906051585
9.737983623857419	1.7323974549645569
9.724520847719576	1.7325280439463184
9.711074181468847	1.732619186496609
9.69764255219118	1.7326718061926487
9.68422500439639	1.7326868185244848
9.670820687263975	1.732665128437194
9.657428843772509	1.7326076280073985
9.644048801008053	1.7325151953604796
9.630679961512563	1.7323886940529305
9.61732179664611	1.7322289706446303
9.603973839180046	1.7320368559875812
9.590635677948875	1.7318131637896388
9.577306952490108	1.731558690685752
9.563992681801988	1.7312741389802815
9.550711578738694	1.7309592004524208
9.537462420585307	1.7306135702721275
9.524245287644936	1.7302373548887335
9.511060639750019	1.7298306381923518
9.497906359936543	1.7293936776549252
9.48478438797018	1.7289267669516015
9.471693688373808	1.728430123331302
9.458633405999661	1.7279041128030332
9.445605539773927	1.727349033303816
9.43260815296353	1.7267651679987603
9.41964217070978	1.7261529274932716
9.4067080517956	1.7255125896185355
9.39380411267229	1.7248445016953917
9.380932451475939	1.7241490727598263
9.36809193712914	1.7234265749916173
9.35528220095724	1.7226774099219022
9.342505155551748	1.721901930724584
9.329758907282814	1.7211004115798048
9.317044972982705	1.7202732921054709
9.30436347977117	1.7194208395000432
9.291713055073817	1.718543374826884
9.279095807214205	1.7176413195712121
9.266510349341383	1.7167149150490826
9.253956839718272	1.7157645605307446
9.241436728838366	1.714790602178467
9.228948199440238	1.7137932834306129
9.216493242655625	1.712773060273522
9.20407142758191	1.7117301601989008
9.191681871423192	1.7106648925070715
9.179326668744713	1.7095776677569967
9.16700415497237	1.7084686711784853
9.154715203210259	1.7073383165049194
9.142460425460367	1.7061868931656696
9.130238314940907	1.7050146317432335
9.118051176520098	1.7038219936334091
9.105897964280096	1.7026091470401272
9.093778541505099	1.7013764200033614
9.081694552750061	1.7001241777303442
9.069644214366926	1.6988525651201825
9.05762917741568	1.697562028823734
9.045649083500763	1.696252770055464
9.03370308594251	1.6949250375688323
9.02179341736749	1.6935792693527116
9.009918483932832	1.6922155670500556
8.998079251487455	1.6908343250686797
8.98627624819887	1.689435799949652
8.974508078908444	1.6880201475924843
8.96277683303429	1.6865878283931355
8.95108131389858	1.68513894706395
8.939421792385811	1.6836738285533217
8.927799719148576	1.6821928139319084
8.91621342504751	1.6806959800846883
8.904664699177097	1.6791837766001354

==> anc/Dark_boson_quartic_data/mr_RGSLY4_Boson_mn_100_quartic.dat <==
radius(km)	mass(Msun)
900.9951569356188	0.641435539330296
586.1934268915406	0.8551955001536016
416.0774138752985	0.7604378241255155
394.14888146115203	0.690107224893812
519.5056588849436	0.6755880550262261
665.8470707444108	0.604554873371666
652.5876377490076	0.27784422272726245
117.74643252192328	0.07753535587061436
42.090913498219535	0.08307395138856034
25.492088401092065	0.09517068212864496
19.16662435988927	0.11012229119408923
16.054169464859495	0.12663773833716466
14.268640995468738	0.14408004836461275
13.137457935738523	0.16207455190232198
12.36954501384824	0.18037779822841596
11.820616633081865	0.19883972201665528
11.412439989837274	0.2173384893300348
11.099240156406127	0.23578958683992424
10.852429128322365	0.25413137785869505
10.65361443905745	0.2723181757970417
10.490329521903913	0.29030450299522
10.353894278189504	0.30807268519663655
10.23815534822322	0.3255950564455006
10.138578121169347	0.34285362887386817
10.051825099477778	0.35983671291348457
9.975337472858989	0.37653672773174934
9.907150982510016	0.3929477133968799
9.845779150666452	0.40905491411124373
9.790003866604199	0.4248594409442515
9.738855158062409	0.4403663922050826
9.691572294159267	0.4555770435624167
9.647571779825297	0.47047204601353654
9.60631965539732	0.48505744331215345
9.567384259497327	0.4993438933038288
9.530417744499623	0.5133419119048005
9.495158433573408	0.527047976596256
9.461385838692097	0.5404421800691864
9.428868296705827	0.5535365030554886
9.397424012843556	0.5663439702438766
9.366906972536167	0.5788769494798415
9.337199495288127	0.5911463761892218
9.308241790485154	0.6031305548598158
9.279929033405152	0.614823927990696
9.252161389633297	0.6262400681740558
9.224863674771228	0.6373921202111223
9.197977025352339	0.6482924736451074
9.171454490674021	0.6589527104449735
9.145272425502778	0.6693749027772237
9.119432149176411	0.6795302681833766
9.093871536241661	0.6894258290126434
9.068544903318774	0.6990740354173182
9.043419641030876	0.7084869252952535
9.018471661826272	0.7176758778613832
8.993682910014892	0.726651560128443
8.969039766710292	0.7354239347394285
8.944565275857183	0.7439830680814266
8.920268975394007	0.752306849820279
8.89611009219181	0.7604048836744023
8.87206308202467	0.7682878128468795
8.848110746041476	0.7759660299595021
8.824241303781822	0.7834494478651369
8.800446758958218	0.7907474273254383
8.776721849491889	0.7978687652293297
8.753063326489642	0.8048217078541856
8.729510923077415	0.8115948908361187
8.706086793371327	0.8181684464089789
8.682758797688937	0.8245497999640895
8.659507146156741	0.8307474949321925
8.636318655944537	0.8367700890891997
8.613184435454981	0.8426258795008367
8.590098598211856	0.8483227968972814
8.56705744128912	0.8538683667450014
8.544058880966007	0.8592697003387567
8.521102047105058	0.8645335013938019
8.498205678388222	0.8696601811049368
8.475435204825512	0.8746257859186455
8.452767622181675	0.879430843712707
8.430181878612272	0.8840814664462977
8.407663613468511	0.8885842411694558
8.385202658060543	0.8929457834311045
8.362791768415944	0.8971725593055889
8.340425847112453	0.9012708033787723
8.318101417645694	0.9052464808047745
8.295816246549862	0.9091052738055343
8.273569067820887	0.9128525754899224
8.25135936739896	0.9164934979410914
8.229214020094673	0.9200266286477253
8.20720314828618	0.9234325504169721
8.185304608736969	0.9267115790789227
8.163499057863257	0.9298678086285836
8.14177247444376	0.9329059359702139
8.120114291346876	0.9358308395253367
8.098516424385016	0.9386473955887783
8.076972664225126	0.9413603866415112
8.055478259571265	0.9439744517185354
8.034029614491278	0.9464940591745561
8.0126240588261	0.9489234950016056
7.991259672483244	0.9512668559254381
7.969935145149411	0.9535280503459002
7.948649813062612	0.9557107839361088
7.927472038027157	0.9578067835276234
7.906435839920845	0.9598058209889354
7.885518415000616	0.9617091812762446
7.864703313694525	0.963519506472107
7.843977747640637	0.9652399528575105
7.823331489259891	0.9668738948825044
7.80275624199374	0.9684247798511112
7.782245224731687	0.9698960477881114
7.761792875332595	0.9712910843731671
7.741394629365898	0.972613191705757
7.721046748358282	0.97386557117614
7.700746183708755	0.9750513135762708
7.680490467142341	0.9761733934985366
7.660277620834715	0.977234667547512
7.640106083343796	0.9782378741566697
7.6199993203203045	0.9791834764202481
7.600044614105786	0.9800618374179966
7.580229388935739	0.9808705996682023
7.56053626477209	0.9816105131717517
7.540951437842552	0.9822831427331442
7.521463528923392	0.9828904510339354
7.5020629849902685	0.9834346092898568
7.482741699799198	0.9839178928539378
7.463492746022083	0.9843426201856721
7.444310177839647	0.9847111116235723
7.425188876598286	0.9850256629370565
7.40612442794486	0.9852885288470022
7.387113021987393	0.985501910782825
7.368151371035251	0.9856679495160234
7.349236640788263	0.9857887199020468
7.330366392100464	0.9858662284532489
7.31153853121588	0.9859024123432206
7.292753973103205	0.9858990909893667
7.274098534946018	0.9858539229323454
7.255597441122535	0.9857625568304865
7.237233477573515	0.9856240672250358
7.2189927653266155	0.9854386539066889
7.200863586496276	0.9852070595893181
7.182835848621801	0.984930339479294
7.164900759456101	0.9846097382384837
7.147050601516938	0.9842466173971337
7.129278565077985	0.9838424070276659
7.111578616992288	0.9833985747714205
7.093945397273722	0.982916601547483
7.07637413218174	0.982397967197514
7.058860563184948	0.9818441380271974
7.041400886287169	0.9812565587029755
7.023991700386557	0.9806366465157912
7.006629962959667	0.9799857866153686
6.989312951497256	0.9793053295058534
6.972038230088541	0.9785965887275891
6.9548036199014325	0.9778608400382568
6.937644083102021	0.977099851626595
6.920643634785392	0.9763129649979587
6.903790972310385	0.9754977102692718
6.887072840278159	0.9746531246666558
6.870477804151874	0.9737789338817647
6.853995798481462	0.9728752605527551
6.83761786587612	0.9719424821712769
6.82133598014134	0.9709811484166003
6.80514291398061	0.969991927969851
6.789032135205049	0.9689755719535802
6.772997722389978	0.9679328882314328
6.757034294680553	0.9668647227354931
6.741136952957198	0.965771944527244
6.725301228563241	0.96465543622541
6.70952304039672	0.9635160850256854
6.693798655893359	0.9623547766726918
6.678124658328276	0.9611723907291957
6.662497917188699	0.959969796593038
6.646915562034442	0.9587478509513553
6.631374959650787	0.9575073952214425
6.615873692765319	0.9562492546657773
6.600410970494286	0.9549743375000059
6.58506601624982	0.9536874964556932
6.569875574010046	0.9523882829891674
6.554827675098565	0.9510746303346502
6.539911716270057	0.9497454048032788
6.525118139305374	0.9483999608164135
6.510438259726853	0.9470379642537983
6.495864148124824	0.945659296920161
6.481388538744873	0.944263997181968
6.467004755524327	0.9428522200468805
6.452706650218747	0.9414242087229175
6.438488549683439	0.9399802735896499
6.424345210270255	0.9385207763914907
6.410271778261393	0.9370461177667053
6.396263753694486	0.9355567286048114
6.382316961617714	0.9340530605350849
6.368427522358279	0.9325355815441825
6.354591827781643	0.9310047705728224
6.340806519286882	0.9294611130632944
6.3270684676627855	0.9279050982714734
6.31337475539828	0.926337216314424
6.299722660351306	0.9247579560559034
6.28610964101033	0.9231678037812424
6.272533323137804	0.9215672414607446
6.258997124866484	0.9199573154747706
6.245548211058457	0.9183425268549261
6.232193125443295	0.9167225673978779
6.218930280406476	0.9150969922669643
6.205763231817229	0.9134659325352316
6.192686831244188	0.9118288000768001
6.1797036885207985	0.9101859664922516
6.166813371583305	0.9085373521919695
6.154011996070139	0.9068827088661944
6.141303974066597	0.9052226415142813
6.128685641994284	0.903556836075397
6.116156383865543	0.9018854790307865
6.103718882739821	0.9002089729564986
6.091368386383519	0.8985269754265136
6.079108157855501	0.8968401125801367
6.066936835043954	0.8951483369353945
6.054851557318705	0.8934515876688692
6.042856447484268	0.8917505383705304
6.030947562164371	0.8900448832471298
6.019125667777757	0.8883350097587923
6.007392277287503	0.8866212301291811
5.995743306298828	0.8849032800017311
5.984182469959388	0.883181869363253
5.972707479037004	0.881456849868751
5.961316762421692	0.8797283105380046
5.950013667320353	0.8779968502586437
5.938794084913669	0.8762621293438739
5.927660312524868	0.8745247293371059
5.916612204278769	0.8727847525424584
5.905646746401818	0.8710420509049644
5.89476773102784	0.869297343126719
5.883972050757802	0.8675503571823698
5.873259822991025	0.8658013886258432
5.862632917242612	0.8640508321541955
5.852087617984517	0.8622983814959241
5.841627249226303	0.8605447432656186
5.831250111961816	0.8587897953995578
5.820954723584518	0.8570335812590145
5.810744153067266	0.8552767021961204
5.8006148015633165	0.853518798291164
5.790568776946178	0.851760432788436
5.780605787340123	0.8500016701515327
5.770723353552287	0.8482423668499847
5.760924914689782	0.8464832218706516
5.751207557632352	0.8447239200379033
5.741571982626445	0.8429648160099434
5.732019330927885	0.84120619390356
5.722546574243069	0.8394477721088583
5.713156850425877	0.837690242231088
5.703848071619393	0.8359333786136193
5.694619786270026	0.8341773400086964
5.685474164760711	0.8324225925238464
5.67640805228751	0.8306687783868586
5.667424052571772	0.8289165303284814

==> anc/Dark_boson_sextic_data/mr_APRUnified_Boson_1400MeV_100_sextic.dat <==
radius(km)	mass(Msun)
233.5007470230713	0.10687975572199955
53.52242481970689	0.11414238105532898
29.270910372877957	0.1327933205752565
21.293222668292522	0.15701052981103972
17.662406547816186	0.18443847858191445
15.690317682438431	0.21382441501036487
14.494478865137937	0.24443759794102368
13.71340630163604	0.27581851856425144
13.175474394501522	0.3076574868664649
12.790162790078371	0.33972244796477474
12.505499402671381	0.37185233944367474
12.289920336075284	0.4039680242803723
12.123509967891039	0.4360062317669434
11.993114750067738	0.4679228544237121
11.88973499988502	0.49966861291141235
11.80699704598329	0.5312067584820505
11.7402698393527	0.5624904487845985
11.686091748775217	0.5934872896163841
11.64186170549898	0.6241785744491614
11.605590600704774	0.6545358179570104
11.57572355968565	0.6845426855503862
11.55104449452684	0.7141831910183862
11.530586424536617	0.7434402886218923
11.513568323565499	0.772299611776583
11.499357154496892	0.800751304276884
11.487437759128547	0.8287879412032697
11.477392586290238	0.8564035228535608
11.46888039329614	0.8835964902957959
11.461614773591695	0.9103610762448431
11.455355429240866	0.9366918890531871
11.449903719042972	0.962588280443858
11.445093196976256	0.9880517742470757
11.440787618811422	1.0130831219182415
11.43687166727641	1.0376839688455444
11.433246403243139	1.061856010306478
11.429832631291111	1.085603475721277
11.426560883135666	1.1089286655220023
11.423372285380632	1.1318341997235213
11.420219109635108	1.1543254848491864
11.417059750557412	1.1764060308849342
11.413860302696994	1.1980800624293628
11.410590864420918	1.2193524611578819
11.407228993302022	1.240229056140733
11.40375481509693	1.260715210391028
11.400153014007074	1.2808165637784314
11.396410182961283	1.3005379131022365
11.39251537883964	1.3198847337260498
11.388460410194023	1.3388628534538438
11.384238945315841	1.357478334414354
11.379847830179457	1.375736266272062
11.375284623076773	1.3936428629035857
11.37054555379726	1.411204562099656
11.365627328002718	1.4284275311628833
11.360531120201419	1.4453154493414522
11.355258338681814	1.4618743787648905
11.349808893417734	1.4781110177072283
11.344182743877385	1.4940318512096251
11.338383330925566	1.5096410153592352
11.332414794063574	1.524944321384979
11.326279355168456	1.539948419161295
11.319978910164957	1.554659770369146
11.313517030492743	1.5690820278120476
11.30689838778175	1.5832186596904223
11.300125662859273	1.597076144250573
11.293201346729628	1.6106607749419737
11.286128544237632	1.6239778270085328
11.278913101156789	1.6370299738509808
11.271558771503594	1.6498230939393461
11.264068619812678	1.6623632190804707
11.25644557262783	1.6746561612433468
11.248694757628895	1.6867043356327176
11.240820683877303	1.698511417490572
11.23282625639468	1.7100831283313664
11.224714276089285	1.7214250162351918
11.216488055612734	1.732541629694648
11.208153096846607	1.7434338342612488
11.199712146929294	1.7541063302070043
11.19116760763023	1.764564363575395
11.182521906342963	1.774813038536018
11.173778995929492	1.7848557609624252
11.16494399957091	1.7946950716695766
11.156019605768622	1.8043359075235792
11.147008320247954	1.8137830626326705
11.13798870500001	1.8229327811934726
11.131430419425968	1.8232809457552026
11.124263522366768	1.8166653152116805
11.11613426769268	1.8071178779859343
11.107409654361042	1.7961230659931924
11.099152152194277	1.7849404512241223
11.091215879575335	1.7734831296713311
11.083370078587052	1.761704873043948
11.075505430760522	1.7496291869253338
11.067563801546907	1.7372876661979186
11.059511046129034	1.7247085055307512
11.051310173313654	1.7118954202528243
11.042755543061942	1.6986696019424543
11.033826187496786	1.6851062114369024
11.024571250821763	1.671307498244809
11.015027189802346	1.6573363859554846
11.00521692621638	1.643229696381496
10.99506491532586	1.628910830480888
10.984544371392104	1.6143853727094966
10.973681422144013	1.5997051583111388
10.962497305974262	1.5849059777314254
10.9510077731876	1.5700126770439478
10.939206166499794	1.5550255134167852
10.927088502575488	1.5399532422302376
10.914664789055028	1.5248153983020152
10.90194255285289	1.5096259575050281
10.888926671273339	1.494394855316749
10.875625338560123	1.4791361561588205
10.862047704000513	1.4638655870035495
10.848194824131504	1.4485882738199227
10.834066265732849	1.4333075169514378
10.819660165425274	1.418025287403952
10.804983651072503	1.4027529502224656
10.790057785061956	1.387514701479629
10.774879803676047	1.3723100436948723
10.759444730560988	1.3571370187451866
10.743746667876463	1.3419934409679373
10.727786595178083	1.3268839919531208
10.711594438830044	1.311838338561743
10.69516855897788	1.2968561574847433
10.678501369549432	1.2819328441772084
10.661584513276013	1.2670639969210096
10.644412403831847	1.2522482647318784
10.627017739944245	1.2375151398998399
10.60940522699264	1.2228689345876014
10.591565844837898	1.2083037518494901
10.573489731021088	1.1938140126478303
10.55516679561485	1.1793947703020389
10.53662355402825	1.1650685459963799
10.5178773317903	1.1508484008922062
10.498918513851626	1.1367279106763135
10.47973636438164	1.1227008970773982
10.460319553384853	1.1087615998224574
10.44067885424221	1.0949198322093037
10.420848648153694	1.0811992316772532
10.400820568862361	1.0675940946249773
10.3805834811551	1.0540979944073616
10.360125497374607	1.0407048660560876
10.339444015748319	1.0274150997434741
10.31858118973057	1.0142553660546574
10.29753588164818	1.0012242776333566
10.27629696075904	0.9883153931421462
10.254852279002224	0.9755225216363572
10.233190954396825	0.9628409110493635
10.211350152891711	0.9502923411432834
10.189343205733124	0.937883158689321
10.167159432608356	0.9256070863208093
10.144786705849462	0.9134579255759239
10.122212137003359	0.9014297862185779
10.099453469293621	0.8895326113565948
10.076545662840712	0.8777829813906013
10.053479433731319	0.866175130017124
10.030242985850316	0.8547029419062682
10.006823517636805	0.8433605110821354
9.983220283112011	0.8321480097257259
9.959480011129912	0.8210859946035179
9.935601411597965	0.8101721008032706
9.91157338950951	0.7994003808350078
9.887383487539104	0.7887649681731285
9.86302083376694	0.7782612350425022
9.83852673918874	0.7679056500456325
9.813916156979621	0.7577021167943409
9.789179157190812	0.7476449480262601
9.76430391053108	0.7377283687473273
9.739277582830864	0.7279467750274481
9.714121679192981	0.7183074884910606
9.68887311054789	0.7088217924994452
9.663523912544166	0.6994844251583766
9.638063196437395	0.6902897488085237
9.612478794555548	0.6812322092602472
9.58677219960098	0.6723112266232786
9.560993560572188	0.663541268861731
9.535143247643614	0.6549194949622963
9.509211749590126	0.6464404690896625
9.483187863539879	0.6380987310041099
9.457062651881419	0.6298899446026263
9.430881848717634	0.6218256964727313
9.404661664118818	0.6139074276956987
9.378394419458344	0.6061299717290571
9.352070142717164	0.5984880069156934
9.325677653103302	0.5909762965830361
9.299243838237444	0.5835999235223324
9.272806324880944	0.5763654449445894
9.246359917915692	0.5692680679001298
9.219896144327906	0.5623026596529686
9.193405006875537	0.5554641059805849
9.166894226487392	0.5487518663989958
9.140415627881056	0.5421750284950516
9.113970649695588	0.5357301202395773
9.087552568036926	0.5294122482026994
9.061152710358881	0.5232164644934006
9.03476622471306	0.5171389966889706
9.008442808998597	0.5111875043085379
8.982198214467639	0.5053613779499909
8.956027795275736	0.4996560478282211
8.929924304971287	0.49406679460726177
8.903880329418556	0.48858919401213763
8.87793750485011	0.4832283662551721
8.852122410618652	0.47798548236432803
8.826432191214348	0.4728562802044377
8.800860799636467	0.46783628165760394
8.77540053803981	0.462921022785834
8.750070902190652	0.4581110784241962
8.724917803499203	0.45341086241536144
8.699941795330064	0.44881669616357306
8.675138282258608	0.4443244212184163
8.650500577816231	0.4399298403903675
8.626036990974137	0.43563145826381416
8.601797606815207	0.4314339845356156
8.577787799120212	0.4273345982494362
8.554004013878902	0.42332945997524174
8.53044023380846	0.4194146549210589
8.507095563419728	0.4155873122295131
8.484017538130054	0.4118515355107325
8.461219858272171	0.4082058615882951
8.438700096205995	0.4046468169064761
8.416452822276973	0.40117080198169164
8.394473191341444	0.3977745623298747
8.372800977605557	0.3944609906242638
8.351457072837814	0.3912297542826405
8.330439913902975	0.38807774355109786
8.309744420703502	0.385001679894563
8.289363770315743	0.38199830282774283
8.269325058156555	0.3790688872895464
8.249657225873271	0.37621433072322497
8.23035969173169	0.37343191486193683
8.211427650158072	0.37071869509156363
8.192854139322678	0.36807169519578864
8.174659791384489	0.36549150246308587
8.156874583340187	0.36297929231092985
8.139498194638922	0.3605326730459628
8.122525735854405	0.35814900635156616
8.105950037780847	0.3558256076726831
8.08978099994866	0.35356200526617076
8.07405164128766	0.3513599943086184
8.0587631144461	0.34921762031898
8.043910705836252	0.34713256438279144
8.02948718671982	0.34510243794268497
8.01549707733149	0.3431264011814237
8.001971058560374	0.34120622544487433
7.988911162573855	0.339340331937689
7.976312608105343	0.3375266898337901
7.964167989170597	0.33576318486705764
7.952478957697886	0.33404892453106605
7.941272686123169	0.33238553644043606
7.930551344798444	0.33077172586995285
7.920309996479817	0.3292057253399274

==> anc/Dark_boson_sextic_data/mr_APRUnified_Boson_1400MeV_105_sextic.dat <==
radius(km)	mass(Msun)
237.4288342652112	0.10691355370570531
54.045125747753154	0.11397796949374635
29.482616950748	0.13242065080376067
21.408939419002632	0.15641972189910877
17.73608213577329	0.1836299059579784
15.741684519400858	0.21280185337670593
14.532461576176209	0.243206192262453
13.742652091772959	0.2743839955707554
13.198656575200792	0.3060261490672189
12.80893237437742	0.3379028409062272
12.520973436601237	0.36984880579557144
12.302843534101115	0.4017855539356726
12.134410762489365	0.43364908639027844
12.002374453439632	0.4653961931150065
11.89764475119804	0.4969771662989195
11.813779317612628	0.5283567062322162
11.746104534804362	0.5594883060744092
11.691125103276372	0.590338509109202
11.646210939899637	0.6208891710491776
11.609354728479579	0.6511124233013446
11.578984780218311	0.6809909495154934
11.55387304702768	0.7105081900117445
11.533042902500469	0.739648725509399
11.515705581022145	0.7683979975182809
11.501220612366204	0.7967457991172981
11.489066944010654	0.8246830404999415
11.47882255760805	0.8522050010406499
11.470141346639894	0.8793101008340605
11.462733732199236	0.905991993549578
11.45635758389198	0.9322456827218022
11.450811006620372	0.958070402199215
11.445924241349552	0.9834659317594986
11.441560079728434	1.00843451697428
11.437600827534675	1.0329772899174585
11.433946213878187	1.0570951474534753
11.430515641144003	1.0807929581121765
11.427238111468322	1.104072516949962
11.424054557751155	1.1269365446677835
11.420915166488976	1.149389896722553
11.417778299114152	1.1714363725526438
11.414609008680564	1.193080014934044
11.411376595928859	1.2143251872413294
11.40805801028212	1.2351778395372321
11.40463244251896	1.2556430317500973
11.401084566039385	1.2757264815939096
11.397400092387292	1.2954330241384797
11.393568245211394	1.3147677868508105
11.389579667772923	1.333736441414592
11.38542823781539	1.352344995419588
11.381109418970912	1.3705986202674567
11.376621425103096	1.3885030573729338
11.371960632866669	1.406064659755334
11.367123474830818	1.423289735778811
11.362109472626171	1.440182476901173
11.356920795862719	1.456747878400103
11.35155750439722	1.4729925837116251
11.34601945019672	1.4889230935977487
11.340308384875891	1.5045443659394704
11.334429147030324	1.5198610238424977
11.32838422086429	1.5348796826243936
11.322175528867616	1.5496067478650788
11.315805547797101	1.5640473867874447
11.309279298142146	1.578203748461898
11.302599800257035	1.5920818542379878
11.29576953924768	1.605687951791227
11.288791017830663	1.619028006206312
11.281669369662069	1.6321048492147356
11.274409172184006	1.6449232715997841
11.267013546709725	1.6574892835246362
11.259485394577055	1.669808701260693
11.251828470459671	1.6818857827602427
11.244048325246755	1.69372239107902
11.236148031214523	1.7053240024356202
11.228130376399713	1.716696139144395
11.219998099948407	1.7278441284406625
11.211756178698996	1.7387697018310315
11.203408465751455	1.7494757766559836
11.194957292369747	1.7599675664848142
11.186405038341347	1.770250151087935
11.177754435916038	1.7803281043266626
11.169010925169212	1.790203313378988
11.160177847347516	1.7998800596884557
11.151257721544917	1.8093631320433776
11.142252961160295	1.818657159046733
11.133206604663567	1.827648451649529
11.124038057093363	1.8358637229605737
11.114462384200671	1.8432549251794639
11.104326966655666	1.849852368871697
11.093545375861522	1.8556961375137844
11.082219924135432	1.860608026332305
11.070238026143494	1.8643600234206352
11.057406631680712	1.867020238166843
11.043647444581547	1.8686759709167633
11.028934355381628	1.8694136020367504
11.013163007662344	1.8693495740295516
10.99629397960982	1.8686609486870327
10.978465750391923	1.8674388815945773
10.959771652178462	1.865743610979765
10.94028388416371	1.8636224747024257
10.920040954676418	1.8611169616698688
10.89907888069613	1.8582754343131809
10.877467206918261	1.8551368762562548
10.855261125672918	1.8517314810096372
10.832506935841593	1.8480845674959785
10.80924237713954	1.844218583511676
10.78550450389112	1.8401575014801683
10.76133345898912	1.8359221225292703
10.73676305210578	1.8315296393823042
10.71182269299919	1.826994978646309
10.686541815361762	1.8223320769427085
10.660958639379793	1.8175562683989204
10.635097692640072	1.8126793602718485
10.608979347938973	1.8077114557840066
10.582621827800669	1.802661597404421
10.556044694872007	1.7975385310793344
10.529286501625744	1.7923538211486056
10.502364770136419	1.78711461721829
10.475291007192432	1.7818267532779346
10.448075818928057	1.7764956419892157
10.420730042756615	1.771126490568618
10.39328949606564	1.765728515900061
10.365771792806452	1.7603068696924244
10.338182235238722	1.7548645990384166
10.31052599885012	1.7494047231489709
10.282808010964754	1.7439301420978357
10.255054743104255	1.738447415000512
10.227290330303134	1.7329617509823672
10.19951566275007	1.7274743094137666
10.171731999428761	1.7219864892006762
10.14394072471351	1.7164997502766872
10.116155632089225	1.7110177488514713
10.088408785183255	1.705546607317628
10.060699681661873	1.7000864698997238
10.033026684586975	1.6946375970889596
10.005388527857807	1.6892004351045473
9.97778857057291	1.6837763226163875
9.950260847103312	1.678371576230451
9.922809008293815	1.6729865453913502
9.895429189471935	1.667620642165071
9.86811806867059	1.6622735676798337
9.840873016491692	1.656945249519768
9.813719992387751	1.6516405654787438
9.786672673713028	1.646361390213627
9.759725557787924	1.6411065143100372
9.732873787273343	1.6358751059421974
9.706112990732734	1.630666555616419
9.679453816838063	1.625482968920962
9.652922545108602	1.6203284998297065
9.626513634707107	1.6152016571601886
9.600221087158957	1.6101012189831385
9.574039438232196	1.6050262265118793
9.5479682022317	1.5999767177975472
9.522036792395422	1.5949576103785412
9.496245342695174	1.589968217356941
9.470587004708516	1.585007013459349
9.445055480042514	1.5800727766974736
9.419645102401741	1.5751645223037694
9.394376545015426	1.570285846720512
9.369261826534343	1.5654381161937645
9.344293502109917	1.5606195565671122
9.31946465462391	1.5558287456325113
9.294768848851328	1.5510644901227428
9.270211800007223	1.546327819055142
9.245817581825369	1.5416224181820077
9.221580087868718	1.536946600002337
9.197491974888322	1.5322987920172269
9.173546363088093	1.5276776684651279
9.149740010234563	1.5230826643780278
9.126097553691194	1.518517852060626
9.102619228193841	1.513982590501369
9.079297476530023	1.509475208439996
9.056125156069067	1.5049942976470532
9.03309555804489	1.5005386431126524
9.010223932458544	1.4961109000625605
8.987522348998695	1.4917125544957313
8.964983173028815	1.4873418287096778
8.94259909046053	1.4829972394677644
8.920363169754511	1.478677502204897
8.89827806194684	1.4743831187377372
8.876365010855345	1.4701174336401666
8.85461846148945	1.4658789420962297
8.833031055505744	1.4616661120731849
8.811595765148816	1.4574776171908388
8.790308215258575	1.4533127107471802
8.76918918219098	1.4491749307958395
8.748239452035225	1.4450638539805158
8.72745173329512	1.4409779110808656
8.706818986478247	1.4369157481543893
8.68633450423715	1.4328761737589644
8.666010636579559	1.4288614291427295
8.64585744684461	1.4248728300202227
8.625867845390292	1.4209087871661825
8.60603487584638	1.4169679378507578
8.586351849937143	1.4130490792391937
8.566820382664591	1.4091525914278502
8.547459395734343	1.4052815863129593
8.528263969051364	1.4014347505079712
8.509227250526543	1.3976106837237636
8.49034258339674	1.3938081532092055
8.471607017592772	1.390026702780555
8.453037890760571	1.3862693803345068
8.43463321258921	1.3825354349755994
8.416386361367598	1.3788235130571262
8.398290856663156	1.3751324189792786
8.380340696440788	1.3714611298003336
8.362549244944839	1.3678121802219032
8.34492276289768	1.3641863178236229
8.327454929931863	1.360582158473535
8.310139423855173	1.3569984873597947
8.292970088795833	1.3534342163494832
8.27595296349714	1.3498905992888013
8.259099314664626	1.3463694630687735
8.24240327182586	1.3428694763481173
8.225858727873185	1.3393894521512568
8.2094596979666	1.335928324060717
8.19320630712577	1.3324862675512263
8.177113664971522	1.3290660111808732
8.161177954608656	1.3256665446284968
8.145393325507547	1.3222866894913006
8.129753977313468	1.3189253867604287
8.114256878249508	1.3155821979686158
8.098916396224528	1.3122598869443425
8.083731382028882	1.3089579447357023
8.068696262223625	1.305675220776252
8.053805448785663	1.3024106784356766
8.039054091890563	1.2991635040658183
8.024454155538903	1.2959361500368167
8.010008622495294	1.2927289095327115
7.995712250798861	1.2895406438528458
7.98155967994966	1.2863703263757706
7.967545802288107	1.2832170614215073
7.953679677265913	1.2800828119849679
7.939965605589233	1.2769682062021481
7.926398617322668	1.2738721537271802
7.912973580385784	1.270793666794097
7.899685402344734	1.2677318409223366
7.886539160713415	1.264687907929334
7.873543268765563	1.2616634075210469
7.86069320566926	1.2586572784589092
7.847984107887256	1.2556685505461769
7.83541109752322	1.2526963331372665
7.822976664314665	1.2497413473746732
7.810690331461874	1.2468054666115096
7.798548168915112	1.243887721736998
7.786545558971599	1.2409871710009768
7.774677833767313	1.238102946073863
7.7629462079313125	1.2352355148436789
7.751360232833203	1.2323868490023897
7.7399164943867795	1.2295560735991666
7.728610615050826	1.22674227952144

==> anc/Dark_boson_sextic_data/mr_APRUnified_Boson_mn_100_sextic.dat <==
radius(km)	mass(Msun)
893.1420287707774	0.8827960878611499
502.86051982714343	0.7202033765689411
587.1664484403393	0.7550203326802425
1217.6065818445682	0.9039378291140321
10.474948696437739	0.01577580036764041
4.447109439680327	0.023543906682281693
3.5106310527870446	0.031521736493928705
3.149667112047985	0.039634688933990275
2.967732567361079	0.04783742607086372
2.86336416403666	0.056075820452575253
2.7987716606140345	0.06430526693068
2.7567801258711695	0.07249061602185039
2.7285366176257617	0.0806043509936364
2.7090619244430476	0.08862510163528041
2.695371637777706	0.09653650946647055
2.6855891051282925	0.10432542850580177
2.6784859592359513	0.11198209987779728
2.6732372458414875	0.11949952490490354
2.6692746964465566	0.12687239970158948
2.6661987495854578	0.13409669431160312
2.6637239814312115	0.14116966974030137
2.66164375798567	0.14808934258044473
2.659806984322583	0.15485457166095315
2.658102820015847	0.16146504588618116
2.6564495325312305	0.16792086219738356
2.6547867008666346	0.17422263659291068
2.653069998626355	0.18037145872985325
2.651267032083465	0.18636865359629487
2.6493543703941715	0.19221571472082444
2.6473154842011413	0.1979143477769255
2.6451390894468907	0.20346677687238102
2.642817948530576	0.20887514118228742
2.6403479898569455	0.21414149502758678
2.637727528790744	0.21926837462212542
2.6349564618118673	0.2242583430921997
2.6320362661611565	0.2291135035215257
2.6289694900661087	0.2338366764401082
2.62575921135724	0.2384305529816211
2.622409508672385	0.2428972175284909
2.618924501603095	0.2472398649166152
2.615308673151395	0.2514607287835168
2.611567081632068	0.2555623042442356
2.60770412016479	0.25954759250381715
2.603725132591274	0.26341845101031097
2.599634634311412	0.26717816449377696
2.5954377040150036	0.27082852086000536
2.591139100228948	0.27437246813396077
2.586743315389068	0.27781218744104286
2.5822554003288962	0.28114999740658175
2.5776791925815323	0.284388546505924
2.5730198196087106	0.2875296345897659
2.5682806341185103	0.29057614311555324
2.563466642055821	0.2935295703417132
2.55858099012438	0.29639271900335823
2.5536293736565625	0.2991655849444243
2.5486133342846053	0.3018511336049982
2.54353503147552	0.3044533084778584
2.538398300326606	0.3069752247471455
2.5332105687559885	0.30941543956061224
2.527972548033955	0.31177636881425774
2.5226854646920995	0.3140615272758559
2.5173520774576224	0.31627391131011384
2.5119799140086565	0.31841229492757706
2.5065694967111223	0.32047850323761945
2.5011212537547247	0.32247567327989146
2.495636625355827	0.3244068149028597
2.490122850841724	0.32627142010045657
2.484581508588471	0.32807021966853434
2.4790121710482205	0.32980597348697704
2.473415365241212	0.33148145149486086
2.4677958119724903	0.33309761641149555
2.4621582993762936	0.33465382356561013
2.4565015437419784	0.33615238104506656
2.4508253477334283	0.3375957524978737
2.4451311498316777	0.33898600167794624
2.439426301649731	0.3403222482105552
2.433710274561258	0.3416057461342697
2.4279820932113796	0.34283864050850227
2.4222415074040624	0.344023094542783
2.416493057396254	0.34515979784099854
2.4107410846893815	0.34624833822391016
2.4049837296415246	0.34729046414072895
2.3992200830881454	0.3482880734401036
2.393450312222187	0.349242937384737
2.387681558752514	0.3501546604124096
2.381913922861603	0.35102387192224266
2.376145764707544	0.35185217324586326
2.370376141990076	0.35264123064227054
2.364606538112493	0.35339229016842955
2.3588437373273	0.3541048318816816
2.353086135462853	0.35477983282624204
2.3473321420665556	0.3554187019796299
2.3415807250482064	0.356022893574496
2.3358349386256934	0.35659318987759786
2.330100019555892	0.35712927982170817
2.324373744109434	0.3576321814655254
2.318654517237725	0.3581031246184638
2.312941215414001	0.35854337615780996
2.307238176660707	0.35895343135560004
2.301549058006752	0.3593332012335204
2.2958715370046847	0.3596836044493489
2.2902039808442654	0.36000570518874975
2.284545187563066	0.36030060247974793
2.278900292483916	0.3605686639834284
2.2732718017362235	0.3608099376054316
2.2676574347948826	0.3610252113221075
2.262055512370402	0.3612153996905771
2.2564647671533287	0.36138145318690734
2.250890444350935	0.36152374357953043
2.2453347330898765	0.361642355639562
2.2397953580166288	0.3617379450013121
2.234270585156476	0.3618112899854692
2.228759037788409	0.36186320952168816
2.2232654691057943	0.36189414756020544
2.2177924899585606	0.36190418480317216
2.2123378029730145	0.36189384687253784
2.206899616554161	0.3618637868137669
2.201476467430884	0.3618147039521521
2.1960722065378873	0.36174710967392404
2.1906902592908053	0.36166110073127955
2.1853283089229385	0.3615570806716723
2.179984514913503	0.36143558943361176
2.1746573478564346	0.3612972187053109
2.169349439918991	0.36114251709270406
2.164065277115895	0.3609716409235269
2.1588026250067296	0.3607848756642466
2.1535595991089966	0.36058265736492967
2.148334612709416	0.3603654800413637
2.1431290382684645	0.360133880482913
2.137948253396085	0.35988812137673587
2.132790322444981	0.35962838464711094
2.127653324945294	0.3593550111953486
2.122535626649562	0.3590684064564317
2.1174373908722046	0.35876905084393157
2.112364520632507	0.3584573421909288
2.1073157272729364	0.3581333870955959
2.102289058653442	0.3577974370394041
2.097282839551302	0.35744981603048315
2.0922962203445215	0.3570909149475644
2.087334911612327	0.35672125797497206
2.0823988008075953	0.3563409324550048
2.0774859078425907	0.35595010381282616
2.072594522768751	0.3555490203353502
2.0677232261844423	0.35513797881205134
2.0628765654135996	0.35471755339217514
2.0580561017429155	0.35428789995499227
2.053259836544715	0.35384910172794937
2.048486035169476	0.35340133768097215
2.043733160546137	0.35294483440014235
2.039003680354882	0.3524800891063753
2.034301257250995	0.3520074374370184
2.0296239275957793	0.35152688318852915
2.02496993969419	0.3510385404810168
2.0203377327285548	0.3505425770976454
2.015727886054761	0.35003935257810326
2.011145397948923	0.3495293981249404
2.0065888292192713	0.34901268248716866
2.002056418780968	0.34848925865562846
1.9975465879410825	0.3479592394044125
1.9930586176321916	0.3474228430896622
1.988597603670437	0.34688071904364287
1.984163256680806	0.34633288559222664
1.9797538146219724	0.34577933699819063
1.975367689588709	0.34522013559205617
1.9710035226115223	0.34465539289509656
1.9666652717008342	0.34408573606235165
1.9623543389888867	0.34351133925664645
1.95806897313745	0.34293214046912013
1.9538075864001168	0.34234815571302135
1.9495687276152347	0.34175944393115437
1.9453544057406504	0.3411664603769859
1.94116792357355	0.34056962644113836
1.9370075983369803	0.339968830387021
1.9328718511731382	0.3393640460283904
1.928759231104093	0.3387552934967203
1.924670028103794	0.3381428269126889
1.920608665607452	0.33752727757685164
1.916574003857814	0.3369085457546908
1.912564479853389	0.3362865647285425
1.908578648280165	0.33566131884816414
1.904615757552076	0.3350329070830671
1.9006801739282146	0.3344020345394575
1.8967717557350852	0.33376869750732746
1.8928889659494166	0.3331327923441279
1.889030372876329	0.332494271034338
1.885194726986152	0.33185313331824257
1.8813854265105294	0.33121001632995184
1.8776036848794317	0.33056509814570856
1.8738480015596293	0.32991824045825213
1.8701169655672112	0.3292693661335202
1.8664092555602825	0.3286184345094512
1.862726703757371	0.3279658849057335
1.859072034984376	0.32731214657338076
1.8554438165101597	0.3266570506570264
1.85184066383082	0.32600049359451794
1.8482612722262732	0.3253424100220906
1.8447059498475917	0.32468300809897677
1.8411783872417742	0.32402292680028355
1.8376775778922554	0.32336202546336146
1.8342021731549085	0.32270017616775865
1.8307508923230411	0.3220372914241444
1.8273235421911747	0.3213734854939607
1.8239238304659464	0.320709442015814
1.820551089575625	0.32004505599128796
1.8172040113448302	0.3193801827593055
1.813881344207366	0.31871471796171996
1.8105822024347138	0.31804864080733947
1.807309966264504	0.3173826406093311
1.8040649273916969	0.31671676046139696
1.8008458265297396	0.3160508351997194
1.797651444593936	0.3153847423880501
1.7944807218640977	0.3147184086415378
1.7913364747927623	0.3140524552533024
1.7882195497990836	0.31338702652789036
1.7851287391361657	0.31272194470405995
1.7820628605235738	0.3120570746975996
1.7790207794744468	0.31139230971073756
1.7760044232036363	0.31072813192590965
1.7730154843090056	0.31006485902162406
1.7700528159637932	0.3094023001456506
1.7671152765449551	0.30874030828559224
1.7642017615311116	0.3080787642621101
1.7613135156841477	0.3074180270274062
1.7584527144891076	0.30675853167548617
1.7556182922929664	0.3061000827495969
1.7528091500144403	0.3054425243327785
1.7500242167248026	0.30478572771685714
1.7472640627473541	0.3041299191248684
1.744531227697286	0.30347563967848346
1.7418248168858375	0.3028227092400571
1.739143778105474	0.3021709647520379
1.7364870779405759	0.30152026971160145
1.7338552273862213	0.3008708358280057
1.7312506454882393	0.30022319627057586
1.7286724870947485	0.2995771713203488
1.7261197431757995	0.29893259464122324
1.723591417030236	0.29828932475907527
1.7210876563557425	0.29764749318922074
1.7186109853014842	0.29700768606319555
1.7161607394839007	0.2963697487585751
1.7137359581404312	0.2957335108469951
1.7113356836576012	0.2950988257196741
1.708959975285464	0.29446580065234357
1.7066112242408307	0.2938350128592206
1.7042888325471253	0.2932063151090631
1.7019918846296938	0.2925795359676672
1.6997194620236742	0.29195452627759094
1.6974716889551669	0.2913314057869637
1.6952507806039296	0.2907107251575487
1.6930561335306382	0.2900923305778697
1.6908868750061936	0.289476051223087

==> anc/Dark_boson_sextic_data/mr_APRUnified_Boson_mn_105_sextic.dat <==
radius(km)	mass(Msun)
26.244681039928853	0.07917117706668292
18.119779412870752	0.09839053220217309
14.920802382248459	0.11575695635824515
13.051060432912005	0.1350491763679806
11.885858693974642	0.15630610921085838
11.127670766988933	0.17906389295298247
10.615207847018727	0.20287770860011745
10.257223369499554	0.22739752292065296
10.000056829226123	0.25236093853739294
9.81091803446809	0.27757120456398987
9.669031825203833	0.3028744946563802
9.560724729148108	0.3281535279667091
9.476796069056336	0.3533423471089555
9.41094939146288	0.3783874821175766
9.358750476235544	0.40325044504571356
9.316998124617637	0.4278926103499279
9.28332963019628	0.4522855095793669
9.255964433056242	0.47639710512048994
9.233536300562978	0.5002036951701936
9.214998435842322	0.523690974784061
9.199534730405171	0.546841114937822
9.186498983590177	0.5696424068045373
9.17538159982259	0.5920847976406226
9.165774746519844	0.6141596202673699
9.157347629636128	0.6358590669754768
9.14983173818188	0.6571778824030389
9.143009229406413	0.6781123786867183
9.13670514271814	0.6986613183487552
9.130777260779768	0.718824789836265
9.125107670197144	0.7386015320582523
9.119598962530775	0.7579913408377614
9.114171400679014	0.7769952170833775
9.10875946007319	0.7956157502616854
9.103311776225713	0.8138565467418781
9.097785655278033	0.8317199436835626
9.09214586915448	0.8492100505200662
9.086365519812048	0.8663310284220557
9.080422342331337	0.8830869485935566
9.074298523160236	0.8994821560537581
9.067980618623322	0.9155209963622779
9.061458247052965	0.9312093974014256
9.05472409093563	0.9465508704250832
9.047772292324574	0.9615517389985281
9.040600045163597	0.9762164843443796
9.033205639557291	0.9905514628405298
9.025589111231813	1.0045614443194597
9.017751399181993	1.0182521958335249
9.009693990522159	1.0316286522423914
9.00141959643879	1.044696407059502
8.99293112651464	1.057461127082402
8.984233479511273	1.06992616923229
8.975330187091423	1.0820958229409388
8.966224252253191	1.093978989211295
8.956919852313122	1.1055843466962814
8.947425034694318	1.116913256615646
8.937744697622895	1.1279676229856024
8.927881845423636	1.138755921899825
8.917840785620156	1.1492864636190165
8.907629361436472	1.1595625131223197
8.897254470725807	1.1695842122731657
8.886718795080071	1.179359405111683
8.87602634324964	1.1888959317941248
8.865183432066212	1.1981992486946123
8.854199308714108	1.2072672763728016
8.843075894980245	1.2161061949079517
8.83181616094784	1.2247233291937238
8.820424140604624	1.2331256199921992
8.808909950537647	1.2413125374071974
8.797277248748138	1.2492869599146317
8.785527924202817	1.2570556349186408
8.773664921833303	1.264625217939313
8.761694427125134	1.2719997147398856
8.74962550118051	1.2791774620227756
8.737458779274345	1.28616391363157
8.725195977547942	1.2929651940336953
8.712839617374584	1.2995872849653562
8.7003992563885	1.3060303666946598
8.687879210064372	1.3122953626706602
8.675279552987385	1.3183877666053632
8.662601590153777	1.3243131101060928
8.649848291749205	1.3300762055306814
8.637030064589243	1.335675896624496
8.62414801794031	1.3411153190166263
8.611202351348407	1.3463994745399166
8.598194131677781	1.3515333428998626
8.585127419936986	1.3565204553092773
8.572012301551133	1.3613592160940287
8.558848127550478	1.3660531164714222
8.545634604194307	1.370606619802492
8.532372238878033	1.375024182584604
8.519065825882347	1.3793083975719262
8.505724249761993	1.3834581762569693
8.49234609025238	1.3874770053449184
8.478930752217053	1.391368885395462
8.46547834934894	1.395137813973634
8.451994062985776	1.3987858546369372
8.438486215371833	1.4023121365725433
8.424952879997297	1.4057198228576924
8.411393067267813	1.40901247279007
8.397806464717664	1.4121936608257437
8.384197928512695	1.4152653021169994
8.370575702844018	1.4182267248720912
8.3569376322685	1.4210807137794697
8.343282410210971	1.4238304317237016
8.329609375036203	1.4264790723085188
8.315922395438129	1.4290286398660104
8.302230412096788	1.4314785031286978
8.288531239452299	1.4338309905411304
8.274823243207935	1.4360888916310353
8.261105424777645	1.4382550484880015
8.247380098239054	1.4403316293040138
8.23365735623249	1.4423180217399834
8.21993536584101	1.4442159834993384
8.20621208907416	1.4460279403854184
8.192486151093332	1.4477564040362574
8.17875814706525	1.4494036230296803
8.165038528139055	1.4509693317953867
8.151326586773868	1.4524547309568836
8.137619961376085	1.4538619189813617
8.123916973405997	1.4551931109838894
8.11021681249358	1.45645049498897
8.096529158439552	1.4576343285418059
8.08285555152217	1.458745224203154
8.069193278554561	1.4597849551484716
8.05554035707574	1.4607554556420281
8.041895271196182	1.46165870853283
8.028264755873154	1.4624956252775971
8.014654010815587	1.4632663702705522
8.001059995942509	1.4639724004933954
7.9874804691842884	1.464615389824412
7.97391366893021	1.465197084774832
7.960362515018842	1.4657188374609111
7.946835788909234	1.4661807263121518
7.933330779155313	1.4665838240469355
7.919844993665331	1.4669295561139408
7.906376446392788	1.4672194472977742
7.8929250344895525	1.467454964778786
7.8795009455352245	1.4676364754149467
7.866103383227926	1.4677646146935404
7.8527295651195095	1.4678405498645468
7.839377257223012	1.4678655850595674
7.826044713015525	1.4678410802979494
7.812740030209445	1.467767860273077
7.79946625791843	1.467646278137999
7.786220345060252	1.4674772486523526
7.772999845672105	1.4672618727978002
7.759802709630625	1.4670013292991655
7.746632254519818	1.4666967098971107
7.733496429999224	1.4663484187273716
7.720392291888957	1.4659570940399607
7.707317199801351	1.4655236407861019
7.6942689295207565	1.4650490654565003
7.681247199154549	1.464534435777772
7.668261779100952	1.4639804802949057
7.655311735028733	1.46338759756931
7.642394222599551	1.4627564918480525
7.629506844844684	1.4620880014118043
7.616647591406679	1.4613830330980802
7.6038238613369895	1.460642591799719
7.591039068948259	1.4598670603139012
7.578290150019222	1.4590569291117714
7.565574537885058	1.4582128718262466
7.552890003898389	1.4573356458656008
7.540238911404953	1.4564262035483977
7.5276295568707114	1.4554852532250873
7.515059236813016	1.4545130756620566
7.502525224999573	1.4535101819395493
7.4900251501361765	1.4524771915607209
7.47755815856934	1.4514148573711378
7.465133420343791	1.4503242197991237
7.452750500858343	1.44920552277459
7.440406559376787	1.448059128580449
7.4280991246715065	1.446885531404672
7.415826011386011	1.4456852971792142
7.4035934990872345	1.4444595185794213
7.391405726213745	1.4432086929423256
7.379259693871345	1.4419330040328913
7.367152808728302	1.4406328127112458
7.3550827623288635	1.4393085671600456
7.343051159192985	1.4379610641530216
7.331066213058709	1.4365912847154627
7.3191255409338885	1.435199295578647
7.307226453146089	1.433785332801857
7.295366551843384	1.432349737500684
7.283544649378623	1.4308930120092538
7.271769415393898	1.4294164110952052
7.260040869795466	1.4279201036987472
7.248356235819319	1.4264041998929446
7.236713037171384	1.4248689370728258
7.225109040391359	1.4233146264446475
7.213549949054871	1.4217423990784437
7.202039662244927	1.4201528308406626
7.1905753502333445	1.4185459108260976
7.179154490720555	1.4169217846202316
7.167774791967821	1.4152806791714971
7.156437676817974	1.4136232870441592
7.145151344520854	1.411950787889992
7.133913598493412	1.4102630798317264
7.122721802196073	1.4085601839136053
7.111573558050224	1.4068422242180327
7.10046821483378	1.4051095961305413
7.08941354746485	1.4033636160585856
7.07840859030488	1.4016043125895403
7.067450761425054	1.399831663796014
7.056537699441216	1.3980457491038498
7.045667355274082	1.3962467298089405
7.034846455364888	1.3944359352199687
7.024077674219885	1.3926138089693763
7.013358344995297	1.3907801954619623
7.002686028000104	1.3889350738520563
6.992058468928461	1.3870784995458758
6.981479146131954	1.385211395456875
6.970953217575237	1.3833346535866944
6.960478097708158	1.3814480638501
6.950051363158764	1.3795515548678525
6.93967076475927	1.3776451331651145
6.929337100315133	1.3757293214181079
6.919057787815419	1.3738054687012817
6.908831009188775	1.371873388700926
6.89865432628754	1.3699329367197768
6.888525467533484	1.3679840559466525
6.878443637622744	1.366026978316684
6.868416236516005	1.3640631772708163
6.858442648418294	1.362092621915079
6.848520461310471	1.3601151182968112
6.838647416135168	1.3581305647024036
6.828821733124805	1.3561389810096478
6.819050085591977	1.3541418233648495
6.8093338966363826	1.352139372542967
6.799670757120314	1.3501313614030626
6.790058395865441	1.3481176292728343
6.780494780538035	1.3460981002735841
6.770985172505401	1.3440740375179674
6.761531721373285	1.3420458923133027
6.752132087245072	1.340013381932926
6.742784049766456	1.3379763238839772
6.733485508500461	1.335934597397288
6.724239889768474	1.3338891645922548
6.715051718744561	1.3318409547106562
6.705918716591002	1.3297896258676718
6.696838680074466	1.3277349471342184
6.6878095144279825	1.3256767538773648
6.678833278276434	1.3236157466618448
6.66991531030619	1.321553076044335
6.661053536590798	1.3194883976307785
6.652245789713059	1.3174214501293893
6.643489998710978	1.315352038519055
6.634787520029986	1.3132807196222844
6.626143895996035	1.3112087423686531
6.617557257937891	1.3091357750189045
6.609025486836638	1.3070615353884096

==> anc/Dark_boson_sextic_data/mr_HSDD2_Boson_1400MeV_100_sextic.dat <==
radius(km)	mass(Msun)
1263.6511526788295	0.6753039513724102
23.698565543567035	0.13624166798733775
15.372097169699801	0.23642971825497056
13.750077860401856	0.34638723878603395
13.227768599008291	0.4603467497915484
13.048178496270564	0.5746698715658375
13.001928335499455	0.6870897881997464
13.011957088929282	0.7961678964895912
13.045496096401306	0.9011729728485289
13.086900979357052	1.0016177796965184
13.128740026120363	1.0972468620155988
13.167181231804456	1.188004212585056
13.200548223256742	1.2739257205972803
13.227956772277283	1.3550796660745983
13.24933443525809	1.431611027336548
13.264766002602755	1.5037342599394536
13.274501740528391	1.5715567015849645
13.27892394477713	1.6352889271988567
13.278432553491008	1.695207389579731
13.273404004347858	1.751409763751663
13.26419947766566	1.8040687454598967
13.251197045186125	1.8534591583180875
13.23475780849007	1.89977028982298
13.215172016456407	1.9430331442697615
13.192706533304177	1.983478548702351
13.167636504380761	2.0213355506108
13.140242512460606	2.056721761723144
13.110733331985251	2.0896631969692057
13.079272617429572	2.1203559219093018
13.04604111519014	2.1489850784029976
13.013137612112875	2.165310579214714
12.970537880393385	2.14995104621753
12.915810846985117	2.119909018943314
12.852747826448402	2.0824356347563415
12.783472043108006	2.040572901085675
12.709071513660756	1.995832565362766
12.630076751402841	1.9490588625100516
12.546701747685029	1.9007669200170876
12.458967278762822	1.851295463887654
12.366767204465868	1.8008833224791547
12.269905902721343	1.7497110575326709
12.1681203632459	1.6979252317057272
12.061093809199114	1.6456534354085748
11.948464562711639	1.5930141105929125
11.829832309987646	1.540123297860487
11.7047631349249	1.4870994700445637
11.572794299471479	1.434067099911735
11.433439566058793	1.381159322738358
11.286195808358945	1.3285198711781043
11.130551665208234	1.2763043555296267
10.965999050693672	1.2246808746252535
10.792048380267346	1.1738298921386223
10.60824838094784	1.123943275933767
10.414211259108324	1.0752223738270854
10.209643719942612	1.027875011970356
9.99438378811743	0.9821113296804402
9.794563901250717	0.9427088709021294
9.654575982426842	0.9155213435363152
9.55981801090253	0.8961256385112488
9.497902187121342	0.8817580587098685
9.459967676954726	0.8707487038664388
9.439734863334783	0.8620719121050602
9.432976297806698	0.8551660091919063
9.43616416341742	0.8495334781068823
9.44659580836248	0.8448037875302227
9.462210782228038	0.8407029752382911
9.481427713325541	0.8370403854190135
9.503580981917048	0.8338417953051037
9.52825341480466	0.8310560819944666
9.554773987455116	0.8285776319505911
9.582493441875506	0.826306572700422
9.610829517541655	0.8241551479257062
9.63946091818313	0.8221675715064533
9.668676099032588	0.8204148557900552
9.69843331263551	0.8188657003518321
9.728532760574504	0.8174708650112693
9.758731418552681	0.8161778692555284
9.78875973571178	0.8149689144371459
9.818786600231936	0.8139510812904222
9.849074843098968	0.8131432240448248
9.879625708112622	0.8125223913391184
9.910344261978754	0.8120545317556912
9.94109203852354	0.8117024793362767
9.971697167323658	0.8115023613253788
10.002458223566686	0.8115310007483145
10.033523396048489	0.8117904103482215
10.064890785673947	0.8122611526736295
10.096493815716752	0.8129158181156587
10.128203311737524	0.8137279636573908
10.15990030733733	0.8147476070486394
10.191839200259624	0.8160219264770977
10.224110506252872	0.8175495862110005
10.256706631854655	0.8193140538873257
10.289573225491171	0.8212923875657362
10.322566134781033	0.8234630032121266
10.355559941142912	0.8258646044304027
10.388754087948023	0.8285309576237238
10.42221358001798	0.8314611269208735
10.455931665771491	0.8346417348934668
10.489865584075964	0.8380537261000767
10.523860496374695	0.8416738264709055
10.557749282435541	0.8455203686101294
10.591693957455178	0.849622704284175
10.625752578550316	0.853982159168418
10.659926629466629	0.8585888438682323
10.694188211552438	0.8634274542454131
10.728396288379333	0.8684714947510851
10.762324528041932	0.8737139456799944
10.79610827451921	0.8791832146229552
10.82980996307803	0.8848840343576975
10.86344481867573	0.890810338293204
10.89700279754151	0.8969506317223374
10.930386533346104	0.9032795970313404
10.963312925160091	0.9097610828672152
10.995885175124803	0.9164213240616359
11.028175774392022	0.9232693310255718
11.06021609127721	0.9303032342802127
11.092014811167866	0.9375155554470463
11.12353399018308	0.9448887349159572
11.154469380603848	0.9523603000225415
11.184865737785751	0.9599464456184539
11.214806597965861	0.9676612087029935
11.244338677105263	0.9755073052307444
11.273487797633551	0.9834815575825838
11.302263819345512	0.9915765477331858
11.330418349275828	0.9997221756276335
11.357891890565742	1.0079068320869125
11.384776570439122	1.0161502235139757
11.411131226984438	1.0244599390276699
11.436995372409674	1.0328373384158318
11.462396118227023	1.0412800748111752
11.487223168456254	1.0497440363003157
11.5112852899797	1.0581687990133146
11.534669125817793	1.0665773310830653
11.557441004221156	1.0749821298538944
11.579649765371883	1.0833891229138313
11.60133247085502	1.0918002741386033
11.62248482148063	1.1002026734801003
11.64288569482329	1.1085087548242727
11.662560246623427	1.1167244861560444
11.681576958178688	1.1248669155646536
11.699989375553983	1.1329462834489001
11.717840381434078	1.1409686662079142
11.735164987139973	1.1489373890531251
11.751845449123875	1.156791501399955
11.767789068197041	1.164487765567166
11.783060315285384	1.1720468807727475
11.797712908935623	1.1794827640563583
11.811791686831135	1.1868051423960495
11.825334461411654	1.1940208735640019
11.838341394032335	1.201118544059036
11.85066663025028	1.2080189235048626
11.862332518759178	1.2147288426866834
11.873388379022693	1.2212647856011842
11.883877485356075	1.2276393671176198
11.893837476569669	1.2338623992188247
11.903301185624857	1.239941609115757
11.912208920397317	1.245832095193627
11.920496764757015	1.251493978872577
11.928203972418203	1.256944384251866
11.935368924847936	1.2621976956293435
11.942026497463129	1.2672658691149998
11.948207928700773	1.2721589017131476
11.953930898565877	1.276877806235924
11.95912330796515	1.281365935786
11.963784973072778	1.2856216398066163
11.967945752223544	1.2896594150084681
11.971635384609758	1.293492272113353
11.974881668304468	1.2971316474260237
11.977710103727489	1.3005875816450203
11.98012101834137	1.3038479466445347
11.982075807244325	1.3068761582902666
11.983588506738064	1.309682403496502
11.984681249044012	1.3122792631340188
11.985376704064224	1.314678542682178
11.98569663810929	1.316891027539111
11.985661372592103	1.3189261392528162
11.985271046657822	1.3207643505114883
11.984516350924387	1.3223943796973598
11.983408401729216	1.3238261426192037
11.98196299277218	1.3250704487123461
11.980196905680387	1.3261377690666347
11.978126728320026	1.3270379357757989
11.975770405274194	1.3277779863082033
11.97314473076624	1.3283454997080262
11.970248065526151	1.3287405164051798
11.967087135483675	1.3289710674430664
11.963672428339287	1.3290460686199346
11.960015703682082	1.3289743784596366
11.95612900872294	1.328764492189558
11.952036367740469	1.3284231938305282
11.947768090598847	1.3279486784375703
11.943320320962638	1.3273431523755193
11.938695762379425	1.326612564451909
11.933900325917199	1.325763739142486
11.928941345381471	1.3248036357360953
11.92382676319706	1.3237390585420175
11.918595512379987	1.3225804229556193
11.913278089739523	1.3213320628130507
11.907867400161024	1.3199950752851122
11.90236252669145	1.3185732161397596
11.896765330241623	1.3170711003757254
11.891079149352347	1.3154936144338887
11.885309023237633	1.313845892462662
11.879511202570354	1.312144440304717
11.873705439266478	1.3103937813143887
11.867883090397193	1.3085935193957423
11.862040032783987	1.3067452767831937
11.856174548982624	1.3048515076332678
11.85028638541343	1.3029150367905102
11.844380783063912	1.3009402531169063
11.838522674646303	1.2989481683538826
11.832721242569399	1.2969411329516611
11.826966362650138	1.2949172906477067
11.821251223732753	1.2928763725328143
11.81557107781533	1.290818904373142
11.809922580728761	1.2887458510357253
11.804312779150372	1.2866616785693474
11.798806640894725	1.2845891468337178
11.79340532172261	1.282528139088716
11.788097583639578	1.280475611895366
11.782874595925039	1.2784297921467804
11.777729270240842	1.2763896484399209
11.772655825862923	1.2743546239996737
11.767663001170735	1.272329583801025
11.762809698655236	1.2703366750417195
11.758092092992275	1.2683739208328066
11.75349844060733	1.2664374927710516
11.749018686937587	1.264524562743607
11.744644207032513	1.2626329775612921
11.74036755467059	1.2607610630325106
11.736197895860897	1.2589139080718206
11.732184912680731	1.2571115891332183
11.728322473460526	1.2553511168883753
11.724599044141833	1.2536282821908258
11.721004168926603	1.251939647553889
11.717528516423949	1.2502823641390557
11.714163771576063	1.2486540372445334
11.710917882512188	1.2470595116137209
11.707830429057253	1.2455161609943415
11.704894964678717	1.2440207152021252
11.702100827318462	1.2425689489732348
11.699437910263606	1.2411571969606119
11.696896927338873	1.2397822825153955
11.694469425468867	1.238441438974515
11.692160759424432	1.2371387315053983
11.690000811571664	1.2358887136321657
11.687984094505298	1.2346883611977473
11.686101345011876	1.2335337137804436
11.684343401384265	1.2324211754060985
11.682701628326322	1.2313475310227966

==> anc/Dark_boson_sextic_data/mr_HSDD2_Boson_1400MeV_105_sextic.dat <==
radius(km)	mass(Msun)
1263.6511526788295	0.6753039513724102
25.95110971872657	0.12828392587116785
15.94534657389197	0.2181306367493189
14.006276143688702	0.31715497979926494
13.351384145971151	0.4206104000506336
13.102171534161851	0.525207632650621
13.015569631492294	0.6288729862811246
13.001562542494101	0.7303453752155101
13.020698838108	0.8287749606518896
13.054203578725149	0.9235742264096111
13.092538851341946	1.0145621038961845
13.130582256766193	1.1014929757026717
13.165690611423171	1.184366624578586
13.19660520906168	1.2632046738990164
13.22258206834946	1.3380559361787774
13.243523794994637	1.4090175910413454
13.259470039930404	1.476247906477273
13.270564627631439	1.539872733479816
13.277070632177457	1.5999773857773096
13.279290571260026	1.6567738858168246
13.277528869307123	1.710449837160839
13.272059989500379	1.7610350403110393
13.26316479786024	1.8087075289117798
13.251130566803994	1.8536742091503797
13.236232292794021	1.8960782099877995
13.218692419075952	1.9359250596937851
13.198711584265226	1.9733882018705138
13.176500946720564	2.00864587287038
13.15226967824857	2.0418401070239516
13.126217095386997	2.0729562942322515
13.098461680459836	2.102111836358225
13.069138462057238	2.129455324921803
13.038384680689742	2.1551227804081114
13.006455831311811	2.175770791513919
12.968598744250565	2.1863603655447887
12.922354134768014	2.1887925721201094
12.867943673138113	2.1848552189396244
12.80615215818753	2.1759236546322804
12.737694062929975	2.1630837859126837
12.663506313303008	2.1474856134969227
12.584874221873031	2.1299205029683157
12.502624439246732	2.110876666468832
12.417342853056963	2.090704659147275
12.32950812778393	2.0696804436914853
12.240025184744047	2.0481464232327573
12.149348742030758	2.0263066152149043
12.057679382427496	2.004282724588816
11.96516967893674	1.9821701573471693
11.871939129599092	1.960045461344598
11.7784924865487	1.9380549592283303
11.68569127813654	1.916377188125022
11.593439937812283	1.8949871950892045
11.501645559220544	1.8738732159253086
11.410237223489913	1.853031577576125
11.319160063365874	1.832462752558824
11.229125923994177	1.8123131829715702
11.140597056586648	1.792640757537957
11.053347952219378	1.773380707136446
10.967196615652663	1.7544901085259939
10.881993671493328	1.735938446421641
10.797623397441821	1.7177050405259953
10.714783971433846	1.6999187004520744
10.633787242931502	1.6826031261351275
10.554388350335193	1.6656911875623015
10.476378389276832	1.6491343392643123
10.399579820967652	1.6328958518169245
10.323841410150333	1.616947362778228
10.249668977007069	1.6013804118690413
10.177456280921577	1.5862382255013592
10.106968710338572	1.5714583635865917
10.037996028836037	1.5569939593208069
9.97035456459841	1.5428085111274925
9.903884353322466	1.5288730820955132
9.838780056474867	1.5152251824886338
9.775614788596801	1.5019503910096692
9.714209506553352	1.4889971641520945
9.65436621444244	1.4763220825099004
9.595906686175033	1.4638906573888448
9.538672613929542	1.4516750659674307
9.482606585017708	1.4396685026053162
9.42828468938121	1.427971246380368
9.37571027110052	1.4165648799961899
9.324707844759716	1.405409528075209
9.275112068975156	1.394472960291933
9.22677254894105	1.3837287732392294
9.17955388988277	1.3731551375707534
9.133692315416388	1.362801347408325
9.089529925614181	1.3527183530727056
9.04692956327719	1.3428700079478388
9.005745411282955	1.3332262284672827
8.965839739457452	1.3237619660465576
8.927085869991615	1.3144562171825127
8.889411452357006	1.3053004723227877
8.853215182438968	1.2963744582130847
8.818551146432096	1.2876753997950747
8.78530255819445	1.2791754754632463
8.753349349900063	1.2708509688836185
8.722577058834435	1.2626816708254496
8.69287919382359	1.254650298322014
8.664286195826655	1.2467707939059884
8.63713014731511	1.2391096752580322
8.611371113759374	1.2316484202592237
8.586914318816712	1.2243649495075715
8.563661722720253	1.217239970696837
8.541518627977105	1.210256711995357
8.520395849143627	1.2034005766413074
8.50039680382819	1.1967047032666374
8.481735136927174	1.1902117603277342
8.464360695879616	1.1839028622897485
8.44819860335277	1.1777601013127688
8.433169747797903	1.1717674675849832
8.41919638229345	1.1659107852965804
8.406205577433942	1.1601780146413436
8.394315937381839	1.1546117388744344
8.383653226346853	1.1492361928073116
8.374181164990949	1.1440362918784241
8.365842495884536	1.138997385893985
8.35857445225147	1.1341060661103086
8.35231389061646	1.1293502475240047
8.347002250382529	1.124720575117179
8.342722543515208	1.120258219390561
8.339557570461961	1.1159793301227445
8.337486045453447	1.1118721896311778
8.336466202294607	1.1079248568099838
8.336449390857487	1.1041261062801335
8.337385021904469	1.1004656287163026
8.339223722397554	1.0969355925921989
8.341991253979208	1.0935704487144122
8.345747501534392	1.0903838378319466
8.350485356135412	1.0873670324624218
8.356176618112503	1.0845104533821674
8.362784816076735	1.0818047798698944
8.370270119717713	1.0792412589550175
8.378590303600111	1.076812626449751
8.387708374772522	1.0745436428780897
8.397663307741576	1.0724479094624282
8.408461141065926	1.0705194670418907
8.420085623964441	1.0687508557487082
8.432510899480354	1.0671344462290393
8.445706474777376	1.0656628581553518
8.459638650230128	1.0643292675109464
8.474216842506985	1.0631469322137799
8.489446378090788	1.0621295118266518
8.505345661564798	1.061273704545403
8.521909262245854	1.060573983602582
8.539120940978618	1.0600242325079245
8.556958717910502	1.0596182806159946
8.575397487181746	1.0593501278836648
8.59432395244188	1.0592218205661093
8.613682262985316	1.0592444280827047
8.63350289733941	1.059417338759883
8.65379073849953	1.059736828931473
8.674538881413458	1.0601981611686546
8.695733792847644	1.0607962485722409
8.717358002363127	1.0615259502742835
8.739314685752099	1.0623822448823994
8.761466460000575	1.0633679407267436
8.783848633321144	1.0644851272778708
8.806476393998818	1.0657318367364013
8.829352481439198	1.0671046572980494
8.852472372669483	1.0685995434830096
8.875826990054062	1.0702121830737799
8.89936024899825	1.0719358977770166
8.922868919343692	1.0737611617261553
8.94636989912251	1.0756909319141095
8.969888661699672	1.0777250598997656
8.993438001445464	1.079861516641228
9.017023101511832	1.0820973734860673
9.040644162536534	1.084429238057288
9.064287458584916	1.0868525210489572
9.087742045609431	1.0893477183579263
9.110967379163446	1.0919132434117118
9.133998382801398	1.0945509314233937
9.156857693546039	1.097260290893103
9.179560339139487	1.1000396905478538
9.202116136149323	1.1028868614702405
9.224531195186414	1.1057991685168234
9.246676698956588	1.1087587899746076
9.268410302888553	1.1117500901249335
9.2897728565168	1.1147770270239057
9.310795469689866	1.1178407305821938
9.33150196595447	1.1209411724768932
9.35191110455936	1.1240774191420366
9.372037737839582	1.12724808029225
9.391848281534147	1.1304448115965426
9.411147230913345	1.1336383910800774
9.429947237467522	1.1368303666567539
9.448284753014878	1.140023742921647
9.466190337249095	1.1432200497101601
9.48368979910339	1.1464199261388768
9.500805129051601	1.1496234259909068
9.517552365010586	1.152829679643868
9.53378852381416	1.1560109916600871
9.54945248442015	1.1591567643328982
9.564581530154433	1.1622716174271883
9.57920961826546	1.1653586834890195
9.593366923457628	1.1684201572673885
9.607080190354635	1.1714575891244787
9.620373194494455	1.1744720581041526
9.633214315231143	1.1774533342101876
9.645474434734966	1.1803738650973374
9.657175517476377	1.1832373029147014
9.668350950931593	1.18604807562634
9.679032097314995	1.1888097408433946
9.689247706424647	1.1915251995270635
9.699023960464325	1.1941968465119295
9.708380576004721	1.1968256092712943
9.717227076947244	1.1993864427676943
9.725533552807095	1.2018721524304445
9.733328199492428	1.204287848602116
9.740640275628882	1.2066380347315704
9.747497769053096	1.2089266375690997
9.75392682974346	1.211157090260956
9.759951678490312	1.21333241075178
9.76556549586896	1.215446337090049
9.770700324438415	1.2174776830774454
9.77536856494209	1.219429770168676
9.779594109384936	1.2213074380213982
9.783401627343627	1.2231151675809857
9.786815034802588	1.224857030458681
9.7898569868039	1.226536712396554
9.792547850594078	1.2281571267412486
9.794860706649796	1.2297032652006237
9.79677687572001	1.2311687367352235
9.798311364852188	1.2325578995129365
9.799483259871273	1.2338752237292852
9.800312384785952	1.235124953809073
9.80081820301697	1.236311036072772
9.801019374856724	1.2374371135959878
9.800929290703287	1.2385028289358884
9.800533441651618	1.2394952559053276
9.799831754183245	1.2404155226067395
9.798835674484637	1.241267460006413
9.797559446758973	1.24205500507098
9.796018087078087	1.242781957491599
9.794226561098114	1.2434519024331099
9.792199403313811	1.2440681909373499
9.78995347455875	1.2446270124820435
9.78748742793967	1.2451227937169878
9.784802667277086	1.2455579469799838
9.78190670422904	1.245935638266605
9.77880922211966	1.2462591467688076
9.775520727260362	1.2465316786056424
9.772051918009248	1.2467562954291111
9.768416464064703	1.246935460205836
9.764643365787283	1.2470657540996406
9.760730341840842	1.2471461767534286
9.756677202629364	1.2471786525199104
9.752487760541749	1.2471656210440765
9.748167633559795	1.2471096464854352
9.743723304582462	1.2470132720424694

==> anc/Dark_boson_sextic_data/mr_HSDD2_Boson_mn_100_sextic.dat <==
radius(km)	mass(Msun)
981.8823384823082	0.8887242837295426
984.2469848268589	0.8651210096331684
3.707634398027774	0.02586896187260286
2.872528389771421	0.047497342073227325
2.716846773252259	0.06938570214598984
2.6711651495896094	0.09083899691706868
2.6569691778776807	0.11150740205357876
2.6532539072137364	0.1312100959642168
2.6527035425384877	0.14985736020960885
2.652450764896225	0.16741897832120686
2.651334929768887	0.18389910530180592
2.648900355667742	0.19931856104398388
2.645023310365476	0.2137134833990099
2.639742621372535	0.22713414379946875
2.6331276275808415	0.2396026483998311
2.62531683744962	0.25121120744878755
2.6164379690147586	0.2619572359409216
2.606586600349873	0.2719081377961354
2.5958996004914607	0.28114512294199406
2.5844986549039115	0.28965331725414356
2.5724397550067253	0.29749209628977163
2.5598100189847783	0.3047398442643916
2.5467347879533757	0.31140569430212445
2.533256642115994	0.3174976665363545
2.5194066213677218	0.32308227030857106
2.5052409520954937	0.32821634227609603
2.4908775454437957	0.3328873010244689
2.4763211452350107	0.3371140168349239
2.4615764043250534	0.3409466552846434
2.4466667341896455	0.3444304611007986
2.431696796710609	0.34756721002044827
2.416692373721066	0.350354656880761
2.4016283917691097	0.3528290474729873
2.3865039084626254	0.35502532027030076
2.3713487004037423	0.3569697920534146
2.3562755087464895	0.358649040522355
2.3412526958396165	0.36007693181105327
2.326254629102042	0.36127895561581563
2.31127130817911	0.36227960616572036
2.2963326192617677	0.3630966007174882
2.2815471128688403	0.3637212591056062
2.26687502291425	0.36416300529089957
2.25228482476035	0.3644389131736992
2.237758548836543	0.3645661233130982
2.2233002965787887	0.3645599258215966
2.2090281190510463	0.36441979327757484
2.194921801890269	0.3641471800958901
2.180942720881088	0.36375222109672667
2.1670657304121552	0.3632463984484821
2.153273832427016	0.3626410289241089
2.139633550965887	0.3619451807924509
2.1262093413381997	0.36115771630280835
2.1129548839095262	0.36028176138148077
2.099838080447997	0.359323876421765
2.086835681784371	0.3582914402417865
2.073935472760032	0.35719214620784506
2.0612423630732644	0.3560349606657015
2.0487638446798977	0.35481859284004186
2.036460556283249	0.3535444385899261
2.0243031718959954	0.3522161579880592
2.01226909298244	0.3508381979996823
2.0003513545548826	0.34941618065542174
1.9886553503703142	0.347960938714168
1.977176402828698	0.3464705981388806
1.9658791036281216	0.3449446165613012
1.9547356316448277	0.3433844226563952
1.943723647637401	0.3417923005517558
1.9328321291203252	0.34017179758982447
1.9221574452479697	0.3385358060706629
1.9117046601607675	0.33688313240177536
1.9014410775545145	0.3352115137482143
1.891339951701836	0.3335206265080437
1.881379136982378	0.33181109447397783
1.8715407382707832	0.3300841549194204
1.8618961347282639	0.32835244679248066
1.8524794528479658	0.3266188272375283
1.843260553805414	0.32487949285272055
1.8342137593918233	0.3231326970015612
1.8253172328245344	0.32137773992895774
1.8165523170969762	0.3196145418200458
1.8079426296512187	0.31784990516714556
1.7995621947712783	0.3160951233405779
1.7913885533182807	0.3143456584054436
1.783397431686021	0.3125985666329747
1.7755675709396985	0.310852060492331
1.7678804306003433	0.3091050647967849
1.7603257499943044	0.30735818609890414
1.7529767584118099	0.30562636095753976
1.7458427334753495	0.3039094918736967
1.7389016526352377	0.30220359131655666
1.7321333002884736	0.3005059595268204
1.725519604729803	0.2988146913978129
1.7190445031025725	0.2971284254833196
1.7127249329801546	0.29545297134011467
1.70662173964553	0.29380049147803877
1.700720559628367	0.2921667694644171
1.6950030378997891	0.2905483393055055
1.689452074299606	0.2889426033001543
1.6840521187228414	0.28734756450216986
1.6787897249994603	0.2857618303108838
1.6737084186226423	0.28419754847107875
1.6688343423192784	0.2826591980206153
1.6641527460544272	0.28114269844236994
1.659648294651924	0.27964489179586416
1.655306460525962	0.2781632592629251
1.6511138267599688	0.2766957593966458
1.6470636030897277	0.27524238551944535
1.6432030390672443	0.27381693828501535
1.6395391358929479	0.27241942888167836
1.6360598421713461	0.27104631000021834
1.6327524235554347	0.2696946660080553
1.62960458384959	0.2683620714549236
1.6266047895784743	0.26704648909992773
1.6237520562633496	0.265749612264841
1.6210852415701653	0.26448406925523604
1.6186047000091903	0.2632481580437602
1.6163009006172304	0.2620387487285699
1.6141634176066306	0.26085315447009433
1.6121819455599116	0.2596890684923778
1.6103466507798172	0.2585445022508868
1.6086584927435668	0.2574222184587794
1.607145438591054	0.25633298437576946
1.6058067871877384	0.2552747252978394
1.6046353346693807	0.2542446884719342
1.603622736055193	0.2532404216267432
1.6027604831018893	0.2522597633972524
1.60204028509762	0.251300810808283
1.6014613359976981	0.25036643975827166
1.6010413859421346	0.2494657876292061
1.6007808177099507	0.24859701264904177
1.6006745720419626	0.24775772865418477
1.6007161918990838	0.2469457296162036
1.600898798090318	0.24615902224466849
1.601215500378579	0.24539581765013385
1.6016618964709624	0.2446582621037277
1.6022459973277496	0.2439542109788193
1.6029698598457647	0.2432823343031149
1.6038304060044626	0.24264061392379427
1.6048229058669792	0.24202710149081558
1.605941971148037	0.24143998869111524
1.6071819956037192	0.24087762029681775
1.6085355082601713	0.2403409565924169
1.6100001864259272	0.23983659001667784
1.6115795161586783	0.23936386662044715
1.6132722715834882	0.2389211436670573
1.6150753372737512	0.2385067398072755
1.6169847294117143	0.2381190436414676
1.6189960623443196	0.23775654657999495
1.6211010838187543	0.2374190482232993
1.6232865033477197	0.2371114814440575
1.625556036473614	0.23683395763920456
1.6279102293027168	0.23658522188435285
1.6303475329337331	0.23636387016991575
1.6328653541452307	0.23616849874240262
1.635460541154161	0.23599775727732003
1.6381267239505495	0.23585070315376758
1.6408410951131323	0.23573005178395243
1.6436049158529014	0.23563658565993753
1.6464204632880866	0.23556945960869755
1.6492877649110134	0.2355275621615677
1.6522056712836966	0.23550971294543874
1.6551723496466162	0.23551473600270142
1.6581846955870276	0.23554150479209257
1.6612159954527086	0.23559032093936422
1.6642604741649822	0.2356621484211452
1.6673220859900741	0.23575658874230135
1.67040245344926	0.2358728471310742
1.673501943206545	0.23600999114582843
1.6766201500355828	0.23616704526541477
1.679756172859314	0.23634303483305283
1.682889688990113	0.23653665671631888
1.6860018928803178	0.23674792453982202
1.6890981746472236	0.23697694649420217
1.692181694116289	0.23722327635848967
1.695254344072262	0.23748626232745976
1.6983171973234261	0.2377651641507699
1.701370766899561	0.23805920805378725
1.7044058917468181	0.238366947184533
1.7073933564622465	0.23868637997984896
1.7103365331866114	0.23901791882829412
1.7132398944674003	0.23936149719002034
1.7161067262858956	0.2397167769695364
1.718939496649846	0.24008328936941514
1.7217400807507839	0.24046049942395467
1.7245079458733334	0.24084760340863245
1.7272149477290855	0.24124109449755027
1.7298563939920133	0.24164073181188314
1.732437612781245	0.2420468469224281
1.7349629660489323	0.24245943592352853
1.7374360668323192	0.24287832631259956
1.7398599419588918	0.24330325070035086
1.7422371543473545	0.2437338873238768
1.7445537908438116	0.24416746459647665
1.7467921588995616	0.24460144913188733
1.748957566061957	0.24503654855214238
1.751054958633779	0.24547308817306276
1.7530886953889593	0.2459111948743186
1.7550626089763361	0.24635087684329177
1.7569800818886998	0.24679206660604158
1.7588400256616978	0.24723381111888598
1.7606214307053245	0.24767173849966959
1.7623247872717727	0.24810604700988875
1.7639549979130624	0.24853735171387858
1.7655166739601051	0.24896605326928126
1.7670140290014535	0.2493924177165452
1.7684508852329317	0.24981661932296814
1.769830667097892	0.25023875601289325
1.7711426364986107	0.25065544418624724
1.7723783860556857	0.2510647257723496
1.7735420029836908	0.25146742605288247
1.774637825521756	0.25186416350337754
1.7756700065645585	0.2522554188872013
1.776642418064752	0.2526415730968325
1.7775586364218512	0.2530229320536037
1.7784190651038412	0.25339874383490574
1.7792125614154242	0.25376507974916324
1.7799398923213776	0.25412227364343803
1.7806045962716386	0.2544710776095676
1.7812103552937275	0.2548121231638979
1.7817607367287494	0.2551459448047698
1.7822591118789075	0.2554729990689555
1.7827086147512905	0.25579366777097057
1.7831058068775185	0.25610536405772444
1.7834465945576365	0.2564064287061917
1.783733145021568	0.2566976296900647
1.7839683125982417	0.2569796693162403
1.7841550667065094	0.2572531712967074
1.7842963165422583	0.25751868775182624
1.7843948430289667	0.257776708563116
1.7844526829699152	0.2580270691474014
1.784467149938933	0.25826689728873087
1.7844379381596578	0.2584962965762887
1.7843667611578669	0.2587159459218294
1.7842557652387558	0.25892648769816035
1.7841072070213837	0.25912851090226763
1.783923327211675	0.2593225507511355
1.7837062933638763	0.25950909289654145
1.783458104642452	0.25968701153902884
1.7831781932556376	0.2598547867152581
1.7828667684664223	0.2600129452784085
1.7825249883083012	0.26016207420133647
1.7821543304916683	0.2603027409721498
1.7817563868367243	0.2604354761651947
1.781332767959798	0.2605607714050463
1.7808853911449003	0.26067892813006055
1.7804177833644228	0.26078848218196465
1.7799295197076714	0.2608891768482052
1.7794206376546513	0.2609814612864329
1.7788917658344348	0.2610658249781162
1.7783437910153628	0.26114274890409356
1.777777718183535	0.2612126904951798

==> anc/Dark_boson_sextic_data/mr_HSDD2_Boson_mn_105_sextic.dat <==
radius(km)	mass(Msun)
62.851048626219175	0.056105500494123606
13.25963317819748	0.1180059597935467
10.826986684388238	0.18959392612144002
10.157573380686987	0.26574676833906163
9.922344196483486	0.3434051691193398
9.840511516659715	0.42046944796648
9.820676017515073	0.495671706875385
9.826578136738425	0.5682812519216937
9.841922713464388	0.6378317484549758
9.859124739977798	0.7040851719695423
9.874449246596257	0.7669442071771664
9.886157114938444	0.826414129645412
9.89345751933138	0.8824936486832424
9.896174781184229	0.9353033223393848
9.894379745684487	0.9849737515033734
9.888242426621701	1.031527996769417
9.87807498004162	1.0751981344848431
9.864230638497096	1.1161262141568906
9.846962581269716	1.1543151763852073
9.826575419410588	1.190000398034629
9.803410617225223	1.223386571465305
9.77775520090994	1.2544382391107103
9.749785909160853	1.2833012498820406
9.719737093177752	1.3101831895090337
9.687872116988029	1.3352262387046192
9.654425113829571	1.3583753909107696
9.619481806480186	1.3797729493393007
9.58318145670454	1.3995864612588231
9.545692157411723	1.4179534465339265
9.507275470852413	1.4348296310322635
9.467961148966998	1.4502860537163902
9.427799283374295	1.464455180758754
9.386869934363052	1.4774588425748676
9.345348198530903	1.4893562047311406
9.303420459785569	1.5001058409353674
9.26104622066195	1.5097950595562006
9.218236467970174	1.5185206156104005
9.175025532746073	1.5263721643130375
9.131581033013804	1.5333875238057022
9.088074445779258	1.5395379261922835
9.044433225334966	1.5448850326580867
9.00063331141438	1.5494986431868731
8.956674579455656	1.5534451630245119
8.91264478859087	1.5567720619716445
8.868793646522851	1.5594576737118
8.825045864387418	1.5615311518379245
8.781345645548857	1.5630404330892653
8.737664513504633	1.564033893877242
8.693992202707642	1.5645573221766302
8.65057218298086	1.564624171655444
8.607464042329035	1.5642309901475908
8.564578780277559	1.5634047534233662
8.521861784649658	1.5621782820169174
8.479277745266536	1.560584801877504
8.436839489524255	1.558656135216744
8.394827765782964	1.556403423285105
8.353209053246545	1.553827994529444
8.31190124921008	1.5509467359818838
8.270847200270627	1.5477810248447246
8.230005514892927	1.5443532154731308
8.189397910978546	1.5406876780077796
8.149300292952542	1.5368036592900367
8.109664523465566	1.5326990691325049
8.070409845453852	1.5283820377934412
8.031475982212807	1.5238652023664283
7.992816463048287	1.519162796528916
7.954429341390625	1.5142926144161966
7.916585240517228	1.5092846109224338
7.879264437023504	1.504134790744532
7.842385977582026	1.498843846780899
7.805886693047549	1.4934174768171016
7.769715933098437	1.4878635691522968
7.733837791857719	1.4821917320952056
7.698477278097382	1.4764382304811645
7.663697443137001	1.4706065395202719
7.6294171610498855	1.4646906711922194
7.595570973513243	1.4586905475830965
7.56210489856646	1.4526088726119966
7.528973839773225	1.4464498412930769
7.496264726753399	1.4402368759778326
7.464180625168539	1.4339986849054567
7.4326511555341375	1.427724026197213
7.401609600944922	1.421407752482499
7.370999578443535	1.4150481499536063
7.340773026062338	1.4086454713090506
7.310906692368348	1.4022046084007056
7.281625309252815	1.3957697333036831
7.252950795604578	1.389340402741995
7.22481709179572	1.382906701190274
7.197166642255885	1.3764629974040454
7.169949401782496	1.3700061054843713
7.143121711415389	1.3635344103861877
7.116735233576151	1.3570658168939784
7.090986328130525	1.3506388129695206
7.065828281898841	1.3442413872124308
7.041204345733178	1.3378642919697916
7.017063778297515	1.3315012623405111
6.993361527510123	1.3251479579260104
6.970057845437587	1.3188014427995096
6.9472851450372595	1.3124975989196512
6.925145182810148	1.3062554213386268
6.903586345137037	1.3000621060827686
6.882559213927525	1.293908582735496
6.8620186679430955	1.2877880654175549
6.841923956107376	1.2816953667531885
6.822248569483571	1.2756293142052928
6.80315368133965	1.2696346015708821
6.784677074000717	1.2637160824674427
6.7667747563053915	1.2578621234509937
6.7494036149813414	1.2520637580938703
6.732523514038769	1.246313853749133
6.71609764845498	1.240606641694724
6.700113871651035	1.234944021735917
6.684722858821556	1.2293712046047889
6.669936083279882	1.2238867688355852
6.655716565185952	1.2184799206775088
6.642026940782479	1.2131418608098306
6.62883171370716	1.2078652919361268
6.616097840329671	1.2026440932797007
6.603819873623057	1.1974819366689904
6.592124805464628	1.1924216456509054
6.5810167657525085	1.1874598682137545
6.570465451344626	1.182586597040645
6.560438938094202	1.177793313597209
6.550906170224821	1.1730727280526272
6.5418377581534015	1.16841856395622
6.533226709812112	1.1638340581496829
6.525172631159744	1.1593589694144701
6.517681413854118	1.1549905736743198
6.510729277820596	1.1507197117973094
6.504289556675034	1.146538276760132
6.498335504471372	1.1424391437858228
6.49284130459103	1.1384160476472407
6.487794098170726	1.1344699369311646
6.483263292390111	1.130636892676452
6.479260346533728	1.1269166098133923
6.475767973556128	1.1233008960103856
6.472764655651323	1.1197821899770184
6.470227865886016	1.116353673009808
6.4681352844170235	1.1130092309561193
6.466469028431933	1.1097468168419207
6.465264491074753	1.106597113762305
6.464538423948946	1.1035637057088548
6.464280115509959	1.1006395275631597
6.4644731511283835	1.0978176968120275
6.465099170388456	1.0950918247228165
6.466139329695182	1.0924560671157142
6.467575005790923	1.0899060487181422
6.469406453981705	1.0874641881311113
6.471650020687878	1.0851389774742686
6.4743018091646505	1.0829246869869111
6.477350546806863	1.0808152471220236
6.4807820749777045	1.07880481220507
6.484581066296536	1.0768879076444027
6.488731856184209	1.0750594673036697
6.493208831873494	1.0733308643571726
6.498013785836649	1.071715297187776
6.503150161156339	1.0702086746039592
6.508611975035297	1.0688058848750528
6.514389420125542	1.0675017362374026
6.520470859734355	1.0662912186659121
6.526843809059814	1.0651695964769523
6.53347818356749	1.0641385437097333
6.540342634235245	1.063211596884845
6.547446507145114	1.0623873264532397
6.554789354043281	1.0616617508460684
6.562365980792872	1.0610304556615662
6.5701687474687125	1.060488999732788
6.578188685560793	1.060033072254915
6.5864062303204065	1.0596596692295712
6.594757270617769	1.0593761660305867
6.6032454658095645	1.0591844170095972
6.611876159401885	1.0590817937515098
6.620649064520274	1.059064807231941
6.629560901914431	1.0591297107505941
6.638606634871551	1.0592727340740813
6.647779405617739	1.0594901865892865
6.65700997364502	1.0597811298499589
6.666272479338299	1.060148308962816
6.675578172928217	1.060590764841584
6.684931832701004	1.061106110431492
6.6943348078105585	1.0616914443136065
6.703786334464046	1.0623436771051424
6.713284279321871	1.0630596856304808
6.722793533601639	1.0638350917613082
6.732240179722781	1.0646674185576386
6.741636060826257	1.0655575844689944
6.750990820210155	1.0665044996000985
6.76031041245629	1.0675062697000195
6.769598431669727	1.068560639909345
6.778856855863099	1.0696651986618515
6.788080673874973	1.070816879377334
6.797185985375322	1.072006690808747
6.806159679479859	1.073234480508394
6.815015468719039	1.0745006543050963
6.82376342954519	1.0758044692325444
6.832411198088566	1.077144643091114
6.840964647079136	1.0785196129129424
6.849428333252006	1.079927672823088
6.857763917126948	1.0813613458621507
6.865907951244632	1.0828123576807702
6.873874906770082	1.0842826045217961
6.881677935511166	1.085772584354334
6.889327939330527	1.087282075607328
6.896834058930627	1.088810456766651
6.904204038038988	1.090356870207303
6.9114380479687885	1.0919190765061235
6.918465493075443	1.093483111891247
6.925277315715652	1.0950479278310024
6.931888058189048	1.0966152645733753
6.938310674740278	1.0981859677241315
6.944556588851533	1.0997603779652882
6.950635880916128	1.1013385163261902
6.956557485522814	1.1029201935937958
6.962298876829344	1.1044980600180185
6.96780960379346	1.1060606401171458
6.97310130035477	1.1076104287694313
6.978187397229302	1.109149241737819
6.9830803553464795	1.1106783145117152
6.9877915335721	1.1121984998237635
6.992331242594479	1.1137103825419759
6.996706510615899	1.1152136294156636
7.000874793067696	1.116694454419026
7.0048242041811255	1.1181500005243807
7.0085666335815695	1.1195828287201208
7.012114183432473	1.120994909604924
7.015478342929721	1.1223878039311073
7.018669801750601	1.1237627684179052
7.021698433380309	1.1251208279410125
7.0245615106323775	1.1264583837736954
7.02722570895053	1.1277628549122143
7.029695411195041	1.1290359599285948
7.03198083516791	1.130280147364493
7.034092451429081	1.131497492048104
7.036040361303304	1.1326897649264227
7.037834100566168	1.1338584897376753
7.039482553157817	1.135004966227698
7.040974297354575	1.1361207475446662
7.042295797178776	1.1371998945757198
7.043453470640222	1.1382449364580842
7.044455648677668	1.1392582052605305
7.045310963326773	1.1402417839579557
7.046027861380156	1.1411975254301125
7.046614416469287	1.1421270802756827
7.047077008306576	1.143030719007417
7.047406383643258	1.14389879088418
7.0476000127165035	1.1447305474941418
7.047662903111605	1.1455282406825125
7.047601436994848	1.146294028743167
7.047422343255503	1.1470299023268966
7.047132310369422	1.1477376779738597

==> anc/Dark_boson_sextic_data/mr_RGSLY4_Boson_1400MeV_100_sextic.dat <==
radius(km)	mass(Msun)
607.0468370029494	0.5139044804660429
660.9914029159828	0.42048189101495315
166.48210512420286	0.09623576869043826
43.88478216149532	0.10278286793872218
26.688208287366468	0.12116118347575927
20.614440900053474	0.14236188759065327
17.65522933256528	0.1651080942874866
15.957104249080043	0.18885713028160173
14.882816468090262	0.21326687435488254
14.157200675522143	0.23813418255578064
13.643350003731175	0.26333709771075053
13.267547000856904	0.2887090098691238
12.984811457209219	0.3142191098697736
12.768107772277116	0.3397503802921715
12.598999838744268	0.36526301944272094
12.4653282634974	0.39073243733846985
12.358568797378053	0.41606640029515235
12.272352486108105	0.4412824974639091
12.202291597427704	0.4663504609623617
12.144981938858889	0.49121221687977107
12.097749632748355	0.5158633455071133
12.058673192465761	0.5403193958055699
12.026226438565944	0.5645417657959507
11.999138687225493	0.588500523331493
11.976395982090716	0.612202447690261
11.957270978091632	0.6356610768398434
11.94113675932299	0.6588546790884051
11.927449736295697	0.6817663709553045
11.915751214095195	0.7043849333646047
11.905699865490027	0.7267296776560529
11.897038974007708	0.748800976008504
11.889523132700134	0.7705890352882289
11.88293465909695	0.7920865088375111
11.87708513008897	0.8132882107276965
11.871820823313351	0.8341971480303414
11.867047530209323	0.8548268447251287
11.86267245722181	0.8751746761125014
11.858604918788469	0.8952380874766102
11.854763265401385	0.9150156359827535
11.851075682016976	0.9345068802325507
11.847480065148597	0.9537125346749511
11.843939373590715	0.9726405900000422
11.840429686649024	0.9912950154070399
11.836920009506779	1.0096767584835065
11.833380294153624	1.0277871441959332
11.829783194441816	1.0456279324507591
11.826104473171148	1.0632012851417518
11.822322997274723	1.0805097131415886
11.818422768821005	1.0975561272578527
11.814402516410011	1.114344223166818
11.810257784000923	1.130877246205102
11.805981272976307	1.1471582494316859
11.8015656558651	1.16319036217226
11.797004220830825	1.178976825731437
11.79229109607185	1.1945209895053808
11.78742131298301	1.2098262962447588
11.782390798649981	1.2248962637118217
11.777199061419275	1.2397325008787992
11.771852338236773	1.2543356505199175
11.766352666231299	1.2687096482278162
11.760700764965843	1.2828583071908592
11.75489706101444	1.2967853807431093
11.748941979602918	1.3104945907968826
11.742836065268671	1.3239896377849036
11.736580058031118	1.3372741865012225
11.730174874740733	1.3503518898476023
11.723621653091053	1.3632263574834853
11.716923179749392	1.3758992408687716
11.710087161280693	1.3883680715514166
11.703117345597095	1.4006363780664155
11.69601641076225	1.4127080141621358
11.688786772585566	1.4245867282815652
11.681430727824319	1.4362761851312016
11.673950519334598	1.447779974042961
11.666348369060087	1.4591016141335262
11.658626496855277	1.470244554538445
11.650787128541385	1.4812121775157634
11.64283250063906	1.492007797529502
11.63476486088894	1.5026346622039948
11.626590103505771	1.5130914049456243
11.618314917859799	1.5233760757960273
11.609941647741179	1.5334921794635121
11.601472538549933	1.5434431362287775
11.592909778256836	1.5532322805671108
11.584255512872243	1.5628628647178027
11.575511854451861	1.5723380615764966
11.566680885743425	1.5816609671560247
11.557764662782857	1.5908346026470568
11.548765216530134	1.599861915684764
11.539684552988044	1.6087457829289098
11.530524654120011	1.617489010413391
11.521287476234278	1.6260943372269496
11.511976682952039	1.6345627114229488
11.502600920943765	1.6428894826364582
11.493161980081709	1.6510766576044047
11.48366109966616	1.6591270839611194
11.474099623425188	1.667043562545849
11.464478943938184	1.6748288337099952
11.45480047715394	1.6824855747049403
11.445065648778474	1.690016397847443
11.435275885586648	1.6974238505653183
11.42543260942828	1.7047104164585904
11.415537233118542	1.7118785160646262
11.405591157139442	1.7189305085925697
11.395595767453628	1.7258686929955656
11.385552433378768	1.7326953096985434
11.375462506470265	1.7394125418053155
11.365906298931256	1.7453982472200025
11.35874259542983	1.7467009036043202
11.351805986199585	1.744450233519475
11.344470052345063	1.739971776029018
11.336641068787515	1.7339988222912968
11.328342416902274	1.7269673302035016
11.319620495033112	1.7191530737134917
11.31052042009657	1.7107393789054095
11.301080252218364	1.701853085404722
11.291330499906582	1.6925848693242607
11.281295046341365	1.6830013406295778
11.270992314061589	1.6731525671867267
11.260436321943098	1.663076928496931
11.249637556076724	1.6528043482392405
11.238717935932405	1.6424544173891304
11.228305004817525	1.6325017655010596
11.218378143610643	1.6228599247918745
11.20882172550413	1.6134186718260453
11.199544558296376	1.604106533765782
11.190474454053508	1.5948744423532384
11.181553590673701	1.5856874905105276
11.172735042487655	1.5765202093392223
11.163980225096553	1.567353662686596
11.155257005884298	1.558173566818212
11.146538291711366	1.5489690272856338
11.137800961308088	1.5397316641899317
11.129025048083001	1.530454992576447
11.120193109279917	1.521133972943911
11.111289731185352	1.511764681638531
11.102301140951464	1.502344062715673
11.093214895955649	1.4928697420546395
11.084019635277134	1.4833398840737282
11.074704878183663	1.4737530814816069
11.065260860079048	1.464108269932461
11.055678397891413	1.4544046601368978
11.045948778471091	1.4446416856385031
11.036063665723558	1.4348189608707096
11.026015023105368	1.4249362477165812
11.01579504776701	1.414993429407238
11.00539611497268	1.4049904892557505
10.994810730159697	1.394927494068278
10.984031488053049	1.3848045806930387
10.97305103662244	1.3746219458229763
10.96186204620434	1.364379836965392
10.950457181656267	1.3540785467197403
10.938896029074247	1.3437744351876053
10.927296488515985	1.3335627459077717
10.915659399530767	1.3234380217315571
10.903979717248628	1.3133927720956131
10.892251020479586	1.3034198572000228
10.88046621303957	1.2935125926881537
10.868617852695676	1.283664758812827
10.856698318065495	1.2738705928524223
10.844699910181369	1.2641247624463383
10.832614910168722	1.2544223380829624
10.82043561373757	1.2447587647244558
10.808154350398219	1.235129834651741
10.795763493282735	1.225531661541063
10.78325546122942	1.2159606576706459
10.770622724233142	1.2064135061269157
10.7578577866544	1.1968871522636164
10.744953194327952	1.1873787736959331
10.731901520903538	1.177885769473281
10.7186953610204	1.1684057436122492
10.705327321687948	1.1589364912885214
10.69179001301318	1.1494759866569475
10.67807603932753	1.140022370925728
10.664193032084155	1.1305837615346022
10.650217573600056	1.1212105309133025
10.63616045301242	1.1119075856507488
10.62201795722571	1.102671436020809
10.60778522484939	1.093498483038135
10.593456803360338	1.0843851962100663
10.5790268868953	1.0753281769882093
10.564489440123396	1.0663241862933326
10.549838270249202	1.0573701552761723
10.535067071867864	1.0484631869258494
10.520169454786652	1.0396005542612416
10.505138962014081	1.030779696058159
10.489969081091548	1.0219982109482002
10.474653250869736	1.0132538512657963
10.459184864556823	1.0045445168232234
10.443557271182053	0.9958682483825004
10.427763775030053	0.9872232214279527
10.411797633427442	0.9786077404365868
10.395652054781259	0.9700202325934075
10.37932019396781	0.9614592434424362
10.362795149416286	0.9529234306964516
10.346069957868396	0.9444115603998096
10.32913758986325	0.9359225021014137
10.311990944392587	0.9274552249487875
10.294645735792542	0.9190193945795537
10.277164975873498	0.9106444893658007
10.259552648504723	0.9023313886712885
10.241815394594456	0.8940826021546077
10.223956867389665	0.8858991868123363
10.205974935818093	0.8777798576180861
10.187877605065845	0.8697277209869017
10.169663003911557	0.8617415346597374
10.151332626037144	0.8538216651250625
10.132892182617285	0.8459700431636629
10.114337235373759	0.8381849887828476
10.09567611681237	0.8304680446867907
10.076907216627635	0.8228195529602975
10.058029891850904	0.8152384405761718
10.039051553695174	0.8077271028202672
10.019968580791298	0.8002836797729379
10.000785558684258	0.792909501121839
9.981505363225512	0.7856050456641905
9.962125147856506	0.7783688179302927
9.942652899064056	0.7712031566185268
9.923086557210953	0.7641067149454336
9.903428061802122	0.7570796753967717
9.883683157703132	0.7501233429400358
9.863848238758363	0.7432358929433563
9.843930803688991	0.7364192207068425
9.823930835775966	0.7296725761814822
9.803848213994591	0.7229953047985824
9.783690652298787	0.7163891180294505
9.763454808141324	0.7098522149968333
9.743146924817383	0.7033858336495459
9.722769261339293	0.6969898061483311
9.702320378027569	0.6906629549627958
9.68180886941305	0.6844069965293308
9.661232362162497	0.6782203564900029
9.640595407639081	0.6721035518753742
9.619902614133698	0.6660569361529024
9.599151762218895	0.660079018764851
9.578351669378728	0.6541713175966103
9.55750134684668	0.6483325679455489
9.536603707465844	0.6425626541978052
9.515665279957737	0.6368622648231058
9.494683538670824	0.6312297593614551
9.473667092827545	0.6256663566403641
9.452616360051639	0.620171069830079
9.431533106625697	0.6147433488723435
9.410425168872548	0.6093840141513822
9.38929017064182	0.6040914091429737
9.368136288389895	0.5988664268439018
9.34696514608029	0.5937082798179653
9.325777801775686	0.5886161435464955
9.304582902615532	0.5835908330953031
9.283378447310342	0.5786307383664716
9.262172190010965	0.5737364652110652

==> anc/Dark_boson_sextic_data/mr_RGSLY4_Boson_1400MeV_105_sextic.dat <==
radius(km)	mass(Msun)
607.0468370029494	0.5139044804660429
660.5754489411695	0.4289429618773635
201.08991420709464	0.09905798696674484
47.749804066303525	0.10105584056235456
28.136117596521487	0.11822139774663454
21.405437708391474	0.13831001875753834
18.166103570334347	0.15997497409148495
16.319821557049888	0.18264499428898484
15.155592443019946	0.20599044550886214
14.369725907462561	0.22983451305460723
13.813997393885439	0.2539976890031713
13.406926521686076	0.2783887850543912
13.100639162548177	0.3029007777101118
12.865222722307434	0.3274979690733633
12.681381530084753	0.3520689199432619
12.535570319463872	0.3766336484662296
12.418811924536799	0.4011151120684959
12.324350138202124	0.42546250413216546
12.247254770583323	0.4497044674542283
12.183999116348701	0.47378910653837947
12.131758782813337	0.4976703990317226
12.088330313512484	0.5213691358747089
12.052128268112018	0.5448784481551916
12.021834900575724	0.5681651668703367
11.996352819408589	0.5912039120464364
11.97481070168336	0.614009143021246
11.956577287146446	0.636587081874972
11.94109573871343	0.6589184755916725
11.927882193110905	0.6809883377337103
11.916525596982066	0.7027860718977305
11.906714209578992	0.7243286064186552
11.898218059122497	0.7456186276915855
11.890815319345068	0.7666471032830379
11.884307216089788	0.7874071299438863
11.878520333450533	0.8078937181964947
11.873307105517869	0.8281058155401934
11.868572372946012	0.8480573796533065
11.864235937570262	0.8677485129477716
11.860214662794814	0.8871765881181382
11.85643230168377	0.9063399417620014
11.852821010885611	0.9252378185930336
11.849321274731675	0.943870257652706
11.845885463649257	0.9622403777102968
11.842492027310762	0.9803558427943095
11.839115632035256	0.9982178543750307
11.83572856670584	1.0158273557746713
11.832304732402315	1.033185684055841
11.828820582270335	1.0502945263703678
11.825255260303603	1.06715590703786
11.821590552181869	1.0837721389494643
11.817814394831865	1.1001459558645352
11.813926858138455	1.1162806951543123
11.809923129410326	1.1321791848154605
11.805796624932142	1.1478441538803863
11.801540818345554	1.1632784030789245
11.797149729227916	1.1784848302286082
11.79261810173526	1.1934664260437067
11.787941457523807	1.2082262621021467
11.783116090687535	1.2227674756572695
11.77814060356372	1.237092014060951
11.773020610815431	1.251199845447008
11.767758529497547	1.2650943623360378
11.762355132203904	1.27877899122163
11.756810832004915	1.292257095183027
11.751125991741965	1.3055320062101086
11.745301054827182	1.3186070345953165
11.73933660676998	1.331485469660978
11.73323340087779	1.3441705781288522
11.726992366202209	1.3566656004912374
11.72061464230763	1.3689736896348035
11.714105519978002	1.3810931754351417
11.707470601318025	1.393024515026341
11.700712570113893	1.4047712339020573
11.693833709265807	1.416336736642912
11.686836132473136	1.4277243457941617
11.679721872661279	1.4389373152840537
11.672492926393963	1.449978835262948
11.665151276988178	1.4608520355082029
11.657698907522382	1.4715599869454739
11.650137807479037	1.4821057021493216
11.642469975812567	1.4924921352092382
11.634697420372689	1.502722184319794
11.626825579483553	1.5127944068791392
11.618860531104835	1.5227069367505774
11.610804371409868	1.5324629109624004
11.602659110921193	1.5420653915549674
11.594426709517425	1.551517365447022
11.586109089102676	1.560821749572934
11.577708141767602	1.5699813916099477
11.569225733646416	1.5789990727094698
11.560663707661941	1.5878775091199013
11.552023884646049	1.5966193537470992
11.543308064064504	1.6052271977728263
11.534518024294835	1.6137035714991972
11.525655522422444	1.6220509463553066
11.516722329012946	1.6302717025776388
11.507725333667917	1.6383629111656246
11.498669204531186	1.6463231982943078
11.489554938272157	1.6541551169428663
11.480383689613639	1.661861196435251
11.471156678476104	1.6694439199121893
11.46187515747719	1.6769057171092006
11.452540395059119	1.6842489626588795
11.44315366558492	1.691475975569372
11.433716242990798	1.6985890189102677
11.424229396207911	1.705590301007343
11.414694385807925	1.7124819763341963
11.405112461520378	1.7192661465690142
11.395484860433076	1.7259448615496744
11.385812805271494	1.732520121020972
11.376097503394531	1.7389938753951466
11.36635218937111	1.745355888202128
11.356655113013224	1.7514507615073802
11.346922730422648	1.7572222317675577
11.337081491011933	1.7626714370551664
11.327083147181987	1.7678049369745756
11.316893930814976	1.7726316740999148
11.306489711773665	1.7771617451124806
11.295853235564406	1.781405771541492
11.284972350673225	1.785374542159286
11.273838789002484	1.7890787976926688
11.262447287577919	1.7925290981209197
11.250794935590527	1.7957357401349885
11.238880677226561	1.798708706892232
11.226704926692088	1.801457638837634
11.214269265415917	1.8039918191915942
11.201576201906624	1.8063201684912316
11.188628979187225	1.8084512460808582
11.175495763291263	1.8103734211315758
11.162329351778299	1.812008179333602
11.149061148167071	1.81334012587422
11.135641423417631	1.814373254732945
11.122037691203296	1.8151163212412562
11.108227876235027	1.8155801332113273
11.094196920083313	1.81577637801215
11.07993475845138	1.8157170179085904
11.065434995093764	1.815413955298267
11.050693981859423	1.8148788386303303
11.0357101541488	1.8141229535521048
11.02048353970434	1.8131571593189681
11.005015386521695	1.8119918590470183
10.989307877873044	1.8106369885253435
10.973363911166809	1.8091020170656353
10.957186924945997	1.8073959573560514
10.940780762411148	1.805527379492961
10.924149563947047	1.803504427869381
10.907297680518573	1.80133484175809
10.890229607042865	1.7990259719535004
10.872949926494975	1.7965848036550545
10.855459877918644	1.7940178065643215
10.837739810258483	1.791334381884843
10.819804516431697	1.7885484264904357
10.801671619254225	1.7856701980149936
10.78335548525222	1.782707937781265
10.764868414872558	1.7796686543176072
10.746221199960477	1.7765584770876284
10.7274234546971	1.773382860486043
10.708483836711524	1.770146717382129
10.689410206582284	1.7668545107499978
10.670209747104671	1.7635103248043285
10.650889056951625	1.7601179172434938
10.631454226854101	1.7566807594074043
10.611910899357566	1.7532020733505147
10.59226432072941	1.749684857780388
10.57251938392196	1.746131912325213
10.552680664980914	1.7425458567520806
10.532752454697823	1.7389291485073664
10.512738785812685	1.7352840972489716
10.492643456902943	1.7316128776915098
10.472470053340649	1.7279175407977556
10.452221965864258	1.7242000235367192
10.431902689527085	1.7204622088428927
10.41155460991482	1.7167123597375353
10.391205643157868	1.7129553128102197
10.370855410606712	1.7091913313421363
10.350503913090021	1.7054209448988786
10.330151318523523	1.7016447880852614
10.309797884388994	1.6978635430887086
10.289443919744054	1.6940779111828224
10.26908976324091	1.6902885969872905
10.248735769468642	1.6864962991425156
10.228382300959321	1.6827017046372823
10.208029723039413	1.678905483771426
10.187678399121257	1.6751082906680974
10.167328689627796	1.671310759060807
10.146980949854889	1.6675135031424366
10.126635529292175	1.663717116857894
10.106292771073603	1.6599221740004886
10.085953012132332	1.6561292278990531
10.065616582357146	1.6523388130062244
10.045283805974977	1.6485514439548226
10.024955000882413	1.6447676166586145
10.004630479332462	1.640987809025719
9.98431054814254	1.637212481437683
9.963995509205647	1.6334420771832672
9.943685659908459	1.6296770230176643
9.923395942922923	1.6259202023977186
9.90315770607566	1.6221766055347426
9.882969912230212	1.6184456255815256
9.862835789736645	1.6147276157494324
9.842757244445448	1.6110226796534592
9.82273280007467	1.6073304536060395
9.802767266927585	1.6036516579443159
9.782860374654398	1.5999861002727966
9.763012007616522	1.5963337078304372
9.743226774291331	1.5926951535121268
9.723502961781849	1.589070040685152
9.703842497285928	1.5854586538940845
9.684247979416426	1.581861310585707
9.66471740005048	1.5782775990202302
9.645254623395383	1.5747081202928304
9.625859699752422	1.5711527593418047
9.606531711363218	1.5676113122633244
9.587275075266788	1.5640844340290052
9.568088205669353	1.5605717398845325
9.548972092248972	1.5570733492593531
9.529929778624894	1.553589646433032
9.510958970938702	1.550120149725478
9.49206271877143	1.54666531372393
9.473241269733494	1.543225047946317
9.454493182697227	1.539799045933717
9.43582239574467	1.5363878804026863
9.417227377559325	1.5329911692354046
9.398708497431855	1.529608918452223
9.380268766309339	1.52624150611113
9.361905781617965	1.5228884234122784
9.343622171578843	1.519550046551017
9.325418284348045	1.5162262940473277
9.307292420024837	1.5129168054304143
9.289247996332199	1.5096220650992729
9.271283412740603	1.5063416819050173
9.253398795298267	1.503075618254706
9.235596885478406	1.499824209234252
9.217875232865405	1.496586938990274
9.2002362436637	1.4933641450102946
9.182680041509967	1.4901557112206296
9.16520492683264	1.4869612780544226
9.147813962169808	1.4837812717151257
9.1305053653851	1.4806152769476184
9.113279380640884	1.477463278261598
9.096138263669806	1.4743255337735348
9.07907956850729	1.4712015357181554
9.062105660120377	1.4680916168758673
9.045216133239292	1.4649955835319828
9.02840954935703	1.461913129482759
9.011688703056375	1.458844637098225
8.99505153952681	1.4557896552059266
8.978498804507943	1.4527482582785407
8.96203196412095	1.449720574578617
8.945648722930338	1.4467061362712175
8.929351426209037	1.4437052761282663

==> anc/Dark_boson_sextic_data/mr_RGSLY4_Boson_mn_100_sextic.dat <==
radius(km)	mass(Msun)
602.1015023087564	0.8587192885043448
423.3613943728381	0.7669392026312678
402.65196890898534	0.7226370301986552
559.9005633385527	0.7634863712856303
806.4024900613683	0.5701802167379366
40.103455948327394	0.05206673103524668
674.0805995048413	0.208319024722117
783.6815343812499	0.6940004096643857
844.8602847629089	0.592368616809691
30.336914677136416	0.02563981817419263
10.023957234204742	0.029484107980066
6.517159773895156	0.03431476710047278
5.153939604230766	0.039598516024453745
4.452622615341043	0.045127296992225785
4.034326245262805	0.05079585136018428
3.7608099927112537	0.05654324784271671
3.5703814905073914	0.062330326503182175
3.4315667900751348	0.06813199401177812
3.3268549000643746	0.0739237386973602
3.245615695054773	0.07969510758176869
3.181178992237512	0.085429585051072
3.1290716489357853	0.0911230104965322
3.086270726837306	0.09676189843768007
3.050584651759385	0.10234601163823791
3.020471075284614	0.10786746612347778
2.9947597083586848	0.113320517332976
2.9725693270948312	0.11870617014475411
2.9532375520189076	0.12401965883714985
2.936236278726807	0.1292573310096072
2.9211505250543697	0.13441971123439583
2.9076586232368773	0.13950553449349623
2.8954955167655467	0.14451310349841778
2.884443421533976	0.14944148368006113
2.8743293689037874	0.15429039299292505
2.865011901963843	0.1590597142653754
2.8563702484897924	0.16374960694103646
2.848302776367076	0.1683605647920606
2.840725346866268	0.17289272835152045
2.8335714675439343	0.17734465857246562
2.826780963266875	0.1817173336481178
2.82030197311892	0.18601210054204373
2.814090345836698	0.19023040007031902
2.808108493558335	0.19437373259509874
2.802327836561522	0.1984404476165955
2.796721917426645	0.20242970339874108
2.7912655052503714	0.20634342640002068
2.785937294364367	0.21018354542388892
2.780719170943591	0.21395196750623366
2.77559568482873	0.21765056610461306
2.7705546557391325	0.22128015903662965
2.7655882643290974	0.22483702279819542
2.7606842981108257	0.22832238929953544
2.755832446103485	0.23173839640479207
2.7510242665381246	0.2350871374047219
2.7462527447553837	0.2383706402679554
2.741512015034771	0.24159086031540303
2.736797155222306	0.2447496790463208
2.7321070834556282	0.24784567154326761
2.727439677508954	0.25087576323980154
2.7227888223031083	0.25384193425874263
2.7181501242181616	0.25674624631276993
2.7135202352651406	0.25959071096619996
2.7088965568240635	0.2623772690307587
2.7042770632804847	0.26510778374127786
2.699660180370907	0.2677840397583989
2.6950446979613045	0.2704077431957697
2.690434351549121	0.27297631696553126
2.6858291515024506	0.2754873293387204
2.6812254148746355	0.2779425502888367
2.6766208024686735	0.28034380901433603
2.672013723342098	0.28269290505676853
2.6674030939647677	0.28499158237902567
2.6627882005784764	0.28724151959690153
2.6581686084326583	0.28944432688440114
2.6535440991655856	0.29160154494952345
2.64891462060462	0.29371464792550234
2.6442835513592615	0.29578290101982846
2.6396559390817163	0.29780228026755917
2.6350286696730354	0.29977388183045506
2.6303997308826443	0.30169920451333126
2.625767832379136	0.3035797648133459
2.621132144823675	0.3054170543471167
2.6164921636719036	0.30721252214279493
2.6118476237456845	0.3089675670980689
2.60719844115412	0.31068353468865567
2.602544670981604	0.31236171637663573
2.5978864764656713	0.31400334947192116
2.593224103682327	0.3156096194937176
2.588563891399372	0.3171786313827272
2.583909922260863	0.3187076016308242
2.579259339510717	0.3201975173455458
2.57461037637283	0.3216495358310712
2.5699618384612055	0.3230648504235674
2.56531290820546	0.3244446499427312
2.5606630381569015	0.3257901006937609
2.556011883638597	0.32710233708286446
2.551359255797277	0.32838245726112886
2.5467050877667967	0.32963152070230745
2.5420494089969363	0.33085054742307396
2.5373923252637915	0.33204051817941416
2.5327340030464014	0.33320237501338174
2.528076548243139	0.33433641421691745
2.523430014169353	0.33543928663755707
2.5187930509788203	0.3365107455842866
2.514163478736263	0.33755154847008045
2.5095397637197916	0.33856255397594454
2.5049207721150717	0.3395446542096431
2.500305652208485	0.34049874634957616
2.4956937640485153	0.34142571808206024
2.491084632276191	0.3423264395948056
2.4864779124340335	0.34320175888181764
2.481873365746025	0.34405249905060353
2.477270839620825	0.34487945687596033
2.472670252080956	0.3456834023181293
2.4680715795458323	0.3464650782331599
2.463474846601573	0.34722520070735435
2.458880492385171	0.3479643862082233
2.454299071307069	0.34868059271670715
2.449732744978174	0.34937266098226244
2.445179113515437	0.350040980419291
2.440636437156504	0.3506860967783062
2.436103364143836	0.35130861856291545
2.431578814015064	0.35190918196068943
2.4270619116170544	0.3524884320214648
2.4225519433099247	0.3530470126058399
2.418048326115493	0.35358555992828034
2.4135505847154306	0.35410469846419707
2.4090583334151257	0.3546050385831184
2.4045712620903963	0.3550871747617588
2.400089124639106	0.35555168466747317
2.3956117294673276	0.35599912865545685
2.391138931689714	0.3564300495104997
2.38667062645946	0.3568449724873118
2.382206743311368	0.3572444055281235
2.3777558192537573	0.3576275517745746
2.373324267244857	0.3579930146223269
2.368909633795501	0.35834087215664656
2.364510102289276	0.35867140429233324
2.3601242098219646	0.35898497468158563
2.3557507403857585	0.3592819901328512
2.351388665993059	0.35956288035451
2.347037108694002	0.35982808622498064
2.342695313817256	0.36007805240811636
2.3383626298749594	0.36031322258130566
2.3340384930709015	0.36053403605684886
2.329722414797849	0.3607409255980473
2.32541397148485	0.3609343158347703
2.321112796232349	0.3611146221013257
2.3168185716323784	0.3612822498310589
2.3125310237892434	0.36143759403802544
2.3082499171578488	0.36158103904808064
2.3039750501105543	0.36171295835686673
2.2997062509980353	0.36183371466237396
2.295448715936648	0.36194329438990713
2.2912130787467317	0.36204069623161067
2.2869974626901675	0.3621257069183187
2.282800065692701	0.36219838935478105
2.2786193981606297	0.3622589066996898
2.2744541874382227	0.36230747606158253
2.2703033269065673	0.3623443473358669
2.2661658440678063	0.36236979050692164
2.262040878042395	0.36238408782319737
2.2579276627793194	0.3623875285297046
2.253825514083249	0.3623804049452612
2.249733818904633	0.3623630101154836
2.245652026813133	0.3623356356503828
2.2415796427748935	0.3622985703054823
2.2375162208613957	0.36225209901904165
2.2334613591159136	0.3621965020613485
2.229414694935694	0.3621320544425887
2.225375901085247	0.3620590255744713
2.221344682317428	0.36197767879497256
2.217320772090102	0.36188827147562963
2.213303929991523	0.36179105471828377
2.2092958267299707	0.3616862738583214
2.2053092405306756	0.3615737873531381
2.2013448214506264	0.36145320835748607
2.197400841091984	0.3613244211748606
2.1934758454626686	0.36118742771135914
2.1895685661936515	0.3610422934311344
2.185677877518006	0.3608891236004101
2.1818027698158615	0.36072805014574305
2.1779423314554567	0.36055922302153887
2.174095734944375	0.360382805053902
2.1702622263688114	0.36019896774758403
2.1664411168793594	0.3600078881948677
2.162631775246241	0.35980974744411715
2.158833622086271	0.3596047283737295
2.1550461246114985	0.3593930145956041
2.1512687920975297	0.35917478955995863
2.1475011721102946	0.35895023557186573
2.143742847006567	0.3587195332795429
2.1399934308512996	0.35848286131192547
2.136252566780649	0.35824039579025185
2.1325199246072195	0.3579923099373804
2.1287951985816775	0.35773877408466315
2.125078105493501	0.3574799553357096
2.121368388595316	0.35721601793927454
2.117670973714177	0.3569473234103996
2.1139895191418483	0.35667392772407025
2.110323236267933	0.3563957583545128
2.106672693833753	0.3561128579349368
2.1030373439910437	0.35582521748891244
2.0994169730009693	0.35553288835275004
2.0958120359316466	0.3552359401045401
2.09222179106431	0.35493439025729073
2.088646683340965	0.35462834300645935
2.0850865613772624	0.35431784046943865
2.08154095277177	0.3540029346590006
2.078010491546393	0.35368373619902665
2.0744945897160947	0.3533602703488829
2.0709933350461105	0.3530326318820539
2.0675069915577327	0.3527008987666106
2.0640349259521256	0.3523651044989628
2.060577731622963	0.35202537285613034
2.057135071910967	0.3516817393053268
2.0537067123804067	0.35133427273215795
2.0502931861985694	0.3509830803447933
2.046893858255075	0.35062818178728394
2.043509113108058	0.35026969247633105
2.0401389082724455	0.34990766633653886
2.0367827975451998	0.34954214619046997
2.033441396391121	0.3491732549858755
2.030114202284467	0.3488010108377081
2.026801290195406	0.3484255029121639
2.023502939681479	0.34804681328138765
2.0202185819423515	0.34766496136767466
2.016948778611682	0.3472800722551069
2.013693214284952	0.3468921713556584
2.01045171846681	0.34650131964580255
2.007224761511175	0.34610762131477396
2.004011760551084	0.34571108072643464
2.0008131348875513	0.3453118140637964
1.9976287804850903	0.34490986081491276
1.9944583573569847	0.3445052568061199
1.991302416668352	0.3440981187917731
1.988160443961006	0.3436884473182644
1.9850326666830187	0.343276338036257
1.9819191830727856	0.3428618493498971
1.9788195462699125	0.34244499620980784
1.975734310535612	0.342025899955369
1.9726630702609713	0.34160456380333193
1.969605862770711	0.3411810591881642
1.9665629601206573	0.34075546407847734
1.963533861387781	0.34032777729319813
1.9605190735224574	0.339898117846411
1.9575182969173448	0.33946649418976244
1.9545314358191124	0.3390329574368171
1.9515588652712847	0.3385975990412818
1.9486000762003868	0.3381604075507709
1.9456555105127944	0.33772149565050985

==> anc/Dark_boson_sextic_data/mr_RGSLY4_Boson_mn_105_sextic.dat <==
radius(km)	mass(Msun)
29.545107371777423	0.06862044591572902
20.921381023262175	0.07954765457810092
16.729716467800326	0.09156219256269191
14.315939119928364	0.10541060542321212
12.833635121235123	0.1207956024261618
11.875632458716602	0.1372926138864258
11.22728993030675	0.15461183214708704
10.772110526616446	0.17253069392370188
10.443058208646622	0.19087843692161
10.199325943372465	0.20954742610270266
10.015391658484786	0.22841702744834436
9.874416443953864	0.24742456022947973
9.764950602501575	0.2664901441160393
9.679078427831138	0.28558649225239663
9.611148660550732	0.30463624929049554
9.556978289235968	0.32364364287785274
9.51359264452355	0.3425594729760083
9.478623920682516	0.3613457662604082
9.450330675242792	0.38001506313610134
9.427393300963187	0.39853567347227375
9.408711179405438	0.4168777748752181
9.393430746348045	0.43504667019153614
9.380933313967166	0.453039322888287
9.370677786843478	0.4708360913386027
9.362205982549225	0.4884220542395119
9.355159021950637	0.5057997006377531
9.3492840663532	0.5229731260198494
9.344346792009626	0.5399324450042644
9.340141444239583	0.5566702256265591
9.336493150619235	0.5731812528820791
9.333272047034324	0.5894696956371442
9.330387064968836	0.6055375067720562
9.32774669148856	0.6213816720727272
9.3252689893771	0.6370002975551651
9.32288326331645	0.6523925205896016
9.320529961543393	0.6675584332628985
9.318171581273436	0.6824998710521462
9.315779057910527	0.6972180871122433
9.313321629134133	0.7117141776261603
9.310771740807546	0.725989661121388
9.308105702240209	0.740046456999525
9.305303585971792	0.7538868267060063
9.302349839600156	0.767512195675835
9.299238130823316	0.7809204745127806
9.295961792446942	0.7941142358142235
9.292513806356459	0.8070966887755342
9.288888262711627	0.8198711324479913
9.285080524060271	0.8324409510857926
9.281087187868623	0.8448095947852348
9.27690598532541	0.8569805585508566
9.272536620955618	0.868954673701056
9.26798180685652	0.8807269945119912
9.263242072352458	0.8923009210828774
9.258318321434507	0.9036805041433842
9.253212001004163	0.9148697525642864
9.24792503358429	0.9258726237745118
9.242459748947587	0.9366930174232617
9.236818824150843	0.9473347677120584
9.231005225572414	0.9578016392834311
9.225022870868582	0.9680956370341757
9.218878198189845	0.9782092966792004
9.212573032656897	0.9881445922955209
9.206109635559553	0.9979056448381021
9.1994908753135	1.0074965243223006
9.192719980699074	1.016921213901382
9.18580040442438	1.026183603729692
9.178735757365232	1.0352874804559091
9.17152974993647	1.0442365267845994
9.164186152810132	1.0530343232442385
9.156708767666139	1.0616843468770925
9.149104637047275	1.0701842892154991
9.14137985850824	1.0785275713653995
9.133534959142331	1.086717627617113
9.125571703841256	1.0947581742820462
9.117492446572742	1.1026528907214177
9.109299876414175	1.1104053794950475
9.100996887293928	1.1180191505286303
9.092586498655995	1.1254976144723403
9.08407180286659	1.132844080379955
9.07545592861322	1.1400617551689969
9.066742013717974	1.1471537454914942
9.057933185457225	1.1541230592959153
9.049035401755821	1.1609695348254678
9.04005847226339	1.1676847970731905
9.031001750697449	1.174270662138324
9.021865454576398	1.1807302011076817
9.012650574316114	1.1870665208196518
9.003358539314139	1.193282695375114
8.993991057201523	1.1993817374616023
8.984550019183779	1.2053665854612878
8.97503743861872	1.21124009670544
8.965455408391385	1.2170050449518783
8.955806070385528	1.2226641188475713
8.946091592119382	1.228219924260791
8.93631414997305	1.2336749838452044
8.926475915648737	1.2390317399542288
8.916583478955037	1.244289326132978
8.906648228908221	1.249440112176955
8.896668314133759	1.2544854877983402
8.886642765212748	1.25942781391012
8.876571394327188	1.2642695373412047
8.866454479990809	1.2690131116586238
8.856292611755116	1.273660964779429
8.846086599027892	1.2782154791557883
8.835837410095637	1.2826789834801966
8.825546129852313	1.287053747008706
8.815213928524791	1.2913419768887677
8.804842038238867	1.295545817290175
8.794431734756971	1.299667349045046
8.783984323552206	1.3037085901318604
8.773501128118511	1.307671497108372
8.76298348119747	1.311557966156972
8.752441243055364	1.3153655025118278
8.741884752162036	1.3190885358511464
8.731311040226526	1.3227283560564589
8.720718411827253	1.326286671333038
8.710105857790131	1.3297652989079782
8.6994728049201	1.3331660911740923
8.688818986652514	1.3364909015039967
8.6781443637841	1.3397415654169116
8.667449071315485	1.3429198889929699
8.656733379886264	1.3460276428831217
8.645997667486714	1.3490665576567455
8.63524239733425	1.3520383214903011
8.624468100583591	1.3549445787539838
8.613675362421366	1.3577869296235467
8.60286481090844	1.360566929707533
8.59203710718551	1.3632860914048348
8.581192938866138	1.3659458826321078
8.570333113697657	1.368547702467508
8.559472648387125	1.3710879568325802
8.54861832148953	1.3735635040934822
8.537766953999618	1.375975196280183
8.526916437629163	1.3783241834039162
8.516065241103671	1.3806117340256825
8.505212219970518	1.3828391706550316
8.4943565134917	1.3850078373238737
8.483497479547102	1.3871190811743908
8.472634650301272	1.3891742401126466
8.46176769748875	1.3911746380277878
8.450896411357292	1.3931215747871237
8.440020677328597	1.3950163278482823
8.42914046236147	1.3968601473676314
8.418255801655583	1.3986542555416595
8.407366788168373	1.4003998459263136
8.396473563879379	1.4020980824151321
8.385576312323714	1.4037500992921423
8.374675252150091	1.4053570018688684
8.36377063174296	1.40691986633043
8.352863360583067	1.4084396312873786
8.341971729084781	1.409913253730744
8.331100579088856	1.411338825772416
8.32024673902474	1.4127167607008766
8.309407882714995	1.4140477465016041
8.29858217045506	1.4153325960952345
8.287768100545822	1.4165721899721575
8.276964426847565	1.4177674452709437
8.266170105796938	1.4189192977172318
8.255384259005108	1.4200286904047414
8.244606145877546	1.421096565720196
8.233835142369776	1.4221238598733132
8.223070724164613	1.4231114989051912
8.212312452766515	1.4240603964376393
8.201559964969713	1.4249714499538337
8.190812961058938	1.4258455442951308
8.180071200698574	1.4266835422510173
8.169334492365204	1.4274862917285787
8.158602689268548	1.428254621365082
8.147875683612359	1.42898934160388
8.1371534024022	1.429691243881921
8.126435803336356	1.4303611009217696
8.115723361511176	1.430999627260264
8.105035049505732	1.4316052438614268
8.09437737383102	1.432176418060169
8.083747166372785	1.432713173067845
8.073141985725755	1.4332158152022514
8.062559813675533	1.4336847853920767
8.051998930699769	1.4341206037078658
8.041457846674385	1.4345238402230864
8.030935257498266	1.4348950943488499
8.020430012576892	1.4352349860189813
8.009941092138284	1.4355441459252727
7.999467588880039	1.435823210407655
7.9890086935995805	1.4360728167781467
7.978563683084458	1.4362936003641316
7.968131910318706	1.4364861921807646
7.957712796048819	1.4366512167589038
7.94730582154323	1.4367892911764903
7.936910522474591	1.4369010234198916
7.926526483189155	1.4369870123963566
7.9161533324583715	1.437047846250363
7.905790738756337	1.4370841029517967
7.895438406848178	1.437096349409936
7.885096074357772	1.437085141265839
7.8747635088181935	1.4370510230635642
7.864440505007406	1.4369945278763043
7.854135085007588	1.4369158792584922
7.843854288427	1.436814737219163
7.833596501538483	1.4366911476902955
7.823362650465071	1.4365452379332841
7.813152148178967	1.4363771548336177
7.802964199897524	1.43618715205106
7.792800065823102	1.4359754316205309
7.782658743228653	1.435742217688554
7.772540220395634	1.4354877956921193
7.7624453874082455	1.435212377784057
7.752373058725598	1.434916221475776
7.742324098950406	1.434599614107104
7.732298499336783	1.4342627749519383
7.722295373569589	1.4339059832442667
7.712315995914843	1.4335295147394465
7.702359683834316	1.4331335960465883
7.692426166110097	1.432718517642667
7.682516621294861	1.43228452910632
7.672629994593581	1.4318318572464916
7.662766876315336	1.4313607963990846
7.65292768801725	1.430871564292998
7.643111440403283	1.4303643985641106
7.633319288432864	1.4298395870223912
7.623550775966006	1.4292973339368886
7.613805437451904	1.428737898131715
7.604084508774024	1.4281615444804328
7.594387058588377	1.4275684662219712
7.584713427178105	1.4269589393864235
7.575064283198086	1.4263331855670116
7.565438608366522	1.425691399319422
7.555837487032567	1.4250338667044826
7.546260633700772	1.42436076780219
7.536707476985765	1.4236723224261396
7.5271792024370585	1.4229687991829432
7.517674956576546	1.4222503603524754
7.508194966749484	1.4215172603927084
7.498739984417931	1.4207697197066511
7.489309005474013	1.4200078955724045
7.479903057339001	1.4192320666286031
7.470521911218995	1.4184423934064363
7.461164989930774	1.417639063817167
7.451833429139763	1.416822342359496
7.442526397268984	1.4159923620174906
7.43324414274337	1.4151493601261302
7.423987366313256	1.4142935468437887
7.414755101580283	1.4134250487833797
7.405548358403588	1.4125441372088892
7.396366836894102	1.411650950042991
7.3872100529498965	1.4107456559400924
7.378079098492814	1.4098285103025539
7.368973109088225	1.4088996159193705
7.359892497786522	1.407959205191541
7.350837769288599	1.4070074634368734
7.341808036590283	1.406044496208853
7.332804303560683	1.4050705667437402

==> anc/Dark_fermion_data/mr_APRUnified_Fermion_1400MeV.dat <==
radius(km)	mass(Msun)
776.6453823932743	0.5974286463553291
1012.5288057259379	0.5875448359799934
1364.6182394879845	0.5782022488515802
1958.6448297308796	0.5487304051571911
3117.304238206456	0.40114654667187727
407.31240024641386	0.10905259911918548
114.02162085999963	0.10724409041574266
61.31088402058238	0.11208132378455014
41.145625380492476	0.11985117747851391
31.220141270000678	0.12964639978600323
25.57990752130881	0.14092866462803275
22.054803747356477	0.15332773652204096
19.696313771216683	0.1665798455006857
18.035637773480303	0.1804933526751379
16.819213698309213	0.1949252837061487
15.899853809751672	0.20976631326083858
15.187158696688863	0.22493213129604625
14.623032804183143	0.24035568964471013
14.168683302539206	0.2559823672047748
13.797312930354202	0.27176860386599155
13.489938928411187	0.28767710353964143
13.232758788235232	0.30367684367534786
13.015534832621048	0.31974160381925176
12.830599364918914	0.33584064423252996
12.671914756588981	0.3519583058702042
12.534849242542796	0.36808121077307887
12.415722655725574	0.38420543855634137
12.311666419100524	0.4003169186323754
12.220357774934163	0.416410074058823
12.139886295436243	0.43248060020318174
12.068725899334417	0.4485213231017894
12.005595694401414	0.464527552673022
11.949439976031941	0.48048837675547246
11.8993398796867	0.4964063612973676
11.854560511265495	0.5122710302858076
11.814442746772718	0.5280805484544688
11.778444225451778	0.5438247935311145
11.746075429488013	0.5595027310412417
11.71693074436334	0.5751073532229207
11.690641097225415	0.5906382327630744
11.666901845656772	0.6060939744509115
11.645438220149304	0.6214683167928765
11.626012173488805	0.6367607145673985
11.60841075253683	0.6519642720753497
11.592443524955899	0.6670819107487507
11.57795102089243	0.682108676104321
11.564781294145872	0.6970429083853773
11.552806399762458	0.7118847285334237
11.541908204603736	0.7266289124335289
11.531981317281227	0.7412762631215435
11.522932616279611	0.7558235623690618
11.514674029799052	0.7702682613057403
11.507131918028328	0.7846117305135212
11.500235959128187	0.7988504647018441
11.493922000110365	0.8129845989171655
11.488136082386207	0.8270147366757633
11.482828327519485	0.8409376557876457
11.477950072163283	0.8547550683249325
11.473462316997171	0.8684666538990917
11.469326113381372	0.8820703055595045
11.465506351391499	0.8955664365181989
11.46197240021478	0.9089542653981186
11.458693392006921	0.9222325208435529
11.455643675331956	0.9354016549974677
11.452800040945903	0.9484615141379813
11.450137415521011	0.9614117411142611
11.447639086370366	0.9742523088958297
11.44528468179067	0.9869851392669992
11.443059248590606	0.9996086404378487
11.440946124350903	1.0121233462027401
11.4389315010777	1.02453005652219
11.437003555231504	1.0368281577116518
11.43514840009192	1.049017957670438
11.43335650164436	1.0611008731358216
11.431618774388067	1.0730769833541354
11.429925534336475	1.0849459872666196
11.42826816822763	1.0967086923052813
11.426639388628486	1.1083654506732812
11.425031506012951	1.119916633879387
11.423438005877978	1.1313624397625295
11.42185363212359	1.142704218997561
11.420273266007662	1.1539420111481604
11.418690964490676	1.1650764373078277
11.417102988294163	1.1761078470578938
11.415504810198662	1.1870370025877761
11.413892423215694	1.1978642886721274
11.412262621916113	1.2085902382955753
11.410612171971472	1.2192160443817535
11.408938616210378	1.2297420633636011
11.407238727267444	1.240169117777694
11.405510510093524	1.250497871682035
11.403752447072051	1.260728932127853
11.401961996067088	1.2708631667895562
11.400137398297593	1.2809012195246627
11.398276693161005	1.2908438126384685
11.396380170659244	1.3006908973986069
11.394445103927058	1.3104437566894132
11.392469994692766	1.3201032580155565
11.390454586765124	1.3296699440209594
11.388398371356772	1.3391443792399533
11.386300018694493	1.3485277160458944
11.384159018104707	1.3578203867049237
11.381975324643964	1.367023008898027
11.379748577638559	1.376136447653076
11.377478663663892	1.3851611688473877
11.375164942161032	1.3940986373942186
11.372806906484762	1.402949283937803
11.370404105688731	1.411713717244049
11.36795606179206	1.420392671433426
11.365462579458578	1.4289878812060175
11.362924538206324	1.4374980742782029
11.360341872909883	1.4459246102035765
11.35771509256721	1.454268378594818
11.355043207012573	1.4625302683372234
11.352327743494573	1.4707110317944911
11.34956718095035	1.47881161383897
11.346761964212908	1.486832990952571
11.343912847891133	1.4947752246833004
11.341020244808705	1.5026388671981985
11.338084183223804	1.5104250101883447
11.335106239589798	1.518133963768424
11.332085528565303	1.525767083176193
11.329023212450299	1.533324712062319
11.325918728395024	1.5408081877923039
11.322773109365677	1.5482179078869311
11.319586203130067	1.5555547206526827
11.316358673788564	1.5628187582410444
11.313090945909385	1.5700103785071124
11.309784229681394	1.5771300034158726
11.306438541393504	1.5841785710734158
11.303053807894637	1.5911569481628287
11.299630639806919	1.5980660914302856
11.29616929986002	1.6049066691179619
11.292670393419332	1.6116793572545152
11.289133973976565	1.6183849111483468
11.285560956285359	1.6250232730328487
11.281952344571934	1.6315949360957305
11.278308405549597	1.6381007471843452
11.274629380498848	1.644541408569536
11.270916262912532	1.6509177378642856
11.267168203872881	1.6572308917015266
11.26338719947532	1.6634806628676404
11.259572401077653	1.6696686969893746
11.255724989457862	1.6757949334067486
11.251845207893853	1.681859869538889
11.24793443948443	1.687862889505956
11.243992252337888	1.693805752162968
11.240019995160685	1.6996886536085725
11.236017298868658	1.7055125177765276
11.231984681559464	1.7112779097371975
11.227922583572889	1.7169855216075702
11.223831550318772	1.7226359706869134
11.219711487889553	1.72823017754484
11.215563737349303	1.7337675858245822
11.211388512266542	1.7392486276981858
11.207186557157147	1.7446736252638564
11.202958128201505	1.7500434944945351
11.198703240270445	1.755358820154905
11.194422272416512	1.7606203614419462
11.190115801010878	1.7658286718587641
11.18578396522894	1.7709843433143688
11.18142681935304	1.7760882297147333
11.177045501770632	1.7811402495605184
11.172640458208715	1.7861407151237672
11.16821235284441	1.7910900859194496
11.163762203517507	1.7959886100634896
11.159289181530985	1.8008376201062146
11.15479374639312	1.805637613537696
11.15027684871349	1.8103888246916588
11.145738474571125	1.8150919813869106
11.141179042667485	1.819747593580463
11.136598881921657	1.824355761881402
11.132000356093886	1.8289112725744725
11.12738160972771	1.83341315522951
11.12274103540565	1.8378619599000752
11.118077595045309	1.8422582697731398
11.113390772980814	1.8466025193624496
11.108679644968017	1.8508955018980513
11.10394452819636	1.8551372830915558
11.099184722617109	1.8593289407347664
11.094399785754446	1.8634710326642514
11.08962704541814	1.867497341807382
11.084861362294374	1.8712919210239858
11.080039751367366	1.8748472522524906
11.07512076949893	1.8781658432362345
11.070077546653883	1.8812505105407755
11.064888285472374	1.884107746871456
11.05953826330716	1.8867428895891805
11.054015426208403	1.8891631994003373
11.048311128517271	1.8913754214977823
11.042420235725814	1.8933858701756503
11.036398029654972	1.8951555054058895
11.030237425123456	1.8966526667124888
11.023906285609918	1.8978815583304856
11.01738511622411	1.8988505665107291
11.010661508837615	1.8995695494014
11.003727400416823	1.9000489683170017
10.996578438092872	1.9002990219432079
10.989211871354609	1.9003300401217094
10.981627612597473	1.900151421098451
10.973826730547234	1.8997731173477725
10.965878522103967	1.8991966819456838
10.957800384214346	1.8984155527693303
10.949574791247205	1.8974328949062869
10.941192246938556	1.8962552473377525
10.932646977981836	1.8948902158437682
10.923935566421992	1.8933460651728808
10.915057225752557	1.8916304515253957
10.906011696248786	1.8897515731469439
10.89679975618421	1.8877170149913505
10.887423382298312	1.8855339576748344
10.877940979567114	1.8832183804301967
10.86840034482365	1.8807772149462594
10.858787231658606	1.8782090867659231
10.84909163867353	1.875516997559957
10.839308528849097	1.8727037766958297
10.829432947289801	1.8697741105565162
10.819462876533146	1.8667321185353598
10.809396108613072	1.8635824381518185
10.799231568315848	1.8603297295273
10.788968758312327	1.8569786004499553
10.778635427213189	1.8535404108894682
10.76830650578917	1.8500375105083593
10.757974579979969	1.8464663595060218
10.747629465036674	1.8428261476130228
10.737263125594628	1.839117541975076
10.726870161536777	1.8353410388222924
10.716444963632377	1.8314986601869256
10.705983744148682	1.8275919714153015
10.695482878423478	1.823623083260691
10.684940568148019	1.819593393121529
10.674359305135068	1.8155078764029013
10.663812237566265	1.8113928531017354
10.65331189669799	1.8072509264503533
10.64284916351273	1.80307841427163
10.63241277130485	1.7988750449003157
10.621997339121805	1.7946384787701868
10.611596483706311	1.7903688642350655
10.601203722413345	1.786065973616535
10.590815113139334	1.7817297646029355
10.58042547626971	1.7773609426201686
10.570030944268753	1.7729602019182946
10.559667543321021	1.7685422622093416
10.549382269973153	1.7641249374802856
10.539166433384166	1.759703655149765
10.529010886499014	1.7552760648066197
10.518908086300346	1.7508396730822657
10.508850842295455	1.7463930600876154
10.498832850449748	1.74193465601393
10.488848998249084	1.7374636079990526
10.478892531812559	1.7329789516932517
10.46895991010443	1.7284803173476373
10.45905455832054	1.7239709147410038
10.449232699413098	1.7194742509801293
10.439499441440867	1.7149911232048716
10.429846748320896	1.7105182984127905
10.420267472242447	1.7060525283091925
10.410754095500874	1.701592062586514
10.40130019404813	1.6971347273919066
10.391899902993286	1.6926787647090604
10.382547397098127	1.6882228190325712
10.37323757536992	1.6837657774955854
10.363965586105541	1.679306171279537
10.354757142716261	1.6748572475307852
10.345647775938215	1.6704324261120753
10.336630061967815	1.6660292028648687
10.327697967335512	1.6616440041218214
10.318845074945834	1.657273471665601
10.310063476217097	1.6529177938042403
10.30134919981693	1.6485723301444226
10.292695647026799	1.6442364286956075
10.284097677176046	1.63990838018305
10.275550356365756	1.6355865032457844
10.267052774034129	1.6312716761805068
10.258644595531374	1.6269822228292683
10.250333514851762	1.6227212698829754
10.242114760870793	1.618485100261293
10.233981663612594	1.6142719644608599
10.225929194628002	1.6100784914392174
10.217951253528183	1.605903171629111
10.210042411686716	1.6017437557175729
10.20219809077705	1.5975983723339555
10.194412982949284	1.5934656324458898
10.186682150337765	1.5893438951949532
10.17901695246733	1.5852391441616103
10.17144806775464	1.5811658899358567
10.163973479760559	1.5771222402180143
10.15658793559102	1.5731057066728753
10.149286242471165	1.5691141024311013
10.142064335194927	1.5651447413532484
10.134916624531995	1.5611957577742814
10.12783819829085	1.5572654106510395
10.12082446692388	1.5533519683764254
10.113871076282937	1.5494537097071486
10.106974663529963	1.545569455407132
10.100158041589497	1.5417116536431954
10.093434480880063	1.537886395046613
10.086801029016211	1.534090111701315
10.08025305477116	1.530321898710786
10.073785653926002	1.5265792399702636
10.067395268301265	1.522860083907583
10.061077162976414	1.5191625797047907
10.054827017098821	1.5154849989448371
10.04864102372208	1.5118255729366776
10.042514978629837	1.5081828924468068
10.036449736320618	1.504558229953971
10.030469793056836	1.5009644243609184
10.024577931318888	1.497401926538179
10.018771408459502	1.4938686031227508
10.013045000108812	1.4903632601085695
10.007396605507697	1.4868830692524022
10.00182158330077	1.4834267878352752
9.996316606129046	1.4799922337062006
9.990877016046817	1.4765786659752123
9.985500313775578	1.4731833708692068
9.980181927844765	1.4698061045379585
9.974929919219248	1.4664510581383383
9.969761791336438	1.463127614933292
9.964676446158638	1.459834273386879
9.959670769744523	1.4565697130301
9.954741495822278	1.4533318441765906
9.949885886559203	1.4501189791437488
9.945100137187039	1.4469296935313454
9.940381235598425	1.4437623698132638
9.935725270977041	1.4406156176452463
9.931129936276434	1.437487886252531
9.926592103474725	1.4343779223534774
9.922125051565995	1.431295107117511
9.917737153921818	1.428242402279815
9.913426764616005	1.4252182671785287
9.90919065029951	1.422222179705761
9.905026092412436	1.4192517878516993
9.900931850069538	1.4163056035591584
9.896903547653853	1.4133821646310718
9.89293782704432	1.410480598652927
9.889033750828585	1.4075988418083982
9.885186807317078	1.4047360742089
9.881397830061506	1.4018933205618562
9.877680853742527	1.399079300767157
9.874037970863949	1.3962939156154912
9.870465863278934	1.3935362488065768
9.866965327579422	1.3908042402945715
9.863531460066445	1.3880973804223684
9.860163026560503	1.3854138570116612
9.8568571773577	1.382752398693226
9.853610829005818	1.3801119783050486
9.850422062479964	1.377491079650236
9.847287932104638	1.3748885464156346
9.844213268388767	1.3723089440299987
9.841207576389143	1.3697572852027358
9.838270333979423	1.3672325835489378
9.83540019131045	1.3647341126269905
9.832595170392661	1.3622607165137224
9.829853348472989	1.3598107567916966
9.827172490521434	1.3573834457150151
9.824550724347898	1.354977346790416
9.821985282864064	1.3525914099031247
9.819473867424335	1.3502247033395012
9.817013771767028	1.3478767694223488
9.814616369383153	1.345553093844513
9.812282171359568	1.3432560388821764
9.810011572121137	1.3409849389607638
9.807803294562651	1.3387385271161383
9.805655537945716	1.3365157610931555
9.803566482139686	1.3343153927681863
9.801534562233847	1.332136907001923
9.799558100757848	1.3299785400789974
9.797633979959745	1.3278397811136928
9.795760601364178	1.3257196201327914
9.793939088072628	1.3236187824121413
9.792176495980831	1.3215433408044301
9.790473451953936	1.3194928839750488
9.788828653965819	1.3174666590002946
9.787241993089909	1.3154639447488985
9.785711360651739	1.313483598064235
9.784235145118439	1.3115248112106237
9.782811937635662	1.3095865603697223
9.781440112004237	1.3076677694559582
9.780117839470075	1.3057676541742835
9.77884288150572	1.3038854748373279
9.777619580161824	1.302024654144458
9.776451047989756	1.3001882609360376
9.775337318316211	1.2983756141351457
9.774277733571855	1.2965858291470265
9.773271591098359	1.2948183136496143
9.772317215363127	1.2930720059109535
9.771413736086089	1.2913460757884152
9.77055849187505	1.2896397093365668
9.769750590880209	1.2879522993435504
9.768990170831536	1.2862822298444252
9.768273151115329	1.2846305319639775
9.767606864995779	1.2830005351547977
9.766989809311232	1.2813937017797832
9.766423483330458	1.2798090201243868
9.765906495049496	1.2782460458657137
9.76543832198467	1.2767041221136555
9.765017603095	1.2751820248745553
9.764643365897907	1.2736794174029817
9.764314471645482	1.2721953073549004
9.764028607498814	1.2707296447091432
9.76378643308783	1.2692799333596239
9.763587848313831	1.2678513666383522
9.763434418983325	1.2664437208425046
9.76332794426968	1.2650581984194105
9.763267355570225	1.2636935542936052
9.76325229041906	1.2623493609856318
9.763281547949795	1.2610247384731
9.763354372388141	1.2597193268213498
9.763469725824233	1.25843205440602
9.763626531407585	1.2571624909520969
9.763823001451879	1.255909793470776
9.764058725744334	1.2546741466584699
9.76433526994728	1.2534585954808921
9.764653540814722	1.252263693583698
9.765013643773807	1.2510892040714472
9.765415351386348	1.2499342926633592
9.765858259245034	1.2487985727483728
9.766341346344788	1.2476816313872046
9.766863904187693	1.2465825045494094
9.767425166336936	1.2455007840487384
9.76802365221238	1.2444357664215249
9.768658513023352	1.2433867398044958
9.769330150600965	1.2423567718752984
9.77003786159305	1.241345689662621
9.770784382558203	1.2403542629619386
9.771569266543278	1.2393818311013127
9.772390690498252	1.2384282277868923
9.773249385822147	1.2374924926351256
9.774144438275405	1.2365744090648936
9.77507477638343	1.235673257034534
9.776039842777324	1.2347884445424504
9.777039042914438	1.2339198962447235
9.778070079964087	1.2330667207750685
9.779133826293133	1.2322324392840043
9.78023193767889	1.2314167315682214
9.78136326823325	1.2306192532989757
9.782528769126168	1.229839662106902
9.783727128094117	1.229077507860965
9.784958940295578	1.2283324216333
9.786222697736848	1.2276039315813436
9.787517801228601	1.2268911965943776
9.788843902916192	1.2261941325382357
9.790200290721083	1.2255121182830955
9.791584759491299	1.224847347481343
9.79299848304188	1.2241999735126574
9.794442464084982	1.2235700174943587
9.795916361717872	1.2229574047871206
9.797420164867376	1.2223614076390692
9.79895303362641	1.2217818384512489
9.800514800047774	1.2212181793648207
9.80210488922755	1.2206703672143644
9.803723339527213	1.2201371715942053
9.805368254685868	1.2196187571360766
9.807038870655596	1.2191158395055228
9.80873435924515	1.2186294419926302
9.810456026695306	1.2181594245093867
9.812203444454237	1.2177057688245667
9.813976807993814	1.2172683069879546
9.815776505723425	1.2168462761473293
9.817601851993858	1.2164394633629347
9.819451493651872	1.2160480286431614
9.82132616352365	1.2156711215142544
9.823224959154807	1.2153080594332772
9.825145814663127	1.2149597164904513
9.827088138687818	1.2146267661891252
9.829052599970577	1.2143095340295338
9.8310384138445	1.214007221097657
9.833048890455087	1.2137213105239413
9.835080717044345	1.2134496019246939
9.837134560674489	1.2131929079227448
9.83921025090363	1.212950563817062
9.841307753675405	1.212721883631418
9.843426037639619	1.2125068369612961
9.845564231230739	1.212305542048394
9.847720044479676	1.2121183479210138
9.84989375927316	1.2119459548343339
9.852086154121581	1.211788021529673
9.85429823666014	1.2116443855177408
9.85652843079218	1.2115155882885142
9.858777338894859	1.2114005882870151
9.861045630129926	1.2112988165233807
9.863332289773306	1.2112105870253076
9.865635904114157	1.2111355955634053
9.867957623006822	1.2110731787669302
9.870293025952835	1.211024271942163
9.872643884885743	1.2109885793542854
9.875008700571282	1.21096723446351
9.877389874061768	1.2109592485345126
9.879786860546997	1.2109649609116635
9.882198924447176	1.2109832799699687
9.884626577348842	1.2110148655290984
9.887069602550795	1.2110591429301394
9.889527225920123	1.2111157498144947
9.891999799444001	1.2111844590598437
9.894482874559202	1.21126559510586
9.89697771830511	1.211359528159837
9.89948439602552	1.2114664068474896
9.902003324248195	1.2115860341600784
9.904534661041087	1.2117181563847965
9.90707843230856	1.2118626557564132
9.90963476971175	1.2120193126715753

==> anc/Dark_fermion_data/mr_APRUnified_Fermion_mn.dat <==
radius(km)	mass(Msun)
2031.125671085313	0.9669599020512955
728.1540133314115	0.8350890446862527
485.59537777761193	0.6812730402112686
787.6593760721323	0.6402034946721257
1407.0879538678987	0.6407656809360566
3734.377703549498	0.40614947254315276
78.75833582476987	0.09528167210813472
33.57852567370423	0.1078664182801702
22.078977888576468	0.1256048565706935
17.34652829222521	0.1460485710963928
14.898216959582534	0.16780891101569548
13.442203255547255	0.19008916840781873
12.490319972890532	0.21241636870429823
11.823509091434682	0.2344985988269133
11.330962859619838	0.25614887580277135
10.951428157349007	0.277237354752624
10.64836708116546	0.29770808871489157
10.399176006247112	0.3175300926053294
10.18917135386967	0.33668822492753814
10.008469479888792	0.35517390956372263
9.850162446437707	0.3729860344860771
9.709325275686705	0.39012418677590455
9.582329325329479	0.4065915906626511
9.466447442526938	0.4223988583366971
9.359621390037809	0.4375580206513087
9.260253069158011	0.45208283210464917
9.167096148725639	0.46598908309647225
9.079172670415351	0.47929180330181687
8.995707632165933	0.4920052546719291
8.916068090401634	0.5041468500800649
8.839721633619508	0.515736727512589
8.766252732771381	0.5267905692854165
8.695329631167905	0.5373237156219985
8.626644781413473	0.5473583493961018
8.559958350057245	0.556909532333465
8.495089546142797	0.5659905214329944
8.431843514564967	0.574623123117189
8.370076089598701	0.5828218449864957
8.30968627880767	0.5905995544695085
8.25053669351392	0.5979777118181988
8.192556923295244	0.6049657448620168
8.135664518918736	0.6115812119709039
8.079776468769744	0.6178384350371954
8.024862752923434	0.6237473438405904
7.970832912887806	0.6293266854280031
7.917676353607586	0.6345832951577091
7.865324161713848	0.6395346375545083
7.813756253855297	0.6441884253634176
7.762936259508326	0.6485587232819038
7.712826879594284	0.6526555075843161
7.663421798654833	0.6564887857210767
7.61467012262544	0.6600703193511552
7.566583374391997	0.6634075338484683
7.519109236690137	0.6665116950879869
7.472317631726949	0.6693834129081654
7.426139266934571	0.6720305011231241
7.380477728635265	0.6744722328709178
7.335291681630012	0.6767265792326463
7.290731492694776	0.6787867128892409
7.2467422626482625	0.6806570646549487
7.203237769797572	0.682352500103299
7.160168556175383	0.6838877753409824
7.117674093941356	0.6852594068414485
7.07572386176967	0.6864689259139539
7.034236441175794	0.687527920496113
6.993151440909319	0.6884488442068766
6.9525738351735145	0.6892337894033905
6.912528732419278	0.6898803693835096
6.872935887474756	0.6903967734116043
6.8337345702949115	0.6907930696133147
6.794953727226914	0.691076165018606
6.756695229001328	0.691242656214951
6.718887502243413	0.6912969351595198
6.681469522515584	0.6912465182133545
6.644406424647637	0.691099592928912
6.607822156077305	0.6908567029340069
6.571695689443581	0.6905180396703842
6.535964162309641	0.6900885651213932
6.500577214974239	0.6895746076225697
6.465566675353139	0.6889816955489769
6.431022589816615	0.688308968431561
6.396884194304143	0.6875583644822676
6.363098982656949	0.6867340421333599
6.329629592483284	0.6858414779213013
6.296573424169556	0.6848843080996719
6.263938731999032	0.6838616429319482
6.231671537233785	0.6827758949121309
6.199724196793308	0.6816303111979862
6.168084718203708	0.6804296422598666
6.136860106717359	0.679176812514144
6.106020628063854	0.6778710899297691
6.075518641637232	0.6765142384851401
6.045314158819025	0.6751090459725354
6.015419876005645	0.673659804861081
5.985924294185536	0.6721688535583743
5.956785252339441	0.6706355745677299
5.927960997334764	0.6690610013065548
5.899414879372709	0.6674474824630348
5.871178846552548	0.6657992538082449
5.843319825161892	0.6641183952008062
5.815796148590339	0.6624039086545844
5.7885677591726665	0.6606567848580357
5.761603900439794	0.6588778222611797
5.734945003713679	0.6570724260360807
5.708642987801212	0.6552420599495404
5.682657111791715	0.6533856283651316
5.656953677889653	0.651502775295416
5.6315003343527055	0.6495953121371605
5.6063419772341625	0.64766759158121
5.581522428630637	0.6457216518840152
5.557005477841794	0.6437556968530059
5.5327589310441345	0.6417697972060055
5.508753495568384	0.6397644356346822
5.485024644177646	0.6377439509311507
5.46161976509489	0.6357109201112853
5.43850599546275	0.6336634048215117
5.415656213638579	0.631600949918845
5.39303787482536	0.6295238544012538
5.370677676442751	0.6274356697054461
5.348628809277775	0.6253397248910967
5.326862066595828	0.6232341121709722
5.305348908256334	0.6211179872634751
5.284063369450701	0.6189910523009569
5.263017059907565	0.6168562366876191
5.242268744041362	0.6147178491361791
5.221794055651699	0.6125738821095333
5.201567188268442	0.6104232156784124
5.181563106483608	0.6082653318161817
5.161783301900937	0.6061020770809729
5.142284310298925	0.6039384253643779
5.123052568418243	0.6017728804676137
5.10406381487993	0.5996040435586865
5.085294115673019	0.5974310735859927
5.066733743491139	0.5952545906996229
5.048440493060287	0.593080478972743
5.030407854773368	0.5909076921269028
5.01261345224388	0.5887344938728595
4.995035669655341	0.5865599241369588
4.977656620336627	0.5843836658907793
4.960525420643212	0.5822114529513961
4.943651326091984	0.5800434590476685
4.927009003918534	0.5778775398494003
4.9105821731590185	0.575712855610018
4.894350721776047	0.573548382350346
4.878344829461456	0.5713886325343491
4.862589223252367	0.5692355561928858
4.847065064613794	0.5670871910813716
4.831753414625801	0.5649420874383377
4.816636582250209	0.5627992691803755
4.801723791915766	0.5606611633046533
4.787055749486183	0.5585318864846693
4.772614837092099	0.5564093895789318
4.758385813775002	0.5542921953878864
4.744350350896138	0.5521791834895793
4.730505161361137	0.5500709728262179
4.716893046869493	0.5479725814852614
4.703506219417301	0.5458835442588907
4.69032942578329	0.5438013530324165
4.677346339203294	0.541725020295022
4.664546088390183	0.5396539478021767
4.651962571996616	0.5375934649664742
4.639602785787264	0.5355434878490051
4.627451351233275	0.5335022972937942
4.615493586627601	0.5314684613324965
4.603716725523462	0.5294409838048142
4.5921390690549035	0.5274235827836917
4.580782385890534	0.5254182740851354
4.56963314815327	0.5234232109862097
4.558676362606271	0.5214369278096838
4.547900511120347	0.5194582286237275
4.537311431138071	0.5174890099756717
4.526937111429526	0.515533074278093
4.5167684005044775	0.5135887141551988
4.506793193732547	0.5116543889822811
4.496998839058	0.5097288183867702
4.487381091782172	0.5078123327273565
4.477970536002635	0.5059096680322134
4.468763828840075	0.5040197355158057
4.459750472385183	0.502141021356539
4.450918137033527	0.5002723053225221
4.442258619833464	0.49841262354466265
4.433796109255941	0.49656677211726574
4.425535801495488	0.4947346334993087
4.417466889336053	0.4929149307190438
4.409580708220932	0.49110605249457184
4.40186586371507	0.48930697284394414
4.394337883405758	0.4875210486247853
4.387009426385626	0.4857498483750347
4.37987118004056	0.48399180823663357
4.372915995953629	0.48224564812524057
4.3661334681774076	0.4805101105233625
4.359527886051524	0.4787868356899244
4.353117662765542	0.4770793248133632
4.34689923156833	0.4753857124007906
4.3408629541964485	0.47370477307780756
4.334999928013543	0.4720353288108013
4.329307774943233	0.47037771328490013
4.323806033640646	0.46873572405265107
4.318492537782717	0.46710854897767723
4.313361464589941	0.46549478061923966
4.308403597272437	0.46389326799451963
4.303616336552286	0.4623038129303234
4.299013933351137	0.4607302967081935
4.2945987994083135	0.4591720768269248
4.290365285267104	0.45762797577931885
4.286305643432515	0.45609676572643476
4.2824140747792185	0.4545776046469328
4.278700706200597	0.4530739048513572
4.275172377846043	0.45158611577496455
4.2718239805662535	0.45011308993949595
4.2686493597427955	0.44865357869019273
4.265643202610511	0.4472066701108057
4.26281170494335	0.44577506478281
4.260161374698713	0.4443598651096127
4.257690390510225	0.44295988467345954
4.2553922594256	0.44157398815411397
4.253262323571332	0.4402011237311571
4.251303206736648	0.4388432012197393
4.249521256093189	0.43750207274446234
4.24791658875702	0.4361765896148557
4.2464845416990515	0.4348657096764369
4.245219476535175	0.4335684420782231
4.244122251407622	0.43228596354701504
4.243200024318205	0.4310205873136772
4.242451650714094	0.4297712810104153
4.241874350435916	0.4285370078505767
4.241463595019439	0.4273168734400236
4.241218123539588	0.42611132854919226
4.241142949076816	0.42492303960072525
4.241238644145204	0.4237511440047217
4.241503145241622	0.422594673701678
4.241932906538871	0.4214527403718287
4.242525458712126	0.4203258223270636
4.243284585822868	0.4192163442315501
4.244211463858569	0.4181235584710581
4.245304353705571	0.41704652881466775
4.246560701078682	0.415984339131495
4.247976743235539	0.41493728782004335
4.249554987769883	0.41390784300688366
4.251295430122845	0.4128950001424693
4.2531994751500095	0.411898442712524
4.255263341390402	0.41091712216836646
4.25748406660192	0.40995116976053364
4.2598615249028535	0.4090027739726214
4.26239840132149	0.40807150905139206
4.2650927540752885	0.4071565835487208
4.267943484476908	0.406257223225487
4.2709474791268605	0.4053735050089814
4.274101746121054	0.4045075866425105
4.27741049284625	0.40365889119750736
4.280871469809579	0.40282671559226

==> anc/Dark_fermion_data/mr_HSDD2_Fermion_1400MeV.dat <==
radius(km)	mass(Msun)
700.198848200852	0.6072142616101944
1300.1785294119074	0.6779918748441631
85.36313917361966	0.09199386258043965
25.149933645547087	0.13083056252034228
18.263694737234175	0.17516397822770186
15.790578622003896	0.22258906338957585
14.598782709885478	0.2722728402981409
13.94349414634083	0.32353771536576775
13.557554782630286	0.3758589277995056
13.322068887648053	0.42881345666084036
13.177197993060785	0.4819213816937014
13.08909829513445	0.5350657625000341
13.038051136369807	0.5878453199750098
13.011445400324291	0.6402023129719837
13.001535568049105	0.6919734778771505
13.002638313342052	0.7429375871291044
13.011249407327403	0.7931467792489741
13.024904740596309	0.8424881319758836
13.041622296381576	0.8908449053213436
13.060095375657678	0.9382166284600564
13.079557865404464	0.9846160542090687
13.099292079485913	1.0299873513975921
13.118736419289867	1.0742964431426971
13.13751844133643	1.1175449371542552
13.155475962856547	1.1597574536287487
13.172432069616118	1.2009277248975614
13.188243439901663	1.24105572382414
13.202804470993913	1.2801498370906035
13.216059558923469	1.3182190132016873
13.228016923906743	1.3552739461692307
13.238675535582761	1.3913334996827715
13.248038198380149	1.4264189029514176
13.256116730018308	1.4605525840272928
13.262930240412585	1.493758180149342
13.26850449385601	1.5260325478964465
13.272875694612608	1.5573865432517653
13.276088402503156	1.5878443095557444
13.27817720545608	1.617438682779558
13.279183637989204	1.646196202103839
13.279148373398385	1.674143717984438
13.278110946997744	1.701301113896406
13.276104622981721	1.727648834195876
13.27316346352494	1.75320772295851
13.269327705765845	1.7780055332099067
13.264633339800772	1.8020718133719846
13.259118984556988	1.8254325816084087
13.252821161378474	1.8481139792603776
13.245775383872566	1.870140591518494
13.238018199121472	1.8915038978792371
13.229573590033015	1.9121973416235252
13.220466492365995	1.9322460501730652
13.210724108820619	1.9516756629891967
13.200374713147115	1.97050958093686
13.18944577077569	1.9887717387289872
13.177964656249783	2.006482872644187
13.165957162029938	2.023664587118097
13.153454677220271	2.040321134251196
13.14048455145842	2.0564313939918475
13.127057579347932	2.072014535611631
13.113190107830816	2.087091223326563
13.098899013867008	2.1016791998204143
13.08420267175006	2.115800464605951
13.069119816498642	2.129471795529835
13.053667606228506	2.1427115154019556
13.037864451282065	2.1555341208157857
13.021908349438926	2.1674204243215685
13.005319737160523	2.1770540977375648
12.987254532612408	2.1844836424859517
12.967383776669248	2.1899024667804854
12.945590805909367	2.1935102272512434
12.921862949196683	2.1954941296083237
12.89624236591164	2.196023455296382
12.868799816153162	2.195248541004232
12.839619263310649	2.1933045470078034
12.809223339669517	2.1903008139064
12.779610724731121	2.1859789661281526
12.750033647947044	2.180148638505592
12.719958242293773	2.1729109996676987
12.689141727335484	2.1644161070066232
12.657474911424112	2.1548138168373137
12.624915541087946	2.14423984287949
12.591457407787447	2.132812776378676
12.557112101529386	2.1206361590164553
12.521900068580559	2.1077986519496563
12.485845595313876	2.0943775014188044
12.448973920109825	2.0804392839642247
12.412552354606047	2.0664387612059
12.377998685024975	2.052744273904877
12.344765646653105	2.0391381912119724
12.312467210311219	2.0255114164878423
12.280825971151206	2.0118034769912323
12.249632667381821	1.997982052574064
12.218727993826986	1.9840282571024084
12.187986459111423	1.9699324531266387
12.157307877226714	1.9556906641218994
12.126610008154746	1.9413028375068007
12.095825334770447	1.9267701760277032
12.064910689931693	1.9121029158145664
12.03504986300704	1.8978084758999971
12.006834566283551	1.8840664015515813
11.979987993779787	1.8707304887719551
11.954261479978076	1.8576980740611042
11.929447232141804	1.8448900782264508
11.90536889167169	1.8322459494840706
11.881877956414154	1.8197181447118167
11.858847616519927	1.8072692945370845
11.83616864379336	1.7948694963795826
11.813747340679907	1.7824940849312703
11.791502401847778	1.7701225525662045
11.769381554719184	1.7577495148718543
11.748142095509944	1.7457460940986071
11.72815018217002	1.7342370529731943
11.709277456765069	1.7231382615916926
11.6913825169561	1.7123763573467858
11.67433001455798	1.701891112737916
11.65799735209322	1.6916295559757226
11.642273091610999	1.6815495190704246
11.627058699585307	1.6716126957835933
11.612265481801005	1.6617875516128293
11.597812828618833	1.652046279609251
11.583632638396237	1.6423669111607295
11.569657977676059	1.6327282634119071
11.556230944543397	1.6233324630953052
11.543718202407774	1.614342266893184
11.532082861694615	1.6057128161957852
11.521251606925219	1.5973962798387353
11.511143424395515	1.5893489537499028
11.501677115304688	1.5815313782134581
11.492775506889553	1.5739084667059609
11.484366099916368	1.566449124528285
11.47638261715202	1.5591254007425204
11.46876275993336	1.5519124480783275
11.461448968131577	1.5447894252530747
11.454390148119876	1.5377350592589907
11.447621854717243	1.5307933098856965
11.441458420018028	1.5241555772344153
11.43595585701055	1.5178235267318676
11.431091650868998	1.51176955285225
11.426824002513628	1.5059645160829602
11.423104367725324	1.500379576571848
11.419882438145704	1.494988160322205
11.417107742932506	1.4897655442301234
11.414732048988967	1.4846889272911485
11.412709819121567	1.4797370937206307
11.410997144472494	1.4748918486267761
11.409553781345373	1.4701352700716754
11.408340716178351	1.4654513963010738
11.407430424955585	1.460929907025224
11.406965482461894	1.456654988817725
11.406971241401424	1.4526191017914425
11.40743868694062	1.448805738052129
11.408344234359626	1.4451972470023688
11.409663285743374	1.4417723989109001
11.411360997972935	1.4385143929226718
11.413406189636149	1.4354047813052417
11.415766245677919	1.4324269793113773
11.418410588843978	1.4295649894753715
11.421308237443823	1.4268042987651606
11.424430039281098	1.4241312368655374
11.427748377059308	1.4215362085616325
11.431277277317065	1.4190899062452305
11.435092398793477	1.416834781195846
11.439220185572157	1.4147695381118273
11.44366191931852	1.4128851539449854
11.44840964477666	1.41116945434057
11.45344757949997	1.409610618376064
11.458758213226151	1.4081953805922693
11.464321856862616	1.4069104865042585
11.470117470605173	1.405744538650599
11.47612367689301	1.4046856721104106
11.482323020461456	1.4037212117394755
11.488692015401787	1.4028419557347125
11.495208992379029	1.4020388975989326
11.501826142805847	1.4013481034472364
11.508588347184293	1.4008021742304886
11.515522627138665	1.4004028055950908
11.522641214859297	1.4001486962078284
11.529945273410798	1.4000321909122746
11.537429213467739	1.4000464005847668
11.545085333150972	1.400181900840587
11.552902337026547	1.4004304635684113
11.560869116588355	1.4007830818969433
11.568972109200077	1.4012324533355267
11.577202467587746	1.4017657072684164
11.585543297180296	1.4023794158882048
11.593981437975785	1.4030646156852582
11.602441132462456	1.4038237575797
11.610919346296038	1.4046829694610603
11.619450377465816	1.4056510783769185
11.628051654905402	1.4067284270884666
11.636731019839466	1.407913385662547
11.645491610949128	1.4092011862503455
11.654331730115693	1.4105877375245908
11.6632487940641	1.412067095868849
11.672238184029819	1.413632863300813
11.681293539974357	1.4152797343494383
11.690410252269292	1.4170006340178876
11.699579717324408	1.4187908445859199
11.708796056081463	1.420643813350318
11.718006670427789	1.4225497610184363
11.727138512587187	1.42451116001959
11.73622475449108	1.426541485735951
11.745286139603186	1.4286462687312813
11.75433696758532	1.430826194684334
11.76338448520216	1.4330811915210182
11.772433405667375	1.4354090858097999
11.781486759823663	1.4378067648748167
11.79054503503612	1.4402706914861945
11.799607734917132	1.4427976575715582
11.808673940342754	1.4453828286364883
11.817741096939	1.4480232138687446
11.826807561019438	1.4507140996691066
11.835863344129045	1.453450294531344
11.844805907685076	1.4562082902517584
11.853627992733633	1.4589958209016105
11.862353454671569	1.461821697231466
11.870998629249355	1.4646907356966592
11.879574499056272	1.4676042824351498
11.888091990223868	1.4705640060701006
11.89655561704587	1.4735679238664952
11.904970768103318	1.4766155311493374
11.91334057926235	1.4797050669501393
11.921667653723858	1.4828346078219585
11.929953540034742	1.4860016294792733
11.938199732190009	1.4892037297487541
11.946406454114065	1.4924387690780259
11.95454344707156	1.495693824687554
11.96252012266672	1.4989418091312625
11.970350635438434	1.502193415589469
11.97805422081338	1.5054547263522582
11.985641840361534	1.5087320090831977
11.99312745127523	1.512025408147919
12.000517809675392	1.5153381015068386
12.0078205280987	1.5186707179324601
12.015041698123435	1.5220225058903452
12.022186539306206	1.5253935748621534
12.029258948656535	1.528783359002749
12.036262735956868	1.5321905044575894
12.04320021035349	1.5356146050329855
12.050074582215364	1.539053841363109
12.056839576817218	1.5424863644252491
12.06343399899899	1.545888745940278
12.069873224153111	1.5492710196559307
12.076170243438233	1.5526394865542619
12.082336983048922	1.5559982596345463
12.088382663720406	1.5593508099326716
12.094316168477867	1.5626991053152215
12.100144662850257	1.5660447748506077
12.10587454809456	1.5693887657197798
12.111511348587227	1.5727316896630261
12.117059914912153	1.576074110972116
12.122524982952529	1.5794158127505906
12.127910190200035	1.5827566778355358
12.133219579912888	1.5860966040594224
12.138406656111567	1.5894091062790305
12.143431099524003	1.5926742371420115
12.148303193263414	1.5959001673105488
12.15303317921719	1.5990921204029072
12.157630045271576	1.6022551005199681
12.162102350333019	1.6053919120904292
12.166457805145402	1.608505482740911
12.17070281830434	1.6115979289345161
12.174844064147834	1.6146704333110113
12.178886094546682	1.6177255347891102
12.182834750932143	1.620763163477491
12.186694165012355	1.6237846630287556
12.190469200150458	1.6267905191839422
12.194162932699992	1.6297815195937404
12.197743297999898	1.6327331742010471
12.201179050859455	1.6356252016765098
12.20447482162269	1.6384646197522434
12.207637970062521	1.641255714076759
12.210675540599336	1.6440029535847707
12.213594103521077	1.6467096131030374
12.216400463126574	1.649378356779059
12.219099723725199	1.6520121068932128
12.221698071260034	1.6546123650272448
12.224200015722225	1.6571813462469824
12.22661011287794	1.6597206987645678
12.228933201440366	1.6622313198868084
12.23117294916196	1.6647147065072545
12.23333300277028	1.667171767439228
12.23539889484403	1.6695872099672153
12.237342911821942	1.6719374795261646
12.23916711248071	1.6742271332328094
12.240875264701502	1.6764605328349793
12.242472556756223	1.678640918767771
12.243963556115869	1.6807716853912116
12.245353790857752	1.6828551876337512
12.24664686758699	1.6848944818413116
12.247848547230726	1.686891963384889
12.248961569139633	1.6888497043450874
12.249990929451267	1.690768853810005
12.250940029843926	1.692652228704661
12.251812408833635	1.694499891815137
12.252611489895646	1.6963140992668306
12.253335194993113	1.6980886874425805
12.253966436998462	1.6998009203573627
12.254502063514307	1.7014517181032316
12.254944138860312	1.703043456353466
12.255294756411013	1.7045799467739102
12.255557431303588	1.7060634273364932
12.255735326655133	1.7074967010545117
12.255831542777393	1.7088825399032725
12.255849815302584	1.710222599236965
12.255793299473883	1.711519453764845
12.255664891829728	1.7127749372560321
12.255467991809578	1.7139902072099844
12.255205362803077	1.7151674427519272
12.254879567901998	1.7163083414182578
12.25449349328201	1.7174124442272778
12.254044797093961	1.7184647134385949
12.253528087193393	1.7194613305642275
12.252944508339644	1.720402195488055
12.25229222465655	1.721291502331367
12.251573760088222	1.7221308279523493
12.25079107759004	1.7229219316617623
12.249945723786901	1.7236674304157438
12.24904006340845	1.7243690156215927
12.248076369822245	1.725028846302021
12.247056831892028	1.7256485756643882
12.245983386655466	1.7262300880595398
12.244858675385279	1.7267746274467455
12.24368426895155	1.7272839922018317
12.242461576969013	1.7277600272586864
12.241201227700477	1.7281968659401181
12.239902036700276	1.7285892504671478
12.238561467234245	1.72893677699562
12.237179251968538	1.7292394870870975
12.235754349700162	1.72949982195347
12.234286802365656	1.7297197259592403
12.23277892457309	1.7298998791332505
12.231229969112272	1.7300422128991473
12.229642713538018	1.730147865551208
12.22801699188636	1.7302194002691222
12.226354571068645	1.7302577244069672
12.224657299527948	1.730264234161336
12.222925928726152	1.7302402673129609
12.221162046584421	1.730186884985914
12.219369879732419	1.730105423808757
12.217565516867579	1.7299932623808154
12.215746685410629	1.7298491921397994
12.213910691759374	1.7296724975327373
12.212055985889561	1.7294638501209418
12.210181803310299	1.7292249921963752
12.20828790198421	1.728955014320571
12.206373869742826	1.7286562989483494
12.204440205438688	1.7283298620315573
12.202486798271872	1.7279764998237657
12.200514371910199	1.7275978527903526
12.19852350051686	1.7271941399758184
12.196514377306114	1.7267672440644748
12.194488375553494	1.726317230680351
12.192445278059674	1.7258458562043073
12.19039818898037	1.72535578332472
12.188360919257924	1.7248476343872048
12.186329024959553	1.7243199130133438
12.184300078359115	1.723772490046664
12.182272411946599	1.723205111306365
12.180244160553677	1.7226186268142916
12.178214616146157	1.7220129100174466
12.176183016326496	1.7213889484881069
12.174148772198848	1.7207471429967451
12.172111884039136	1.720088004879576
12.170071549909098	1.719412687871264
12.168027728668797	1.7187214826586132
12.1659808075382	1.7180147956645746
12.16393040079794	1.7172939716582794
12.161878269905326	1.7165593316555015
12.159844587954492	1.7158174319214263
12.157834773977608	1.7150694030827465
12.15584551362243	1.7143129702987
12.153873996886691	1.7135480545766613
12.151918378137271	1.71277400753384
12.149977060461284	1.7119908574790657
12.148048290113737	1.711198634510566
12.14613108994763	1.7103973528257628
12.144224370752738	1.7095875701097019
12.142327475462574	1.7087688876024774
12.14043921541565	1.7079422528439334
12.138559740257985	1.7071071723463405
12.136687844236759	1.7062646495900058
12.134822948861942	1.705414954754239
12.132968732367255	1.7045607131927143
12.131148950754891	1.7037077361663662
12.129361202935288	1.7028577928424968
12.127603160784721	1.702009334252891
12.125872367427686	1.7011610985371994
12.124167208440209	1.700312173500322
12.122485625417488	1.6994627444401318
12.120825936767089	1.6986122326661557
12.119187275644448	1.6977598732828367
12.117567421803319	1.6969064811224417
12.11596597880935	1.6960511543180021
12.114381738579242	1.6951946582697783
12.112813096117856	1.6943360279967987
12.11126000871652	1.6934761587780822
12.109721280204141	1.6926146125988437
12.10820396161215	1.6917551146067311
12.106724268112284	1.6909058853112189
12.105280980563087	1.6900654834108964
12.103872513369193	1.6892324686153901
12.102495717465146	1.6884062622238603
12.101149492143918	1.68758599533139
12.09983197448699	1.6867708327755604
12.098541463129328	1.6859603225352071
12.097275906989616	1.6851543630316257
12.096034398158737	1.6843523223485823
12.09481551116012	1.6835537046724856
12.093618174918431	1.6827585636787676
12.092441334591653	1.6819661457389004
12.091283926099404	1.68117666001607
12.090144679054795	1.6803903601894299
12.089031364149413	1.679610862599327
12.087955078820476	1.6788460936128982
12.086915335661448	1.678093724234653
12.085909971254987	1.6773532747330566
12.084937067689715	1.676623625457502
12.083996224150626	1.6759036655620003
12.083084373881002	1.6751932479693372
12.082200492733325	1.674491209210304
12.081343297256868	1.6737970991064877
12.080511378569021	1.6731107153243852
12.07970328825804	1.6724311728101098
12.078918004444258	1.6717582148046242
12.078154291581138	1.6710917420624114
12.077411545684784	1.670430542092223
12.076688251745747	1.6697756551280583
12.075990000030252	1.6691306950918758
12.07532501576513	1.6685016202285172
12.074692943971929	1.6678870339669774
12.074092057124277	1.6672863760298522
12.073521914686149	1.6666982026175328
12.072980409440085	1.6661223657294628
12.072466244811249	1.6655581800924824
12.071978901519369	1.6650039217215715
12.071516251127084	1.6644601401298962
12.071077323102621	1.6639259332733791
12.07066134907405	1.6634002908281937
12.070266969902072	1.662883271945007
12.069893033969848	1.6623742731887474
12.069537783383199	1.6618734028800692
12.069203046323421	1.6613788502843185
12.068888625799751	1.6608961606556458
12.068602273350322	1.6604277907600025
12.06834216604039	1.659974924546709
12.068108373551198	1.6595361620795348
12.067900076006618	1.659110482668745
12.067715573409915	1.6586983884693245
12.067556101189087	1.658296369809011
12.067418265473023	1.657906759650192
12.06730214493904	1.6575275499826978
12.067206614774665	1.6571583317035377
12.067130779067492	1.656799078920327
12.067073727655405	1.656448904966166
12.06703436092617	1.6561072115914022
12.067011497712988	1.6557742549175105
12.067005872046252	1.6554485085546666
12.067016464257652	1.6551334205826687
12.067046657326044	1.6548315395125368
12.067096606854365	1.6545434443665101
12.06716615241341	1.654268832477633
12.067255620349833	1.6540060666568361
12.06736392141078	1.6537553908557918
12.067490268241073	1.6535162094054843
12.06763422134339	1.6532877691500247
12.067795179914741	1.6530698006494406
12.067972648054521	1.6528610964600845
12.068165284494624	1.6526619277390195
12.068372807644064	1.6524717236420376
12.068594319327666	1.652289707994605
12.068829119610879	1.6521163262082252
12.069077879833046	1.651949662417288
12.069337443698748	1.651792015700006
12.069609142855455	1.651645811731871
12.06989291912117	1.6515104341408828
12.070189900004147	1.6513866025666581
12.070500155751537	1.6512731195389265
12.070823108242438	1.6511702793965923
12.071158214297535	1.651077104041867
12.071505894610903	1.6509937669347083
12.071865476521953	1.6509191145952935
12.07223622447455	1.6508532655726014
12.072617769727941	1.6507958526563957
12.073009900628133	1.650745824352206
12.073412091656461	1.6507034561427467
12.073823486276241	1.6506685098559415
12.074243966865115	1.6506404452853478
12.074672330294716	1.6506187599945403
12.07510535224528	1.6506053360791055
12.075544058113907	1.6506007043882835
12.075989123764868	1.6506045602844355
12.076441125672348	1.6506167685258393
12.07690006250175	1.6506371172252876
12.077365862408529	1.6506654941356997
12.077838301311715	1.6507014614011477
12.078317774544685	1.6507457563240318
12.078803284428417	1.6507949301242577
12.079294878777798	1.6508516761145964
12.079793387194888	1.6509153692769574
12.080297158851131	1.6509848323618148

==> anc/Dark_fermion_data/mr_HSDD2_Fermion_mn.dat <==
radius(km)	mass(Msun)
2158.863291671573	1.0291173152969821
676.0323089319999	0.6287399041023134
131.9091111362304	0.0796076802714131
17.293874898019507	0.14393454829353639
13.140538762558192	0.2126460234187071
11.762964248692622	0.27855975339555844
11.063142249713746	0.3392866640562373
10.614862156541989	0.3939346945783117
10.28160106014438	0.4424531658385445
10.008097458094356	0.4853291060741172
9.769666824263686	0.5227452503259791
9.553991186053347	0.5554842670706026
9.353569278536678	0.5837720410332901
9.164865328488283	0.6084462345491263
8.98600140251004	0.6293907103910079
8.813620916289684	0.6476110914969089
8.649613340208402	0.6629507122920854
8.491290456440543	0.6757730521239314
8.33732030744275	0.6867415247956765
8.190253150558231	0.6956594482925621
8.04803701808902	0.7027390438875133
7.909129705022649	0.7084575642211249
7.775206120483646	0.712921377451874
7.646739210635916	0.7159896497722106
7.521730406627003	0.7179499770437322
7.399295035622742	0.7190827035323194
7.28177190170765	0.7193868518376452
7.1688141694380265	0.7188007661214002
7.058889598268387	0.7174882070034286
6.951153395381132	0.7156216955902432
6.846991500233285	0.7132890297569611
6.747355571105725	0.7104072927498735
6.650790650198496	0.707031063619534
6.556401655872897	0.7032590676024961
6.463880971479917	0.6991929369837958
6.375377569936303	0.6948703932240868
6.290346409649381	0.6902418542103023
6.207779659447555	0.6853357810782373
6.1269946587348985	0.6802039607995444
6.0478554245165395	0.6749143901467555
5.972264350372858	0.6695309330581236
5.899707383744003	0.6640017878407581
5.829370648107594	0.6583245504051561
5.760661904949973	0.6525198532774023
5.693222686986696	0.6466212873307201
5.628573690976876	0.6407310773810488
5.566805819334587	0.6348142351210848
5.50721569282069	0.6288405069199863
5.449259170809705	0.6228069960961007
5.392516258223025	0.6167215183767959
5.337340562864102	0.610647533668692
5.284936139907698	0.6046490966211759
5.234784800749626	0.5986722016305952
5.186380457591824	0.5926928843249141
5.139312354589153	0.586702622293685
5.093252215187441	0.5807012512382251
5.049031958914257	0.5747866433709223
5.007166521112934	0.5689741834884869
4.967221147413789	0.563217841214258
4.928805787556446	0.5574934246510481
4.891589771347853	0.551787701862653
4.855320732330522	0.5460973752886621
4.820807500668315	0.5405256178169328
4.788362799746186	0.5350767076949429
4.757662531089572	0.5297095336657028
4.728397561877791	0.5243986836793585
4.7002958641803625	0.519127743485313
4.673129557260068	0.5138873519531504
4.647473567275208	0.5087681144478431
4.62369970937878	0.5037902150250395
4.601579039668009	0.49891503491151384
4.580873820237992	0.4941165956588142
4.561356481573865	0.489375978654764
4.542827810963468	0.4846797032311794
4.525511496287278	0.4800825774280615
4.509916411712585	0.4756422623600435
4.495922476655682	0.47132369995802437
4.4833521064584945	0.467100587431562
4.472028100761332	0.4629529661881374
4.46178597000678	0.45886548455829856
4.45257627196734	0.45485033738222147
4.444851514700417	0.45099234632304175
4.438663598892664	0.44727337165135567
4.433906092619742	0.4436681975632178
4.430450537270973	0.44015661578707915
4.428167699249542	0.43672249978806876
4.426936465631523	0.433353846164998
4.426886561208984	0.43011367959822033
4.428243122638022	0.4270268714340592
4.4309864805977535	0.42407119706891616
4.435044284726664	0.4212274496782032
4.440326429796264	0.41847939004042983
4.446740341393352	0.4158136678867945
4.454198544456372	0.41323628575857263
4.4627901570371815	0.4108105858538982
4.472620242359295	0.40853024822914374
4.48368487030314	0.40637821385813827
4.495936938484794	0.4043396923535737
4.509315967482623	0.4024017150073316
4.523756471344081	0.4005530187561583
4.539097851696107	0.39881856956345735
4.555359634200751	0.397234472791019
4.572626604440169	0.3957902184897732
4.590904648624136	0.39447331586260415
4.61016815776439	0.39327224599964106
4.630377281411323	0.39217646784725946
4.6514696849559325	0.39117781575135147
4.673121862277955	0.39030439472615935
4.6953592664030435	0.389570993196929
4.7182552994661044	0.3889702838253655
4.741826510731182	0.38849322215983234
4.766062700858266	0.3881305280743438
4.7909391043817795	0.38787400169449243
4.816356393957301	0.3877175071249677
4.841862672079122	0.38767742935163757
4.867503192782783	0.38776049604684104
4.893348774011286	0.3879624958875023
4.9194291314797916	0.3882765992599531
4.945747463907891	0.3886958985414824
4.972296334908561	0.38921344713054856
4.998935682204423	0.38982205891567445
5.025157291418938	0.39052252906997964
5.051022971613869	0.39131979943066836
5.076610503460925	0.3922118393944748
5.101964715912548	0.39319419226210356
5.127112665968599	0.394261613075755
5.1520669964131836	0.39540866734704583
5.1766822214784005	0.3966250087711967
5.200466417554097	0.39789760052582496
5.223486955549026	0.3992313107566481
5.245833029369131	0.4006264332545718
5.267570399806199	0.4020807689990446
5.28874770954598	0.40359115065763346
5.309407589091346	0.4051535739744793
5.329441003307208	0.4067566085315417
5.348424645456119	0.4083757496369174
5.366416497157474	0.41001638315941136
5.383512133181457	0.41168125527030003
5.399793590859888	0.4133705442898183
5.41532750445206	0.4150832950950397
5.430172804484581	0.4168180153662157
5.444294637557093	0.4185647056270851
5.457359784442473	0.4202918887063048
5.469402178088968	0.42200426417916415
5.480515089694424	0.42370688304555093
5.490779550898847	0.4254021589455626
5.500270956904741	0.42709171463427037
5.509055053475284	0.42877619801991185
5.517154049500047	0.43045027391892865
5.524352397163976	0.43208022268446566
5.530650185481793	0.43366824988481517
5.536118114522264	0.43522071854537375
5.540829792775654	0.4367422381088509
5.544853891439408	0.43823622959021796
5.548251771817763	0.4397052349446404
5.55107318524325	0.4411490606081319
5.55322645992446	0.4425382540636467
5.554680264046373	0.44386937036271457
5.555479639233702	0.4451497158542606
5.555679005450444	0.4463847543093242
5.555331582244933	0.44757931351781477
5.5544875265592255	0.4487370961898088
5.553193211177323	0.4498612284006691
5.551460039211733	0.45093218568158333
5.549255913210198	0.45194002501760105
5.546594873949966	0.45289116435138455
5.543508116213907	0.4537914233557254
5.540030646248987	0.4546459588651071
5.536196761958601	0.4554591356250646
5.532040486949459	0.45623473407393184
5.527615476692974	0.45696570351877924
5.522937235416806	0.45763734954814894
5.517991934963985	0.45825408854304234
5.512787703869922	0.45882105528714195
5.507340504305917	0.4593429745216647
5.501670254278336	0.4598241801293209
5.495795764205056	0.4602685341199333
5.489759819011928	0.4606764051723545
5.483646623423725	0.4610360074835479
5.477432166654824	0.46134775300174025
5.471106209516408	0.4616153172202825
5.464668277482994	0.4618427076020983
5.458120396389695	0.4620335803600337
5.45147305229601	0.46219140372387796
5.444738890412488	0.46231904810435254
5.43803365797187	0.4624121118625361
5.431362622585124	0.4624675938429372
5.4247035588440315	0.4624873802303492
5.418039327152394	0.46247441104167797
5.411363618718314	0.46243129811970013
5.404673548871599	0.46236087080522326
5.397968768725759	0.4622654726606934
5.3913191394411255	0.4621469002388675
5.3848084892621	0.46200286777890914
5.378403219087529	0.46183324658202335
5.372079970472168	0.46163944075363367
5.365822041921805	0.46142295477097967
5.359619655936348	0.46118585308625243
5.353464409902609	0.4609297529218021
5.347370100417414	0.460657095021542
5.341458361727622	0.46037073422868674
5.3357207253223065	0.46006927433504374
5.330128793092281	0.4597525367545975
5.324661476046801	0.4594211237871673
5.319302120331318	0.4590760454285138
5.314037219372896	0.45871825681170725
5.308857257464223	0.4583488929749731
5.303837010484505	0.4579730158950631
5.29903282339055	0.45759220289100616
5.294415950312623	0.4572051022937545
5.28996366722158	0.4568106988259414
5.285656446430092	0.456409677863506
5.281477508848249	0.45600197509998464
5.277413898866567	0.4555882137808183
5.273474205212341	0.45517040387470686
5.269748573995737	0.4547555444188181
5.266229866250368	0.454342270757044
5.262896757872606	0.45392911345142656
5.259729554503944	0.45351542032466274
5.256710402813238	0.4531006998211556
5.253825381364988	0.45268500547028945
5.251061007253025	0.452268210515904
5.248462114150279	0.4518565056465529
5.246067236128614	0.45145303913560675
5.243861070692062	0.45105579286262093
5.24182523155311	0.4506635121957184
5.239943997073888	0.45027512041931766
5.238202705934462	0.44989017326468733
5.236587865378633	0.44950807302611956
5.23509641466008	0.4491300127908268
5.233775407789289	0.4487636980957147
5.232626823140265	0.4484082535231418
5.231638339803499	0.44806197425017313
5.230797158172002	0.4477238255892697
5.230090023361376	0.44739256995897025
5.229505305881865	0.4470674298008531
5.229032216395143	0.4467477510736103
5.2286771478875265	0.44643768029584713
5.228461149482077	0.44614146177897607
5.228381309134639	0.4458574929409826
5.228428846353642	0.44558426616241303
5.228593772636833	0.44532055769493034
5.228867049905493	0.44506538070443796
5.229239135205692	0.44481783660194707
5.229701994989089	0.44457780479335285
5.230257180643227	0.4443507838719688
5.230911164975847	0.44413722011920875
5.231663091778055	0.4439360263554707
5.232505975112704	0.44374579043033413
5.233434941567019	0.4435654422412104
5.234443435741766	0.4433940170394535

==> anc/Dark_fermion_data/mr_RGSLY4_Fermion_1400MeV.dat <==
radius(km)	mass(Msun)
462.7350565269158	0.5740958289573658
505.11282750320936	0.5587984576155477
546.1254198360549	0.5453525788512636
586.3491073358415	0.5278550856157774
619.8723898358104	0.5060926408758847
650.3737867355218	0.47015597317787344
650.7263883127373	0.35680212243114307
376.35938317327594	0.1318707574128319
109.76232297697821	0.09410916235318459
56.92821434442064	0.0982280437560362
38.81028032234142	0.10583107205506384
30.164317890530025	0.11482385783372405
25.252397252286382	0.12463574026562026
22.137212368208896	0.13503586731302605
20.015811770663646	0.14585947360306864
18.49129514904489	0.15703777958775414
17.35475014677356	0.1684726979926474
16.479009780057844	0.18015291547418588
15.789698289821807	0.19200754282573185
15.235871840842428	0.20401159549747033
14.783156315201703	0.2161627050576665
14.408847146620953	0.2284109120862491
14.095685544515614	0.24073372469155546
13.830557055178888	0.25314866504619926
13.6045535224217	0.26562442497494787
13.410610314417656	0.2781321587212213
13.242926066693084	0.2906662625338237
13.096928383350397	0.30324300919176506
12.969318284557424	0.3158409745319472
12.857322741819855	0.32844112858726116
12.758635194143926	0.34102721800387387
12.67122002848379	0.35361159954358395
12.593532952989058	0.36619824980086135
12.524342950980857	0.37877298672220544
12.462568894374568	0.39132336697420583
12.407270641381936	0.40383920291260833
12.357628871204135	0.41631511055392034
12.312925252110881	0.4287679354126777
12.272630003649803	0.44119269793970156
12.23625186087925	0.4535815350030539
12.203364206845306	0.4659265901490692
12.17358265914869	0.4782212917531123
12.14656257595375	0.49046021934270917
12.121998140887666	0.5026448689924392
12.09963497563331	0.5147874353144589
12.079272878124701	0.5268827850322593
12.06071545291145	0.5389263629223351
12.043789243290046	0.5509129586087252
12.028326597941623	0.5628397014533167
12.014188245831273	0.5747020168920374
12.001234474547385	0.5864980081082867
11.989351248238863	0.5982285633127069
11.978442328564448	0.6099031050952595
11.96842983189255	0.6215187601881259
11.959231823142378	0.6330734462054325
11.95077886413098	0.644563472784091
11.94299759641427	0.6559875660529293
11.935827334591322	0.6673431626580427
11.929206525700915	0.6786290831268444
11.92308347420839	0.6898435313265457
11.9174060155721	0.7009858699126296
11.912137269650355	0.7120615189990395
11.907251348851553	0.7230721925913545
11.90271165299359	0.7340171590365564
11.898489579623726	0.7448945437177777
11.89455556315875	0.7557034625971298
11.890881685244233	0.7664430494470236
11.887444924023468	0.7771114744503848
11.884218036856469	0.7877089975386526
11.88117822744363	0.7982349461214544
11.878306580781345	0.8086886049798382
11.875583075330226	0.8190693908219496
11.872993205386637	0.8293801940250507
11.87052758598845	0.8396236804749982
11.868176723809164	0.849798988076214
11.865927014173966	0.8599062018684526
11.86377004881033	0.8699442386653511
11.86169266595665	0.8799133103879064
11.859685080446203	0.8898130846407737
11.857737232616962	0.8996434391678961
11.855839491163525	0.9094043692353483
11.853985350390735	0.9190951323197075
11.852164521362878	0.9287164483135872
11.850370161265502	0.9382680922133828
11.848595512764833	0.9477501094851678
11.84683469469627	0.95716388222472
11.84508627718715	0.966510772236808
11.843348928779703	0.9757908677956094
11.841617217759206	0.985004550712768
11.839887704370298	0.994151955973976
11.838158211412315	1.0032325650582852
11.836423152262986	1.0122473109369476
11.834680019980027	1.0211959413933105
11.832924916556339	1.0300789347564125
11.831154836974195	1.038896415629164
11.829367007475598	1.0476487397692837
11.827559680086726	1.0563354546937853
11.82572840657369	1.064957801386713
11.823871653299983	1.0735157321596227
11.821987113135805	1.0820096467340679
11.820072272173064	1.0904400643500507
11.818129390260236	1.0988068539636962
11.81615694051376	1.1071110259524202
11.814154927113972	1.1153527450834602
11.812122884366005	1.1235323818740175
11.810059087588389	1.1316504998489378
11.80796327148778	1.139707358344326
11.805834669440532	1.147703126904071
11.803671245586845	1.155638658639238
11.80147410200681	1.1635138892936376
11.79924160994038	1.1713289628066272
11.796972275463798	1.17908502290551
11.794665946060068	1.1867822775053778
11.79232230905839	1.1944207178590405
11.789940384879744	1.202001162996747
11.787519928333934	1.2095238214564392
11.785060131583082	1.216989343936214
11.782560813111969	1.2243979400967413
11.780021970709614	1.2317498726423828
11.777445231435419	1.2390443586748512
11.774829162286922	1.246282540209103
11.77217833770448	1.2534638243217284
11.76948877830155	1.2605896903012934
11.766762333838672	1.267660139974778
11.763998851116886	1.2746756195592082
11.761198708564956	1.2816365442745494
11.7583608991317	1.2885437339542019
11.755486450229519	1.295397345170251
11.75257527926108	1.3021976848518668
11.749627193208486	1.3089454755599326
11.746642614694757	1.3156409346745686
11.743620691399192	1.3222848809253687
11.740563425989533	1.3288771072262455
11.737468749426094	1.3354187937971802
11.734338038487587	1.3419098830986091
11.731171137127435	1.3483509373147375
11.72796805629246	1.3547424505370036
11.724729292960733	1.3610846015480755
11.721454444173489	1.3673783283450038
11.718145098884092	1.3736224042090233
11.714801809590075	1.379816848405361
11.711425812268326	1.3859616375362365
11.70801689759916	1.3920575260301518
11.704575612830583	1.3981048771081472
11.701102497389256	1.404104150645144
11.697597439907156	1.4100559362172622
11.694061167295297	1.4159604761226192
11.690493518212264	1.4218183577886243
11.686895085130487	1.427629923468621
11.683265954253697	1.4333957812679066
11.679606549423747	1.4391162020152566
11.67591687941081	1.444791790958832
11.672197767944748	1.450422398681664
11.668449008829132	1.4560090913088102
11.664670730199186	1.4615522530692189
11.660863710448195	1.467051906177015
11.657027909944341	1.4725086498487245
11.653163204256625	1.477923237104584
11.649270749514969	1.4832954022271276
11.64535025689277	1.4886259040509773
11.641401912100083	1.4939152411812928
11.637426500825391	1.499163334230222
11.633423366088435	1.5043715857281195
11.629395635645434	1.5095369164560444
11.625342676751442	1.5146606629988941
11.621265104159384	1.5197430735393826
11.617164262496646	1.5247831041507678
11.61303949027638	1.529782548825871
11.608890617380196	1.5347420569464325
11.60471919345646	1.5396608441888164
11.600524219862239	1.5445404830669605
11.596306803693997	1.549380502048118
11.592066820735148	1.5541817323159213
11.587804744466466	1.5589444174859695
11.583520122446371	1.5636692205483453
11.579214676915083	1.5683558706486518
11.574887480215704	1.5730052297039256
11.570538722113907	1.5776179603565472
11.566169413704534	1.5821936204891558
11.561779257382483	1.5867331065118455
11.557368441098598	1.5912368782324644
11.552937514676428	1.5957049165086714
11.548486643257576	1.6001377640496113
11.544016061182356	1.6045356250719065
11.539525915705454	1.6088990059826298
11.535016474979537	1.6132282223478824
11.530488065784807	1.6175235045984415
11.525940706293744	1.6217853661154344
11.521374777861059	1.6260139283670625
11.516790918479051	1.6302092706628815
11.512190082811903	1.6343708713531313
11.507573708338578	1.6384977191524908
11.502941993063883	1.6425900058521976
11.498294632081295	1.6466486177407598
11.49363221584802	1.6506733372927793
11.488954702064602	1.6546647266390064
11.484262123873513	1.658623305338246
11.47955488326959	1.6625492445302665
11.47483302190507	1.666442747247872
11.470096440662706	1.6703047898592258
11.465346245599333	1.6741341925232198
11.460581440602535	1.6779329191551118
11.455802768564089	1.681700797897346
11.451010747050999	1.6854371096692782
11.44620467406357	1.6891438723519225
11.44138520500092	1.6928205983849818
11.436552892907198	1.6964668171426809
11.431707173458921	1.7000840300169442
11.426848873835498	1.703671707320104
11.421977557265752	1.7072308214920568
11.417093774945322	1.7107611877608584
11.412197496892524	1.714263320238216
11.407289157934587	1.7177372221677831
11.40236871618191	1.7211833196748505
11.397436280146144	1.7246021428928382
11.392492283786632	1.7279933994703245
11.387536602451911	1.731357886559196
11.382569610765373	1.7346955485984754
11.377591264609654	1.7380068586699728
11.37260190944316	1.7412918975246159
11.36760221473755	1.7445505442378935
11.362596912690524	1.7477777547953008
11.357585010156381	1.7509723679129643
11.352564886513452	1.7541350187722957
11.347536234867643	1.757264590678719
11.342497558357982	1.7603625612093172
11.337448326330236	1.7634289578124953
11.33238834797335	1.766463591978369
11.327316182116274	1.769467901147733
11.322233794277556	1.7724397311493063
11.317138505055684	1.7753819556529846
11.312031051117572	1.7782937258898788
11.306911029217185	1.781175618503975
11.301777789229382	1.7840285372582971
11.29663241555395	1.7868515417951079
11.291474381266385	1.7896450455874298
11.286303029259766	1.7924102167931872
11.281118491512643	1.7951473332398504
11.275920867081965	1.7978564109808
11.270710151648506	1.8005377307963246
11.265486165820972	1.8031918184589792
11.260249286384004	1.8058185181635817
11.25499917982217	1.8084186391859112
11.24973613787448	1.8109924301207527
11.244459570340464	1.8135401958296498
11.239170583346416	1.8160615290185844
11.233868277892343	1.8185581041523677
11.228553467179964	1.8210287157943477
11.223225867553143	1.8234745794301617
11.217885474202632	1.825895882452569
11.212532628246562	1.8282925557035319
11.207167376836422	1.8306651889068173
11.201789630629687	1.833014058021113
11.196399599510192	1.8353394519918742
11.190998141153022	1.8376410960614318
11.18568112834333	1.8398519678905132
11.180465404298275	1.841912256978439
11.175304545133558	1.8438169926757
11.170166393852057	1.8455661880219247
11.165026893088028	1.847161524193156
11.159867085663667	1.8486059043638874
11.154671990975423	1.8499026334129012
11.14942979791087	1.851055069395172
11.144130312232248	1.8520678170766587
11.138765659848577	1.8529447845179687
11.133329502495245	1.85368978272229
11.127815752901483	1.8543084402267076
11.122222074094141	1.8548010655677833
11.116543343085544	1.8551749807737663
11.110777340293005	1.8554331564207984
11.104921983591607	1.8555792063616683
11.098975532089263	1.8556171393815564
11.092937057292849	1.8555500848795463
11.086805852143723	1.855381332288182
11.08058103334235	1.8551147817485565
11.074262009305718	1.854754309578948
11.06785032792794	1.8543002352181341
11.06134474897046	1.853758273150303
11.054745975571134	1.8531304081954694
11.048054557078144	1.8524193710764536
11.041270987891394	1.851628002566188
11.034396183457718	1.8507585287806128
11.027430637929044	1.8498138601708467
11.020375279466524	1.84879634817338
11.013231107146071	1.8477079529537326
11.005998974613421	1.8465510580545164
10.998679835655931	1.8453280125907128
10.991274752122898	1.844040674940248
10.983784632427229	1.8426911535048955
10.976210665514321	1.8412812464781125
10.968553705707794	1.8398130859625679
10.960815081671644	1.8382880378492794
10.952995634441809	1.8367081476236946
10.945096398209845	1.8350751216833816
10.937118711336778	1.8333901421829812
10.929068197602083	1.8316564267876259
10.921075557864915	1.8298944772304557
10.913177434924094	1.8281024486811566
10.90535449205952	1.8262735786932822
10.897592173711322	1.8244036837964286
10.889879059364187	1.8224900715086407
10.882205238027508	1.8205318973823819
10.874562514331306	1.8185283134092638
10.866944080374955	1.8164788490510135
10.859343621667373	1.814384194449018
10.851755978194822	1.8122444878026844
10.844176920654395	1.810060066585046
10.836601819299933	1.8078319143906407
10.829027506742952	1.805560690379298
10.821450662575343	1.8032476086464249
10.813868762701592	1.800893218294492
10.80627906410593	1.7984987975235995
10.798679722953539	1.7960648447377257
10.79106829096748	1.7935928724179537
10.783443652438391	1.7910833878070656
10.775803693698855	1.7885377084834122
10.768147307382712	1.7859567494504764
10.760473152275493	1.7833412237712851
10.7527801049213	1.7806923110584705
10.745067128513277	1.778010846720754
10.737333497360716	1.775297485133203
10.729577899805903	1.7725539398632257
10.721800091497167	1.7697801214448639
10.713999026969933	1.766977580114389
10.706174561031391	1.7641462588764774
10.698325788123185	1.761287709043412
10.690451978970815	1.7584028513582755
10.682553320789689	1.7554915126552453
10.674628982310432	1.7525550145945183
10.666678499188727	1.7495943214221188
10.658701795388739	1.7466095717085912
10.65069834371671	1.7436018738776125
10.64266784599497	1.7405717562683374
10.634610232773012	1.737519632463128
10.626525048985188	1.7344464080586532
10.618412294823237	1.7313523192214217
10.610271599070849	1.728238200448402
10.602102774257641	1.7251046066957123
10.593905653956384	1.7219520940725994
10.585680051980175	1.718781241959496
10.57742604602856	1.7155920645056648
10.569142704925673	1.71238612325052
10.560830924740726	1.709162748208218
10.552556076440679	1.7059465808989782
10.544407081082808	1.7027656137687543
10.536375737596499	1.6996151980409704
10.528456412708124	1.6964879985556243
10.520640209169215	1.6933831065723335
10.512921034701957	1.6902965953868414
10.50529240193105	1.6872266618939162
10.497749216274403	1.684169939774909
10.49028570077711	1.6811251280907369
10.482896861301006	1.6780906272184575
10.475578135315121	1.6750645909873032
10.468325086712683	1.672046008651062
10.461133695741335	1.6690334593830611
10.453999711982185	1.6660262975298439
10.446920065853222	1.6630230680780813
10.439890797095423	1.660023465559418
10.432909112891398	1.6570262246410428
10.425971907238647	1.6540307878873282
10.419075969117854	1.65103694780513
10.412218809592531	1.648043801653474
10.405397898803324	1.6450508669185198
10.398610797576858	1.6420576270099798
10.39185508997055	1.6390638595451148
10.385128617129057	1.6360691285983509
10.378429403814359	1.633072954547437
10.371755335038742	1.6300751761334171
10.365104775553469	1.6270752325948263
10.358475433213961	1.6240736456637639
10.351865959615733	1.621069117376996
10.345274701328051	1.6180620631387508
10.338699646270227	1.6150520916699362
10.332140387485724	1.6120394256933173
10.325594455419012	1.6090234057720958
10.319060624724486	1.6060043562068402
10.31253804759527	1.6029815271125107
10.306025098438056	1.5999552209722716
10.299520399932826	1.5969253890347253
10.293023412061116	1.593891680743993
10.286532422842921	1.5908542889363915
10.280046246959403	1.5878132249899763
10.273564871836939	1.5847675377626709
10.26708622319783	1.5817181883181064
10.260609616895785	1.5786648240892356
10.254134294013188	1.5756073359197706
10.247659390552808	1.5725454931813998
10.241183851995805	1.5694795209563055
10.234706778769365	1.5664093088184563
10.228227495833922	1.5633349328794772
10.22174533551135	1.560256152296218
10.21525915211221	1.5571732986280218
10.20876867609729	1.5540859390413688
10.202303042835656	1.55100754663196
10.195899356244633	1.5479528829944789
10.189557455705607	1.544920472488482
10.183276306211845	1.5419085947145998
10.177053799658909	1.5389165925802164
10.170891215660761	1.5359430805302678
10.164793573300088	1.5329916023790198
10.15876003484713	1.5300605863816301
10.152788197533795	1.5271490731189
10.146876619796046	1.5242551501141604
10.141022932396735	1.521378913121044
10.135232780446188	1.518521831903208
10.129505912419157	1.5156844450458586
10.123840292931515	1.512865321259145
10.118233771134756	1.5100635006348448
10.112684019057768	1.5072778536966376
10.107194443834803	1.5045097180795741
10.101766652240718	1.501760448926993
10.09639925317707	1.4990283642020086
10.091089755199503	1.4963129342903885
10.085835569237037	1.4936135975517137
10.080638383143773	1.4909295877173194
10.075501154375946	1.488263590529013
10.070422412967334	1.4856148111537668
10.0654004365943	1.4829818552207346
10.06043279219893	1.4803640211910625
10.055518729960623	1.4777613989116993
10.050662579285659	1.475175283166154
10.045863336518735	1.4726058022624255
10.041119295569528	1.470051963358005
10.036428449506896	1.4675129952887251
10.03178917054712	1.4649881603497494
10.02720479904104	1.4624792180827495
10.02267569436583	1.459986620799024
10.018200667485392	1.4575089337826472
10.013777307588013	1.4550461692801053
10.009404914091768	1.45259727448123
10.00508317180915	1.4501628253774388
10.000815855289096	1.447744446510183
9.996601011023083	1.4453410709013061
9.99243677525815	1.4429523117936542
9.988321814027604	1.4405768420928386
9.984255897097027	1.4382154817533117
9.980242021490033	1.4358695658733278
9.976279204287309	1.433538315977196
9.972365951197679	1.4312212382323857
9.968500551415472	1.4289178542761019
9.96468206140747	1.4266272823691912
9.960913813517005	1.4243519945561074
9.957194986478584	1.4220912438684343
9.953525047583994	1.4198436614849514
9.949900729379618	1.417611079444013
9.946322551657811	1.415390433198752
9.942792230387562	1.4131840136821283
9.939309595400246	1.4109920660327009
9.935874985550367	1.4088140389619814
9.932485536880472	1.4066492681939982
9.929140595293246	1.4044968826804531
9.925841202076477	1.4023583197596627
9.922589026965545	1.4002339459996034
9.91938212792415	1.398123259176446
9.916220172333018	1.396025517110304
9.913101447139237	1.3939404439831007
9.910026411552089	1.3918682643552562
9.906996723432608	1.3898101286251934
9.904011781098387	1.3877654003958546
9.901070171090856	1.385733753951085
9.898170980845391	1.3837144087950883
9.89531380580273	1.3817075542412274
9.892500439087117	1.3797143900131483
9.8897306419455	1.3777345549062097
9.887003372280613	1.3757675428811171
9.88431718623418	1.3738130141214249
9.881671562334647	1.3718705973464138
9.879068690840352	1.3699412745968769
9.876507962015008	1.3680251210064052
9.873988441559169	1.366122018242975
9.87150938627233	1.3642308830494696
9.869069852649458	1.362351726272679
9.866671010559534	1.3604854361370322
9.86431333009283	1.3586320940215557
9.861996027070166	1.356791549745131
9.859717848190671	1.3549629694044263
9.857478521784785	1.3531460045678287
9.855277866311623	1.351341705464041
9.853117559759482	1.3495501069431537
9.850996322799146	1.3477711948646702
9.848913784950424	1.3460039373058947
9.846868605602598	1.3442485346429243
9.844861152403638	1.342505143830296
9.842892656370235	1.34077435807101
9.840962218831178	1.3390560381234193
9.839069539218798	1.3373495122418153
9.837213280213838	1.3356545161970448
9.83539387773319	1.3339712527593155
9.833611624217939	1.3323002174050933
9.831866726826437	1.3306416906817098
9.83015853917271	1.3289946506182797
9.82848563227171	1.3273595520648664
9.826847977882286	1.3257358634936645
9.825247633976874	1.324123158122592
9.823682690027198	1.3225233879898033
9.822154189293157	1.320935117246452
9.820660126869052	1.3193582378494428
9.819200234384594	1.3177925658794105
9.817775780182739	1.316238766684677
9.816386483864513	1.3146969060690334

==> anc/Dark_fermion_data/mr_RGSLY4_Fermion_mn.dat <==
radius(km)	mass(Msun)
906.9887538327321	0.5860530230692561
596.1284817575897	0.8574919608072553
420.5929042131173	0.7645002495560844
366.582277042687	0.6648108756277817
456.31450540715014	0.6248813111028151
556.3769960720663	0.5992978195830536
653.3058195347263	0.5416345857746067
684.8190615031301	0.3738003395853219
118.31431769401198	0.08377589170322054
38.811263549670436	0.09218770764424065
24.45923531062974	0.10688878088257148
18.99798578826985	0.12338548109003963
16.226057876874144	0.14069622541761706
14.583072700554286	0.1583570160631584
13.508829443485585	0.17610139765775443
12.756583003613613	0.1937647924956448
12.202443079485898	0.211227317068637
11.777412625440428	0.22842065196952044
11.440912143821171	0.24527781665638473
11.16702414935325	0.261768584211317
10.93888364595069	0.27787715640373334
10.745228844371084	0.293554129890337
10.577620331303809	0.3088303520936685
10.430549203453426	0.3236825743261993
10.29977796019187	0.3380802658431991
10.181840970584833	0.35206727609545746
10.074390659785823	0.3656594797100716
9.9758306379128	0.3787956929637784
9.88442993386334	0.3915098956592582
9.798923713666785	0.40384478579640676
9.718483350495175	0.4158144213875073
9.64260499643992	0.42735474700777615
9.570464738669333	0.43849634956307304
9.501460476097563	0.44927848149665933
9.435155160997095	0.4597366437110732
9.371385272651203	0.46985746863344946
9.309976198750766	0.4795920675491657
9.250507736518268	0.48897386897278733
9.192697701848477	0.4980365439034309
9.136342675520881	0.5068107731500006
9.081310928702779	0.5153199118205172
9.027740322101943	0.5235124592904047
8.975451668910313	0.5313802040904171
8.924232907167227	0.538950663207801
8.87394065616786	0.5462510720944819
8.824475193328526	0.553305882521389
8.77576442525937	0.560137231471899
8.727849868949635	0.5667451506908585
8.680888297479251	0.5730775333452679
8.63471218067908	0.5791467202523002
8.58919919019845	0.5849739996386966
8.544265681887538	0.5905798313647381
8.499852049284467	0.5959838971262518
8.45592225439928	0.6012014029518667
8.41244019141203	0.6062504699787027
8.369567544502363	0.6111106904984986
8.327384060790703	0.6157502257642303
8.285763561047835	0.6201816988831872
8.244622184046134	0.6244200695705651
8.203900930406013	0.6284804949912908
8.1635564772414	0.6323773515157303
8.123558413668928	0.6361235904260191
8.083882766570913	0.6397319832096677
8.04451330751472	0.6432138165657291
8.005627212746232	0.6465513107568778
7.9673102890561776	0.6497201336001978
7.929463624196343	0.6527272588626307
7.892019491577499	0.6555826645123957
7.854926898844449	0.6582968007261248
7.818147766522819	0.6608801516692925
7.781652704763936	0.6633426552312134
7.7454194418239135	0.6656936443508202
7.7094310025370145	0.6679417345435428
7.673674511962117	0.6700951427371079
7.638214568257416	0.6721542853026156
7.603266826939363	0.6740930043719238
7.568765673703424	0.6759096054137992
7.534646737822938	0.6776092987183896
7.50086131820599	0.6791983719714695
7.467370273888896	0.6806840971710005
7.434143456017168	0.6820732182765267
7.401155899808068	0.6833726680531593
7.368388084847202	0.6845888377609632
7.335824010955245	0.6857280447656591
7.303450900868184	0.686795992353737
7.271258493546684	0.6877983338999051
7.239324295736512	0.6887346717911418
7.207846578391346	0.6895879737675351
7.176771207247645	0.6903554769916235
7.146044326004431	0.6910395776501466
7.115625358431152	0.6916436370629598
7.085479534675037	0.6921720245720364
7.05557908436987	0.6926290978220877
7.025899235915033	0.6930192737673917
6.996421290100896	0.6933471278989404
6.967128610734249	0.693616753941706
6.938007097874505	0.6938324901600705
6.909045095913904	0.6939978434255932
6.880232673312944	0.6941171042959517
6.8515623081716575	0.6941934810296968
6.823201499213658	0.6942240769796576
6.795240433024124	0.6941997761823152
6.767629130537584	0.6941191137111141
6.7403276302981014	0.6939825862116423
6.713302372673145	0.6937921396268328
6.686524859257442	0.6935497124324579
6.659970792845221	0.6932582281911714
6.633619398702257	0.6929200462871242
6.607452726828567	0.6925378402821897
6.581454166470737	0.692115015530095
6.555611191686218	0.6916534507451086
6.529911635863619	0.6911560441015899
6.504344942845437	0.6906254063748808
6.478902509974379	0.6900639045328969
6.453575960085167	0.6894739840834943
6.428408000806372	0.6888576275443978
6.403591195196088	0.6882129670030304
6.379110435600125	0.687535426089149
6.354931539431122	0.6868226739753626
6.331021483260486	0.6860769738371596
6.30735696467175	0.68529651396316
6.283914241384321	0.6844829777092835
6.260672590332047	0.6836377293160054
6.2376146583643095	0.6827621774677888
6.214724303795079	0.6818577948165598
6.191987380808127	0.6809262031972289
6.169391315093896	0.6799690098815602
6.146925281576071	0.6789875164492007
6.124578598976253	0.6779837772007163
6.10234274170078	0.676959055475416
6.08020957347635	0.6759148442872189
6.058172022377837	0.6748527629533022
6.036225834282463	0.6737742390425614
6.0145202083533515	0.6726837869623808
5.993127413894995	0.6715794400208813
5.97201935907972	0.6704581913573014
5.951170651828611	0.6693184349698846
5.930557798803674	0.6681596207319443
5.910161121147771	0.6669816061979776
5.889962149332909	0.6657845432209999
5.869943743764586	0.6645688081294917
5.850091438591877	0.6633349901156568
5.830391456321228	0.6620838251237259
5.810831274125337	0.660815998770702
5.79139955194293	0.65953240556931
5.772087778647338	0.6582338816123402
5.7528823992927824	0.6569212052124918
5.73377831970354	0.6555954233033557
5.714767769773683	0.6542572412363263
5.695842782116082	0.6529076152903935
5.676996957671458	0.6515474286991163
5.658225221180003	0.6501773948775843
5.639562931430626	0.6488008892655756
5.621167074024797	0.6474241773921147
5.603034975888168	0.6460441623929626
5.585146745769039	0.6446582410638877
5.567483571130282	0.6432652086203643
5.550027767089706	0.6418640123466389
5.532763821059928	0.640454197667612
5.515676821414329	0.6390351965602493
5.498753179219077	0.6376071582298474
5.481980541445109	0.6361699497803212
5.465347119261389	0.6347237658529588
5.4488426521162046	0.6332687526688676
5.432456561283267	0.631805299232164
5.416180305793987	0.6303336838048232
5.400005585183997	0.628854238323047
5.383923971399378	0.6273674603499332
5.367928754308877	0.6258736870596415
5.352013001088366	0.6243733713710852
5.336170530921195	0.6228668940638237
5.320395587123639	0.6213548199559297
5.304682909654972	0.6198375799947156
5.289027077609982	0.6183155895313234
5.273513284653566	0.6167959891609467
5.258238456590802	0.6152834936892263
5.243188567807439	0.6137749959518838
5.228349760290567	0.6122685175568046
5.21370867764426	0.6107625618238077
5.199251904677736	0.6092560871022685
5.184967079351144	0.6077482443749526
5.170842760707036	0.6062384713719207
5.1568675637819075	0.6047263238668366
5.14303148866996	0.6032113783712644
5.129324933471438	0.6016935165522658
5.115738371415303	0.6001725620733346
5.102263622765558	0.5986485049675827
5.088892610414579	0.5971212162736242
5.075618286376537	0.5955907894010478
5.062433310939	0.594057315491965
5.049330735465014	0.5925208611486147
5.03630514533569	0.5909814724587724
5.023350023811729	0.5894394782308116
5.010460262215195	0.5878950353230257
4.997630998013631	0.5863479000054227
4.98485713451857	0.5847987762498198
4.9721337248129975	0.5832475725262488
4.959458159939936	0.5816947906749396
4.946885014200879	0.5801461701921115
4.934440635167528	0.5786030721692643
4.922124330777472	0.5770647823576814
4.909942067556295	0.5755315601254484
4.897888436086688	0.5740032735937974
4.885965394102192	0.5724776411093188
4.874174324618817	0.5709570243580994
4.8625092161597925	0.5694399690324693
4.85097478774183	0.5679270129168206
4.8395683956635605	0.5664177467528024
4.828286370705645	0.5649120275817239
4.81713364851225	0.5634101393049211
4.806104185203028	0.5619119155938079
4.795199457215137	0.5604172514713703
4.784420146353602	0.5589263951835467
4.773760847664783	0.5574388688541727
4.763226315859232	0.5559552736108389
4.752812679121826	0.5544752298154779
4.742517659743538	0.5529988192867866
4.732345478521622	0.5515264022002977
4.722289765810571	0.5500573974664501
4.712353843523376	0.5485924595148649
4.702535523685843	0.5471313374810337
4.692832274264153	0.5456738845367226
4.683247572677955	0.5442206801974019
4.673776849941684	0.542771202312449
4.664420996905808	0.5413257934830107
4.655180742236991	0.5398845987834031
4.646051680221652	0.5384472316018274
4.637037764714394	0.5370143196705788
4.62813515735309	0.5355855968144076
4.619343039676061	0.5341608736276232
4.610664261259636	0.532740801267686
4.602093629010628	0.5313248733700728
4.593634387019707	0.5299135097258382
4.5852858649734864	0.528506646215639
4.577042336555202	0.5271042354293732
4.568910230885129	0.525706634685596
4.560883904453167	0.5243134460581682
4.5529659280226005	0.5229250306140241
4.545155221538279	0.5215414932467825
4.537449105965507	0.5201625057143854
4.529850481283699	0.5187886804142364
4.522356083759824	0.5174196125418961
4.514966754262107	0.5160554360451162
4.5076829588050815	0.5146965855871551
4.500501423224854	0.5133424435271059
4.493424810171268	0.5119937223609576
4.486453959056297	0.5106505655121812
4.4795794407312535	0.5093114708489938
4.4728115667819806	0.5079784825599571
4.466144100843535	0.5066504544959306
4.459579510125267	0.5053281627974613
